Non-Hermitian Structure and Exceptional Points in Yang-Mills Theory from Analytic Continuation of Nc

We show that analytic continuation of the number of colors, Nc, naturally endows Yang-Mills theory with a non-Hermitian structure. By examining the spectrum of the dilatation operator as a function of complex Nc, we identify a network of Exceptional Points (EPs) -- non-Hermitian degeneracies where anomalous dimensions degenerate and operator eigenstates coalesce. We demonstrate that these EPs act as topological defects in complex Nc-space, generating non-Abelian geometric phases and enforcing nontrivial monodromies among gauge-invariant operators. Moreover, we establish a correspondence between the spontaneous breaking of an emergent PT symmetry of the dilatation operator and the fundamental spacetime PT symmetry of the underlying gauge theory. In the vicinity of EPs, the resulting non-Hermitian dynamics produces logarithmic scaling behavior in correlation functions, characteristic of logarithmic conformal field theories. Our results place conventional unitary Yang-Mills theory within a broader complexified parameter space possessing rich topological structure, suggesting a new interface between non-Hermitian physics and quantum field theory.

==> anc/00_Readme.txt <==

This archive contains the ancillary files associated with the manuscript:

"Analytic Continuation of the Gauge Rank and Exceptional Points in Yang-Mills Theory"
by Qingjun Jin, Ke Ren, Gang Yang, and Rui Yu.

File Descriptions:

1 illustrations.nb 

This Mathematica notebook is the main interactive file. It reproduces the key figures and analyses presented in the paper, including the operator spectra, exceptional points, PT and C matrices, logarithmic properties of two-point function, and geometric phases.

2 functions.m

A package containing the auxiliary functions and definitions required by illustrations.nb. This file is automatically loaded by the main notebook.

3 Data Files (*.txt)

These files contain the raw computational results used in the analysis. They are structured as follows:

O_*.txt: Definitions of the operator bases.

Gram_*.txt: Computed Gram matrices.

Dila_*.txt: Computed one- and two-loop dilatation matrices.





==> anc/Dila10L4EvenNc.txt <==
{{(-4*(-60 + 23*Nc))/3, 40*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-16*(-3 + Nc), (4*(-60 + 19*Nc))/3, -8*(-2 + Nc), 2*(-2 + Nc), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {20, -20, (-2*(40 + 11*Nc))/3, (5*(4 + Nc))/6, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-32, 80, (32*(-2 + Nc))/3, (4*(20 + 3*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-8*(-1 + 2*Nc), 16*Nc, 24*(-2 + Nc), -3*(-2 + Nc), (28*Nc)/3, 12*(-2 + Nc), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -28, -4*(-8 + Nc), (2*(-2 + Nc))/3, 0, 0, 0}, 
 {-20, 20, (16*(5 + 2*Nc))/3, (-5*(4 + Nc))/6, 0, (10*Nc)/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -8, 
  (-5 - 2*Nc)/3, (-8 - 3*Nc)/6, 0, 0}, {-8*(-2 + Nc), 8*(-3 + Nc), 0, 0, 
  -2*(-3 + Nc), 0, (4*(9 + Nc))/3, 6*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -3 + Nc, 0, 0, 2*(-3 + Nc), 0}, 
 {-16*(-1 + Nc), 16*(-1 + Nc), (-16*(-2 + Nc))/3, (4*(-2 + Nc))/3, 
  (4*(3 + 4*Nc))/3, (-34*(-2 + Nc))/3, (4*(-9 + 16*Nc))/3, (-4*(9 + 5*Nc))/3, 
  (50*(-2 + Nc))/3, (46*(-2 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 2, -2, (-11*(-2 + Nc))/18, (-13*(-2 + Nc))/18, 
  (-4*(3 + 4*Nc))/3, 2 - Nc}, {4, -4, 20/3, (-5 + 2*Nc)/6, 1, (27 + 4*Nc)/3, 
  -8, -3, (45 + 26*Nc)/3, (-27 - 4*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 4, -17/2, (-102 - 41*Nc)/36, (-195 - 46*Nc)/36, -1, 
  (-36 - 7*Nc)/6}, {0, 0, (4*(15 + 4*Nc))/3, (-5*(3 + Nc))/6, -5, 
  (45 + 4*Nc)/3, -20, 15, (-5*(9 + 4*Nc))/3, -15 + 2*Nc, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 5/2, (-42 + 19*Nc)/36, 
  (15 + 26*Nc)/36, 5, (5*Nc)/6}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-30 + 7*Nc))/3, -10*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -2/3, (29*(-3 + Nc))/3, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, (-2*(-30 + 11*Nc))/3, (10*(-2 + Nc))/3, 
  (7*(-2 + Nc))/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16, 38/3, 
  (2 - Nc)/9, (25*(-2 + Nc))/36, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12, 
  10, (8*(5 + Nc))/3, (4 - 3*Nc)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -50/3, 19/3, (-2 - Nc)/9, (38 + 13*Nc)/36, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40/3, (-10*(8 + 3*Nc))/9, (-80 - 17*Nc)/6, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -44/9, 76/9, (10 - Nc)/27, 
  (152 + 49*Nc)/108, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -4*Nc, 
  (5*(-2 + Nc))/2, (9*(-2 + Nc))/4, (14*Nc)/3, 3*(-2 + Nc), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -41/3, (96 - 29*Nc)/3, (-25*(-2 + Nc))/24, 
  (5*(-2 + Nc))/24, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/3, 
  (-5*(8 + 3*Nc))/36, (-20 - 9*Nc)/12, 0, (19*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 7/18, -53/18, (-340 - 143*Nc)/432, (-106 - 41*Nc)/216, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 3 - Nc, 0, 0, 0, 0, (14*Nc)/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16/3, (29*(-3 + Nc))/6, 0, 0, 
  (-7*(-3 + Nc))/6, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/3, (8 + 3*Nc)/9, 
  (4 + 3*Nc)/3, 0, -2*Nc, 0, (14*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -28/9, 38/9, (68 + 43*Nc)/108, (59 + 28*Nc)/54, 7/3, (7 + 3*Nc)/6}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-44*(-2 + Nc))/3, 
  (44*(-3 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44/3, -88/3, 
  (-25*(-2 + Nc))/3, 2 - Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44/3, -44/3, 
  (-44 - 19*Nc)/3, Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44/3, 
  (2*(-22 + 3*Nc))/3, (2*(22 + 3*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-5*(-2 + Nc))/6, 0, 0, (-5*(-2 + Nc))/6, 0, 0, 0, 0, 0, 0, -11/3, 
  (11*Nc)/3, (19*(-2 + Nc))/18, (65*(-2 + Nc))/72, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -44/3, 44/3, 
  (4*(11 + 6*Nc))/3, -Nc, 0, (5*Nc)/3, 0, 0, 0, 0, 0, 0, -26/3, -16, 
  (-87 - 19*Nc)/9, (-96 - 29*Nc)/36, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -4, -2*(-3 + Nc), 0, 0, -2*(-3 + Nc), 0, 
  (2*(-55 + 18*Nc))/3, -5*(-3 + Nc), (-40*(-3 + Nc))/3, 0, 0, 0, 
  (-5 + 2*Nc)/3, (3 - Nc)/2, 0, 0, (3 - Nc)/3, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 4, 
  (-227*(-2 + Nc))/45, (8*(-2 + Nc))/5, 4, (-29*(-2 + Nc))/90, -74/3, 10, 
  80/3, (66*(-2 + Nc))/5, (59*(-2 + Nc))/9, (47*(-2 + Nc))/45, -1, 1, 
  (61*(-2 + Nc))/540, (49*(-2 + Nc))/270, 2/3, (4*(-2 + Nc))/15}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 4, 
  (692*(-2 + Nc))/45, (2*(-2 + Nc))/5, 4, (209*(-2 + Nc))/90, -10, 10, 
  (-4*(-20 + 11*Nc))/3, (-6*(-2 + Nc))/5, (-209*(-2 + Nc))/9, 
  (-137*(-2 + Nc))/45, -1, 1, (-361*(-2 + Nc))/540, (-203*(-2 + Nc))/540, 
  2/3, (7*(-2 + Nc))/30}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, (-2*(-170 + 3*Nc))/45, (5 + 4*Nc)/5, 1, (215 + 6*Nc)/180, -40/3, 
  5/2, 20/3, (325 + 114*Nc)/15, (-215 - 6*Nc)/18, (-125 + 12*Nc)/90, -1/3, 
  1/4, (-370 - 9*Nc)/1080, (-230 - 27*Nc)/1080, 1/6, (5 - 2*Nc)/60}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22/3, -25/3, 
  (-2*(115 + 78*Nc))/45, (-10 + 3*Nc)/10, -1, (5 - 24*Nc)/180, 6, -5/2, 
  -20/3, (-35 - 2*Nc)/5, (-5 + 54*Nc)/18, (-95 - 48*Nc)/90, 1/3, -1/4, 
  (-70 - 9*Nc)/1080, (5 + 54*Nc)/540, -1/6, (-5 + 3*Nc)/60}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80/3, -65/3, 
  (8*(185 + 48*Nc))/45, (25 + 4*Nc)/5, -7, (7*(185 + 48*Nc))/180, 0, -35/2, 
  -140/3, (7*(25 + 4*Nc))/5, (-7*(185 + 48*Nc))/18, (-1925 - 258*Nc)/90, -7, 
  25/4, (-5170 - 729*Nc)/1080, (250 - 297*Nc)/1080, -7/6, (-35 - 57*Nc)/60}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (4*(-24 + 7*Nc))/3, -16*(-3 + Nc), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -8, (-4*(-24 + 11*Nc))/3, (-10*(-2 + Nc))/3, 2 - Nc, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 64, -96, (-4*Nc)/3, (-16*(3 + Nc))/3, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -80, 0, (-20*(6 + Nc))/3, 2*Nc, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -32, 32, (8*(-2 + Nc))/3, 2*(-2 + Nc), (28*Nc)/3, 
  2*(-2 + Nc)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48, 0, 4*(6 + Nc), 2*Nc, 0, (16*Nc)/3}}


==> anc/Dila10L4EvenNc2.txt <==
{{(-4*(-60 + 23*Nc))/3, 40*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-16*(-3 + Nc), (4*(-60 + 19*Nc))/3, -8*(-2 + Nc), 2*(-2 + Nc), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {20, -20, (-2*(40 + 11*Nc))/3, (5*(4 + Nc))/6, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-32, 80, (32*(-2 + Nc))/3, (4*(20 + 3*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-8*(-1 + 2*Nc), 16*Nc, 24*(-2 + Nc), -3*(-2 + Nc), (28*Nc)/3, 12*(-2 + Nc), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -28, -4*(-8 + Nc), (2*(-2 + Nc))/3, 0, 0, 0}, 
 {-20, 20, (16*(5 + 2*Nc))/3, (-5*(4 + Nc))/6, 0, (10*Nc)/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -8, 
  (-5 - 2*Nc)/3, (-8 - 3*Nc)/6, 0, 0}, {-8*(-2 + Nc), 8*(-3 + Nc), 0, 0, 
  -2*(-3 + Nc), 0, (4*(9 + Nc))/3, 6*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -3 + Nc, 0, 0, 2*(-3 + Nc), 0}, 
 {-16*(-1 + Nc), 16*(-1 + Nc), (-16*(-2 + Nc))/3, (4*(-2 + Nc))/3, 
  (4*(3 + 4*Nc))/3, (-34*(-2 + Nc))/3, (4*(-9 + 16*Nc))/3, (-4*(9 + 5*Nc))/3, 
  (50*(-2 + Nc))/3, (46*(-2 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 2, -2, (-11*(-2 + Nc))/18, (-13*(-2 + Nc))/18, 
  (-4*(3 + 4*Nc))/3, 2 - Nc}, {4, -4, 20/3, (-5 + 2*Nc)/6, 1, (27 + 4*Nc)/3, 
  -8, -3, (45 + 26*Nc)/3, (-27 - 4*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 4, -17/2, (-102 - 41*Nc)/36, (-195 - 46*Nc)/36, -1, 
  (-36 - 7*Nc)/6}, {0, 0, (4*(15 + 4*Nc))/3, (-5*(3 + Nc))/6, -5, 
  (45 + 4*Nc)/3, -20, 15, (-5*(9 + 4*Nc))/3, -15 + 2*Nc, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 5/2, (-42 + 19*Nc)/36, 
  (15 + 26*Nc)/36, 5, (5*Nc)/6}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-30 + 7*Nc))/3, -10*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -2/3, (29*(-3 + Nc))/3, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, (-2*(-30 + 11*Nc))/3, (10*(-2 + Nc))/3, 
  (7*(-2 + Nc))/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16, 38/3, 
  (2 - Nc)/9, (25*(-2 + Nc))/36, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12, 
  10, (8*(5 + Nc))/3, (4 - 3*Nc)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -50/3, 19/3, (-2 - Nc)/9, (38 + 13*Nc)/36, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40/3, (-10*(8 + 3*Nc))/9, (-80 - 17*Nc)/6, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -44/9, 76/9, (10 - Nc)/27, 
  (152 + 49*Nc)/108, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -4*Nc, 
  (5*(-2 + Nc))/2, (9*(-2 + Nc))/4, (14*Nc)/3, 3*(-2 + Nc), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -41/3, (96 - 29*Nc)/3, (-25*(-2 + Nc))/24, 
  (5*(-2 + Nc))/24, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/3, 
  (-5*(8 + 3*Nc))/36, (-20 - 9*Nc)/12, 0, (19*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 7/18, -53/18, (-340 - 143*Nc)/432, (-106 - 41*Nc)/216, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 3 - Nc, 0, 0, 0, 0, (14*Nc)/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16/3, (29*(-3 + Nc))/6, 0, 0, 
  (-7*(-3 + Nc))/6, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/3, (8 + 3*Nc)/9, 
  (4 + 3*Nc)/3, 0, -2*Nc, 0, (14*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -28/9, 38/9, (68 + 43*Nc)/108, (59 + 28*Nc)/54, 7/3, (7 + 3*Nc)/6}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-44*(-2 + Nc))/3, 
  (44*(-3 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44/3, -88/3, 
  (-25*(-2 + Nc))/3, 2 - Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44/3, -44/3, 
  (-44 - 19*Nc)/3, Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44/3, 
  (2*(-22 + 3*Nc))/3, (2*(22 + 3*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-5*(-2 + Nc))/6, 0, 0, (-5*(-2 + Nc))/6, 0, 0, 0, 0, 0, 0, -11/3, 
  (11*Nc)/3, (19*(-2 + Nc))/18, (65*(-2 + Nc))/72, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -44/3, 44/3, 
  (4*(11 + 6*Nc))/3, -Nc, 0, (5*Nc)/3, 0, 0, 0, 0, 0, 0, -26/3, -16, 
  (-87 - 19*Nc)/9, (-96 - 29*Nc)/36, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -4, -2*(-3 + Nc), 0, 0, -2*(-3 + Nc), 0, 
  (2*(-55 + 18*Nc))/3, -5*(-3 + Nc), (-40*(-3 + Nc))/3, 0, 0, 0, 
  (-5 + 2*Nc)/3, (3 - Nc)/2, 0, 0, (3 - Nc)/3, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 4, 
  (-227*(-2 + Nc))/45, (8*(-2 + Nc))/5, 4, (-29*(-2 + Nc))/90, -74/3, 10, 
  80/3, (66*(-2 + Nc))/5, (59*(-2 + Nc))/9, (47*(-2 + Nc))/45, -1, 1, 
  (61*(-2 + Nc))/540, (49*(-2 + Nc))/270, 2/3, (4*(-2 + Nc))/15}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 4, 
  (692*(-2 + Nc))/45, (2*(-2 + Nc))/5, 4, (209*(-2 + Nc))/90, -10, 10, 
  (-4*(-20 + 11*Nc))/3, (-6*(-2 + Nc))/5, (-209*(-2 + Nc))/9, 
  (-137*(-2 + Nc))/45, -1, 1, (-361*(-2 + Nc))/540, (-203*(-2 + Nc))/540, 
  2/3, (7*(-2 + Nc))/30}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, (-2*(-170 + 3*Nc))/45, (5 + 4*Nc)/5, 1, (215 + 6*Nc)/180, -40/3, 
  5/2, 20/3, (325 + 114*Nc)/15, (-215 - 6*Nc)/18, (-125 + 12*Nc)/90, -1/3, 
  1/4, (-370 - 9*Nc)/1080, (-230 - 27*Nc)/1080, 1/6, (5 - 2*Nc)/60}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22/3, -25/3, 
  (-2*(115 + 78*Nc))/45, (-10 + 3*Nc)/10, -1, (5 - 24*Nc)/180, 6, -5/2, 
  -20/3, (-35 - 2*Nc)/5, (-5 + 54*Nc)/18, (-95 - 48*Nc)/90, 1/3, -1/4, 
  (-70 - 9*Nc)/1080, (5 + 54*Nc)/540, -1/6, (-5 + 3*Nc)/60}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80/3, -65/3, 
  (8*(185 + 48*Nc))/45, (25 + 4*Nc)/5, -7, (7*(185 + 48*Nc))/180, 0, -35/2, 
  -140/3, (7*(25 + 4*Nc))/5, (-7*(185 + 48*Nc))/18, (-1925 - 258*Nc)/90, -7, 
  25/4, (-5170 - 729*Nc)/1080, (250 - 297*Nc)/1080, -7/6, (-35 - 57*Nc)/60}, 
 {-4*(-2 + Nc)*\[Epsilon], 4*(-3 + Nc)*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-20 + 7*Nc)*\[Epsilon])/3, (20*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 
  0, (4*(-13 + 3*Nc)*\[Epsilon])/3, (-26*(-3 + Nc)*\[Epsilon])/3, 0, 0, 
  (28*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, (4*(-24 + 7*Nc))/3, 
  -16*(-3 + Nc), 0, 0, 0, 0}, {4*\[Epsilon], -8*\[Epsilon], 
  (-32*(-2 + Nc)*\[Epsilon])/9, ((-2 + Nc)*\[Epsilon])/9, 0, 0, 0, 0, 0, 0, 
  (26*\[Epsilon])/3, (-40*\[Epsilon])/3, (-19*(-2 + Nc)*\[Epsilon])/9, 
  (4*(-2 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, (-40*\[Epsilon])/3, 
  (52*\[Epsilon])/3, (-10*(-2 + Nc)*\[Epsilon])/3, 
  (7*(-2 + Nc)*\[Epsilon])/3, (-56*\[Epsilon])/3, -3*(-2 + Nc)*\[Epsilon], 0, 
  0, 0, 0, 0, 0, -8, (-4*(-24 + 11*Nc))/3, (-10*(-2 + Nc))/3, 2 - Nc, 0, 0}, 
 {-16*\[Epsilon], 24*\[Epsilon], (32*(1 + Nc)*\[Epsilon])/3, 
  (-4*(-2 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, (-80*\[Epsilon])/3, 
  40*\[Epsilon], (20*(8 + 3*Nc)*\[Epsilon])/9, (-4*(10 + 3*Nc)*\[Epsilon])/3, 
  0, 0, 0, 0, (104*\[Epsilon])/3, -52*\[Epsilon], (32*(1 + Nc)*\[Epsilon])/3, 
  (-4*(13 + 7*Nc)*\[Epsilon])/3, 56*\[Epsilon], (28*(3 + Nc)*\[Epsilon])/3, 
  0, 0, 0, 0, 0, 0, 64, -96, (-4*Nc)/3, (-16*(3 + Nc))/3, 0, 0}, 
 {8*\[Epsilon], 0, (-64*\[Epsilon])/3, (2*(10 + 3*Nc)*\[Epsilon])/3, 0, 0, 0, 
  0, 0, 0, (4*\[Epsilon])/3, 0, (-2*(10 + 3*Nc)*\[Epsilon])/9, 
  (-4*\[Epsilon])/3, 0, 0, 0, 0, (32*\[Epsilon])/3, 0, 
  (-4*(16 + Nc)*\[Epsilon])/3, (2*(16 + 7*Nc)*\[Epsilon])/3, 0, 
  (-2*Nc*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, -80, 0, (-20*(6 + Nc))/3, 2*Nc, 0, 
  0}, {-8*(-1 + Nc)*\[Epsilon], 8*(-1 + Nc)*\[Epsilon], 
  (-32*(-2 + Nc)*\[Epsilon])/9, (7*(-2 + Nc)*\[Epsilon])/9, 
  (8*Nc*\[Epsilon])/3, -8*(-2 + Nc)*\[Epsilon], (8*(-3 + 4*Nc)*\[Epsilon])/3, 
  -8*Nc*\[Epsilon], (28*(-2 + Nc)*\[Epsilon])/3, (20*(-2 + Nc)*\[Epsilon])/3, 
  (-28*(-1 + Nc)*\[Epsilon])/3, (40*(-1 + Nc)*\[Epsilon])/3, 
  (11*(-2 + Nc)*\[Epsilon])/9, (-35*(-2 + Nc)*\[Epsilon])/6, 
  (-28*Nc*\[Epsilon])/9, (46*(-2 + Nc)*\[Epsilon])/3, 
  (56*(-3 + 2*Nc)*\[Epsilon])/9, -14*(-2 + Nc)*\[Epsilon], 
  (4*(-13 + 6*Nc)*\[Epsilon])/3, (-4*(-13 + 6*Nc)*\[Epsilon])/3, 
  (8*(-2 + Nc)*\[Epsilon])/3, (7*(-2 + Nc)*\[Epsilon])/3, (-56*\[Epsilon])/3, 
  (4*(-2 + Nc)*\[Epsilon])/3, (80*\[Epsilon])/3, (-56*Nc*\[Epsilon])/3, 
  -8*Nc*\[Epsilon], 28*(-2 + Nc)*\[Epsilon], (-2*(-2 + Nc)*\[Epsilon])/3, 
  (-22*(-2 + Nc)*\[Epsilon])/3, -32, 32, (8*(-2 + Nc))/3, 2*(-2 + Nc), 
  (28*Nc)/3, 2*(-2 + Nc)}, {-8*\[Epsilon], 0, 0, (-4*(3 + Nc)*\[Epsilon])/3, 
  0, -16*\[Epsilon], 16*\[Epsilon], 0, (-8*(6 + Nc)*\[Epsilon])/3, 
  (8*(6 + Nc)*\[Epsilon])/3, (-4*\[Epsilon])/3, 0, 
  (4*(-9 + Nc)*\[Epsilon])/9, -((52 + 9*Nc)*\[Epsilon])/3, 0, 
  (4*(56 + 5*Nc)*\[Epsilon])/3, (112*\[Epsilon])/3, 
  (-28*(6 + Nc)*\[Epsilon])/3, 8*\[Epsilon], 0, 
  (4*(124 + 13*Nc)*\[Epsilon])/9, 8*\[Epsilon], 0, 
  (2*(40 + Nc)*\[Epsilon])/9, (-160*\[Epsilon])/3, 0, 0, 
  (8*(40 + 7*Nc)*\[Epsilon])/3, (-4*(200 + 29*Nc)*\[Epsilon])/9, 
  (-4*(40 + 7*Nc)*\[Epsilon])/9, 48, 0, 4*(6 + Nc), 2*Nc, 0, (16*Nc)/3}}


==> anc/Dila10L4OddNc.txt <==
{{(10*Nc)/3, 0, 0, 0, 0, Nc/6}, {0, (7*Nc)/6, 0, 0, 0, 0}, 
 {0, -2*Nc, (31*Nc)/6, 0, 0, -Nc/8}, {0, 0, 0, Nc/15, (-2*Nc)/5, (19*Nc)/60}, 
 {0, 0, 0, (-3*Nc)/5, (18*Nc)/5, (13*Nc)/20}, {0, 0, 0, 0, 0, (8*Nc)/3}}


==> anc/Dila10L4OddNc2.txt <==
{{(10*Nc)/3, 0, 0, 0, 0, Nc/6}, {0, (7*Nc)/6, 0, 0, 0, 0}, 
 {0, -2*Nc, (31*Nc)/6, 0, 0, -Nc/8}, {0, 0, 0, Nc/15, (-2*Nc)/5, (19*Nc)/60}, 
 {0, 0, 0, (-3*Nc)/5, (18*Nc)/5, (13*Nc)/20}, 
 {(-16*Nc*\[Epsilon])/3, 0, -6*Nc*\[Epsilon], (8*Nc*\[Epsilon])/3, 
  (-28*Nc*\[Epsilon])/3, (8*Nc)/3}}


==> anc/Dila10L5EvenNc.txt <==
{{(-36 + 17*Nc)/3, 12*(-3 + Nc), 0, 0, 0, 0, 0, (71 - 17*Nc)/3, 
  (-160*(-3 + Nc))/3, 0}, {2*(6 + Nc), (120 - 13*Nc)/3, -2 + Nc, 0, 0, 0, 0, 
  (252 + Nc)/6, (-5*(-144 + Nc))/3, (2 - Nc)/3}, 
 {4*Nc, 4*(14 + Nc), (-84 - 13*Nc)/3, 0, 0, 0, 0, (146 - 25*Nc)/3, 
  (-20*(-21 + 17*Nc))/3, (146 + 27*Nc)/3}, {0, 0, 0, (-22 - 21*Nc)/15, 
  (-17*(-3 + Nc))/6, (22*(-3 + Nc))/15, 0, (962 - 309*Nc)/15, -129*(-3 + Nc), 
  0}, {0, 0, 0, (-52*(-5 + Nc))/15, (-39 - 19*Nc)/3, (52*(5 + 2*Nc))/15, 
  (-52*(-2 + Nc))/3, (695 + 2*Nc)/15, (-8*(-125 + 13*Nc))/3, 14*(-2 + Nc)}, 
 {0, 0, 0, (199 - 3*Nc)/15, (-199 - 32*Nc)/12, (297 + 71*Nc)/15, 
  -10*(-2 + Nc), (1969 + 372*Nc)/60, 241 + 8*Nc, (19*(-2 + Nc))/2}, 
 {0, 0, 0, (2*(-8 + 5*Nc))/15, (-20 - 3*Nc)/6, (2*(16 + 5*Nc))/15, 
  (-16 - 5*Nc)/3, (201 - 65*Nc)/15, (-32 - 145*Nc)/3, (53 + 11*Nc)/3}, 
 {0, 0, 0, 0, 0, 0, 0, (5*(-52 + 15*Nc))/3, (520*(-3 + Nc))/3, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (-2*(-64 + 27*Nc))/15, (156 - 85*Nc)/3, (-2 + Nc)/15}, 
 {0, 0, 0, 0, 0, 0, 0, (-52*(-2 + Nc))/3, (-520*Nc)/3, (104 + 23*Nc)/3}}


==> anc/Dila10L5EvenNc2.txt <==
{{(-36 + 17*Nc)/3, 12*(-3 + Nc), 0, 0, 0, 0, 0, (71 - 17*Nc)/3, 
  (-160*(-3 + Nc))/3, 0}, {2*(6 + Nc), (120 - 13*Nc)/3, -2 + Nc, 0, 0, 0, 0, 
  (252 + Nc)/6, (-5*(-144 + Nc))/3, (2 - Nc)/3}, 
 {4*Nc, 4*(14 + Nc), (-84 - 13*Nc)/3, 0, 0, 0, 0, (146 - 25*Nc)/3, 
  (-20*(-21 + 17*Nc))/3, (146 + 27*Nc)/3}, {0, 0, 0, (-22 - 21*Nc)/15, 
  (-17*(-3 + Nc))/6, (22*(-3 + Nc))/15, 0, (962 - 309*Nc)/15, -129*(-3 + Nc), 
  0}, {0, 0, 0, (-52*(-5 + Nc))/15, (-39 - 19*Nc)/3, (52*(5 + 2*Nc))/15, 
  (-52*(-2 + Nc))/3, (695 + 2*Nc)/15, (-8*(-125 + 13*Nc))/3, 14*(-2 + Nc)}, 
 {0, 0, 0, (199 - 3*Nc)/15, (-199 - 32*Nc)/12, (297 + 71*Nc)/15, 
  -10*(-2 + Nc), (1969 + 372*Nc)/60, 241 + 8*Nc, (19*(-2 + Nc))/2}, 
 {0, 0, 0, (2*(-8 + 5*Nc))/15, (-20 - 3*Nc)/6, (2*(16 + 5*Nc))/15, 
  (-16 - 5*Nc)/3, (201 - 65*Nc)/15, (-32 - 145*Nc)/3, (53 + 11*Nc)/3}, 
 {(2*(4 + 17*Nc)*\[Epsilon])/15, (-8*(-3 + Nc)*\[Epsilon])/15, 0, 
  (2*(8 + 19*Nc)*\[Epsilon])/15, (-10*(-3 + Nc)*\[Epsilon])/3, 
  (-16*(-3 + Nc)*\[Epsilon])/15, 0, (5*(-52 + 15*Nc))/3, (520*(-3 + Nc))/3, 
  0}, {(-4*(1 + 5*Nc)*\[Epsilon])/75, ((16 + Nc)*\[Epsilon])/75, 
  (7*(-2 + Nc)*\[Epsilon])/75, -((55 + 52*Nc)*\[Epsilon])/225, 
  ((-122 + 19*Nc)*\[Epsilon])/60, ((-10 + 29*Nc)*\[Epsilon])/225, 
  (31*(-2 + Nc)*\[Epsilon])/90, (-2*(-64 + 27*Nc))/15, (156 - 85*Nc)/3, 
  (-2 + Nc)/15}, {(-34*Nc*\[Epsilon])/15, (-2*(8 + 17*Nc)*\[Epsilon])/15, 
  ((8 + 21*Nc)*\[Epsilon])/15, (-4*(-8 + 15*Nc)*\[Epsilon])/45, 
  ((-34 + 3*Nc)*\[Epsilon])/3, (-4*(16 + 15*Nc)*\[Epsilon])/45, 
  (2*(16 + 27*Nc)*\[Epsilon])/9, (-52*(-2 + Nc))/3, (-520*Nc)/3, 
  (104 + 23*Nc)/3}}


==> anc/Dila12L4EvenNc.txt <==
{{(4*(-30 + 7*Nc))/3, -20*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-16, (-4*(-30 + 11*Nc))/3, 4*(-2 + Nc), 6*(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-24, 20, (8*(9 + 2*Nc))/3, -2*(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-16, 40, 4*(4 + Nc), (-2*(36 + 13*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-32, -8*(-5 + Nc), -8*(-2 + Nc), -12*(-2 + Nc), (28*Nc)/3, 6*(-2 + Nc), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -28, 
  -4*(-8 + Nc), (-2 + Nc)/24, (-2 + Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-48, 80, 8*(6 + Nc), -4*(8 + 5*Nc), 0, (10*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -16, (-18 - 7*Nc)/48, 
  (3 + Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {-48, -24*(-3 + Nc), 0, 0, 0, 0, (-8*(-9 + Nc))/3, 
  6*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -8, -4*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-48, -48*(-2 + Nc), (-16*(-2 + Nc))/3, 
  -168*(-2 + Nc), 0, (184*(-2 + Nc))/3, 12*(1 + 2*Nc), (-8*(9 + Nc))/3, 
  -64*(-2 + Nc), 184*(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -8, -8*(-2 + Nc), -2*(-2 + Nc), (-2 + Nc)/12, 0, 0, 0, 
  (-23*(-2 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {-24, 14, (-8*Nc)/3, -4*(11 + 2*Nc), 0, (2*(27 + 4*Nc))/3, 
  3, 3/2, (2*(9 + 11*Nc))/3, 2*(27 + 4*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1, (-19 - 3*Nc)/32, -Nc/48, 0, 0, 0, 
  (-27 - 4*Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {-4, 14, 0, -4*(1 + Nc), 0, -2, -2, 3/2, 2*(3 + Nc), 
  (2*(-9 + 5*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2, -1, (9 + Nc)/96, 1/8, 0, 0, 0, (3 + Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-4*Nc, (-4*(-3 + Nc))/3, 0, 0, (4*(-3 + Nc))/3, 0, (2*(-12 + 5*Nc))/3, 
  -2*(-3 + Nc), 0, 0, (31 - 18*Nc)/3, (-4*(-66 + 29*Nc))/3, -29*(-3 + Nc), 
  (31*(-3 + Nc))/6, 44*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-8*(-3 + 2*Nc))/9, -3 + Nc, 0, 0, (2*(-3 + Nc))/9, 0, (-4*(-3 + Nc))/9, 0, 
  (8*(-7 + 2*Nc))/3, (4*(-39 + 10*Nc))/9, (-2*Nc)/9, (-3 + Nc)/36, 
  -2*(-3 + Nc), (-22*(-3 + Nc))/3, (-4*(-3 + Nc))/3, (-22*(-3 + Nc))/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-8 + Nc, (-11*(-3 + Nc))/3, 0, 
  0, (3 - Nc)/3, 0, (-24 + 13*Nc)/6, 3 - Nc, 0, 0, (-43 + 46*Nc)/12, 
  -14 + 15*Nc, (25*(-3 + Nc))/4, (-43*(-3 + Nc))/24, -7*(-3 + Nc), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-3 + 2*Nc))/9, (3 - Nc)/4, 0, 0, 
  (3 - Nc)/18, 0, (-3 + Nc)/9, 0, (-2*(-13 + 2*Nc))/3, (69 - 10*Nc)/9, Nc/18, 
  (3 - Nc)/144, (-3 + Nc)/2, (23*(-3 + Nc))/6, (-3 + Nc)/3, (7*(-3 + Nc))/2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (40*(-2 + Nc))/3, (314*(-2 + Nc))/3, 0, (-124*(-2 + Nc))/3, 0, 0, 
  (16*(-2 + Nc))/3, (-382*(-2 + Nc))/3, -2*(-2 + 3*Nc), 8*(-1 + 2*Nc), 
  (22*Nc)/3, 5*Nc, -16*Nc, (152*(-2 + Nc))/3, (184*(-2 + Nc))/3, 
  (296*(-2 + Nc))/3, (-28*(-2 + Nc))/3, 40*(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (151*(-2 + Nc))/96, (-5*(-2 + Nc))/24, 0, (8*(-2 + Nc))/3, 0, 
  (35*(-2 + Nc))/6, -4, -4, 0, 0, 0, 4*Nc, 0, 4*Nc, 3*(-2 + Nc), 
  -2*(-2 + Nc), (-7*(-2 + Nc))/3, (13*(-2 + Nc))/3, -6*(-2 + Nc), 
  (-5*(-2 + Nc))/12, (-2 + Nc)/3, 18*(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-8*(-1 + Nc), (-8*(-1 + Nc))/3, (32*(-2 + Nc))/3, (-628*(-2 + Nc))/3, 
  (8*(-1 + Nc))/3, (238*(-2 + Nc))/3, (20*(-1 + Nc))/3, -4*(-1 + Nc), 
  (-110*(-2 + Nc))/3, (788*(-2 + Nc))/3, (4*(-7 + 4*Nc))/3, 
  (-8*(-23 + 17*Nc))/3, -2*(-29 + 7*Nc), (-31 + 17*Nc)/3, 8*(-11 + 7*Nc), 
  -128*(-2 + Nc), -264*(-2 + Nc), (-688*(-2 + Nc))/3, (-32*(-2 + Nc))/3, 
  (-160*(-2 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-32*(-1 + Nc))/9, 
  2*(-1 + Nc), (-17*(-2 + Nc))/6, (-5*(-2 + Nc))/48, (4*(-1 + Nc))/9, 
  (-41*(-2 + Nc))/3, (-8*(-1 + Nc))/9, (-35*(-2 + Nc))/3, (8*(-7 + 4*Nc))/3, 
  (8*(-19 + 10*Nc))/9, (-4*(-1 + Nc))/9, (-1 + Nc)/18, -4*(-1 + Nc), 
  (-4*(-11 + 5*Nc))/3, (-8*(-1 + Nc))/3, (-4*(-11 + 5*Nc))/3, 
  (-35*(-2 + Nc))/6, (43*(-2 + Nc))/4, (29*(-2 + Nc))/12, (-73*(-2 + Nc))/6, 
  (43*(-2 + Nc))/2, (43*(-2 + Nc))/24, (15*(-2 + Nc))/2, (-113*(-2 + Nc))/3, 
  0, 0, 0, 0, 0, 0, 0, 0}, {-7, 22/3, (26*(-2 + Nc))/3, (121*(-2 + Nc))/3, 
  2/3, (-197*(-2 + Nc))/12, -11/6, 2, (17*(-2 + Nc))/12, (-146*(-2 + Nc))/3, 
  (-15 + 8*Nc)/4, (-49 + 48*Nc)/3, (-25 + 12*Nc)/2, (43 + 12*Nc)/12, 
  (-2*(-21 + 10*Nc))/3, (34*(-2 + Nc))/3, (-17*(-2 + Nc))/3, 
  (76*(-2 + Nc))/3, (-25*(-2 + Nc))/3, 10*(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -2/9, 1/2, (239*(-2 + Nc))/384, (-15*(-2 + Nc))/128, 1/9, (2 - Nc)/24, 
  -2/9, (107*(-2 + Nc))/48, 10/3, 23/9, 1/18, 1/72, -1, (-23 + 12*Nc)/3, 
  -2/3, -7 + 4*Nc, (15*(-2 + Nc))/16, (3*(-2 + Nc))/32, (-23*(-2 + Nc))/24, 
  (47*(-2 + Nc))/48, (-43*(-2 + Nc))/48, (-3*(-2 + Nc))/64, 
  (15*(-2 + Nc))/16, (127*(-2 + Nc))/24, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/2, -16/3, (-71 - 5*Nc)/6, (-174 - 53*Nc)/6, -1/6, (278 + 89*Nc)/24, 23/6, 
  -7/8, (-30 - 61*Nc)/24, (198 + 67*Nc)/6, -37/12, 17/6, 41/8, 5/48, -23/2, 
  (59 + 24*Nc)/3, (90 - Nc)/2, (-2*(-33 + 2*Nc))/3, 49/6, (22 - 3*Nc)/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -25/9, 3/8, (-257 - 88*Nc)/768, (-190 - 3*Nc)/768, 
  -67/36, (-12 + 7*Nc)/48, -23/18, (-81 - 29*Nc)/64, -16, -85/18, 1/36, 
  -49/288, 21/4, 227/12, -5/6, 23/3, (68 + 5*Nc)/96, (68 - 7*Nc)/192, 
  (-5 + 13*Nc)/64, (66 + 17*Nc)/96, (-16 - 21*Nc)/32, (104 - 17*Nc)/384, 
  (-52 - 59*Nc)/96, (-5*(-8 + 9*Nc))/48, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 3/2, 9 + Nc, 7 + Nc, 0, (-5 - Nc)/2, -5/4, -3/8, (-7 - Nc)/2, 
  (-11 - 2*Nc)/2, 1, 2, 1/2, 1/4, -2, (-2*(9 + Nc))/3, (8*(-9 + Nc))/3, 
  -2*(6 + Nc), -5 - Nc, (-4*(6 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 
  (20 + 3*Nc)/384, (5 + 3*Nc)/96, 0, (1 + 3*Nc)/12, 0, (21 + 4*Nc)/96, 0, 0, 
  0, 0, 0, -1, 0, -5/6, (-9 - 2*Nc)/24, (-1 - 3*Nc)/16, (74 + 27*Nc)/192, 
  (-8 + Nc)/24, (7 - 4*Nc)/24, (-1 - 3*Nc)/96, (-11 - 8*Nc)/24, 
  (-9 - 2*Nc)/4, 0, 0, 0, 0, 0, 0, 0, 0}, {-4, 6, -3 - Nc, 2*(1 + Nc), 0, 
  -1 - Nc, -3, 9/4, 3*(3 + Nc), -3*(1 + Nc), 1/2, -4, -3/2, -3/4, 6, 
  -2*(3 + Nc), 0, (8*(-3 + 2*Nc))/3, 3 + Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 
  -5/4, (-5 + 8*Nc)/384, (16 - Nc)/64, 11/6, (1 - 8*Nc)/12, 4/3, 
  (-5 + 8*Nc)/96, 46/3, 23/6, 0, 1/6, -5, -18, 1, -27/4, (-17 - 4*Nc)/24, 
  (-4 + 7*Nc)/16, (11 - 41*Nc)/192, (-19 - 13*Nc)/24, (9 + 28*Nc)/24, 
  (-31 + 7*Nc)/96, (17 + 24*Nc)/24, (-9 + 2*Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1, -8/3, (-47 - 5*Nc)/3, (126 + 5*Nc)/3, -1/3, (-202 - 7*Nc)/12, 5/3, 5/4, 
  (162 + 19*Nc)/12, (-174 - 7*Nc)/3, -25/6, 17/3, 25/4, -43/24, -7, 118/3, 
  138 + 7*Nc, (4*(57 + 2*Nc))/3, (97 + 32*Nc)/3, (2*(46 + Nc))/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 4/9, -7/4, (271 + 18*Nc)/384, (-31*(2 + Nc))/384, -1/18, 
  (44 - 21*Nc)/24, 1/9, (257 + 11*Nc)/96, -4/3, -10/9, 1/18, -1/144, 1/2, 
  23/6, 1/3, 7/2, (3*(12 + Nc))/16, (-136 + 65*Nc)/96, (-85 - 19*Nc)/48, 
  (150 - 11*Nc)/48, (-208 + 37*Nc)/48, (-48 + 23*Nc)/192, (20 + 49*Nc)/48, 
  (328 + 23*Nc)/24, 0, 0, 0, 0, 0, 0, 0, 0}, {-1, 13/6, (19 + 3*Nc)/6, 
  (-41 - 18*Nc)/3, -1/6, (55 + 24*Nc)/12, -5/3, 1, -7/12, (113 + 45*Nc)/6, 
  59/24, 22/3, 33/8, -19/48, -15/2, (-35 - 9*Nc)/3, -37 - 10*Nc, 
  (-71 - 24*Nc)/3, (-7 - Nc)/2, (-4*(15 + 2*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/9, -1/8, (-129 - 61*Nc)/768, (-19 - 2*Nc)/384, -1/36, 
  (-56 - 17*Nc)/24, 1/18, (-145 - 59*Nc)/192, 1, 17/18, -1/18, -1/288, 1/4, 
  -1/12, 1/6, 1/12, (-36 - 17*Nc)/48, (166 + 47*Nc)/96, (34 + 33*Nc)/192, 
  (-31 - 12*Nc)/16, (170 + 49*Nc)/48, (26 + 7*Nc)/64, (19*(4 + Nc))/48, 
  (-106 - 45*Nc)/24, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (52*(-2 + Nc))/3, (349*(-2 + Nc))/3, 0, -46*(-2 + Nc), 0, 0, 
  4*(-2 + Nc), -141*(-2 + Nc), -3*(2 + Nc), 12*(1 + 2*Nc), 3*(4 + Nc), 
  (3*(4 + 3*Nc))/2, -24*(2 + Nc), 52*(-2 + Nc), 36*(-2 + Nc), 
  (308*(-2 + Nc))/3, -18*(-2 + Nc), 20*(-2 + Nc), (28*Nc)/3, 
  (-4*(-2 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/3, -1, (117*(-2 + Nc))/64, 
  (-77*(-2 + Nc))/192, -4/9, (-11*(-2 + Nc))/12, -19/9, (53*(-2 + Nc))/8, 
  -56/9, -178/9, -2/9, -1/12, 8/3, (2*(4 + 3*Nc))/3, 10/3, (2*(19 + 9*Nc))/3, 
  (43*(-2 + Nc))/16, (5*(-2 + Nc))/24, (-299*(-2 + Nc))/96, 
  (31*(-2 + Nc))/24, (-8*(-2 + Nc))/3, (25*(-2 + Nc))/96, (49*(-2 + Nc))/12, 
  19*(-2 + Nc), 4/9, -10/9, (-5*(-2 + Nc))/12, (-2 + Nc)/6, 0, 0, 0, 0}, 
 {0, 0, (-8*(3 + Nc))/3, -8*(5 + Nc), 0, (2*(24 + 5*Nc))/3, 0, 0, (2*Nc)/3, 
  (4*(36 + 7*Nc))/3, -2, -8, 0, 0, 0, (-8*Nc)/3, (8*Nc)/3, (-16*(3 + Nc))/3, 
  (4*Nc)/3, 0, 0, (26*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/18, -5/6, 
  (-432 - 95*Nc)/768, (14 + Nc)/192, -7/18, (-42 - 11*Nc)/24, -13/18, 
  (-428 - 95*Nc)/192, -3, -4/9, -7/9, -1/36, 5/3, -2, 1/3, 7/3, 
  (-84 - 19*Nc)/96, (14 + 3*Nc)/12, (56 - 3*Nc)/192, (-44 - 13*Nc)/24, 
  (6 + Nc)/3, (24 + 5*Nc)/192, (3 + Nc)/6, (-16 - 3*Nc)/3, 2/3, 0, 
  (8 - 7*Nc)/24, (-6 - Nc)/12, 0, 0, 0, 0}, {12*(-5 + Nc), 0, 0, 0, 0, 0, 
  -6*(-5 + Nc), 0, 0, 0, (-2*(-37 + 9*Nc))/3, -8*(-19 + 5*Nc), -15*(-3 + Nc), 
  (-8*(-3 + Nc))/3, 16*(-3 + Nc), 0, 0, 0, 0, 0, 10*(-3 + Nc), 0, 
  (4*(-39 + 14*Nc))/3, -26*(-3 + Nc), 12*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-14*(-3 + Nc))/9, (7*(-3 + Nc))/6, 0, 0, 0, 0, (7*(-3 + Nc))/6, 0, 
  (2*(-36 + 11*Nc))/9, (2*(-33 + 14*Nc))/9, 0, (7*(-3 + Nc))/72, 
  -2*(-3 + Nc), -2*(-3 + Nc), (-7*(-3 + Nc))/3, (-4*(-3 + Nc))/3, 0, 0, 0, 0, 
  0, 0, 0, 0, (-4*(-3 + 2*Nc))/9, (5*(-3 + Nc))/9, 0, 0, (-28*(-6 + Nc))/3, 
  (-28*(-3 + Nc))/3, 0, 0}, {-32, 0, 9*(-2 + Nc), 45*(-2 + Nc), 0, 
  -18*(-2 + Nc), 16, 0, 0, -54*(-2 + Nc), 32/3, 80, -2*(-15 + 4*Nc), 16/3, 
  -32, 8*(-2 + Nc), (-34*(-2 + Nc))/3, 36*(-2 + Nc), (-29*(-2 + Nc))/3, 0, 
  (4*(-15 + 4*Nc))/3, -14*(-2 + Nc), -80/3, (-4*(-39 + 5*Nc))/3, 
  (8*(-9 + 4*Nc))/3, (80*(-2 + Nc))/3, 6*(-2 + Nc), (10*(-2 + Nc))/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  28/9, -7/3, (43*(-2 + Nc))/64, (2 - Nc)/64, 0, (2 - Nc)/4, -7/3, 
  (65*(-2 + Nc))/24, -50/9, -38/9, 0, -7/36, 4, 4, 14/3, 8/3, 
  (13*(-2 + Nc))/12, (-23*(-2 + Nc))/48, (-41*(-2 + Nc))/48, 
  (35*(-2 + Nc))/24, (-107*(-2 + Nc))/24, (-41*(-2 + Nc))/96, 
  (11*(-2 + Nc))/8, (37*(-2 + Nc))/4, 4/9, -10/9, (37*(-2 + Nc))/12, 
  (-5*(-2 + Nc))/4, 92/3, (-8*(-7 + 2*Nc))/3, (7*(-2 + Nc))/12, 
  (13*(-2 + Nc))/12}, {-12, 0, (-29*(-2 + Nc))/3, (-32*(-2 + Nc))/3, 0, 
  5*(-2 + Nc), 6, 0, 5*(-2 + Nc), 11*(-2 + Nc), -3*(-3 + Nc), 24, 3*Nc, 
  (3*Nc)/2, 0, 24*(-2 + Nc), 70*(-2 + Nc), (8*(-2 + Nc))/3, 11*(-2 + Nc), 
  20*(-2 + Nc), -4*Nc, (68*(-2 + Nc))/3, -12, 12*Nc, (4*Nc)/3, -46*(-2 + Nc), 
  -30*(-2 + Nc), -20*(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-15*(-2 + Nc))/64, 0, 0, 
  (10*(-2 + Nc))/3, 0, (-23*(-2 + Nc))/24, -2, 0, 0, 0, 0, 2*Nc, 0, 0, 
  (-25*(-2 + Nc))/48, (-27*(-2 + Nc))/16, (35*(-2 + Nc))/48, (-2 + Nc)/2, 
  (21*(-2 + Nc))/8, (7*(-2 + Nc))/24, (-79*(-2 + Nc))/24, (-21*(-2 + Nc))/4, 
  0, 0, (-35*(-2 + Nc))/6, (11*(-2 + Nc))/4, 12, 4*Nc, (2 - Nc)/4, 
  (-11*(-2 + Nc))/4}, {-14, 0, (-14 - 9*Nc)/6, (-34 - 15*Nc)/2, 0, 
  (20 + 9*Nc)/3, 7, 0, -2/3, (62 + 27*Nc)/3, 5, 28, 15/2, 4/3, -8, 20/3, 
  (30 + 7*Nc)/3, (-2*(-2 + 9*Nc))/3, (18 + 7*Nc)/6, 0, -5, (-10 + 9*Nc)/3, 
  -38/3, 13, -6, (4*(5 + 2*Nc))/3, -18 - 5*Nc, (-2 - 7*Nc)/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7/9, -7/12, 
  (-48 - 23*Nc)/192, (46 + 5*Nc)/384, 0, (-2 + Nc)/8, -7/12, 
  (-86 - 45*Nc)/96, -11/9, -14/9, 0, -7/144, 1, 1, 7/6, 2/3, 
  (-18 - 13*Nc)/48, (14 + Nc)/96, (11 + 5*Nc)/24, (-22 - 13*Nc)/48, 
  (-34 + 33*Nc)/48, (5*(-10 + Nc))/192, (-5*(2 + 3*Nc))/48, 
  (-3*(6 + 5*Nc))/8, -2/9, -5/18, (-7*(-2 + 3*Nc))/24, (-2 + 3*Nc)/8, 44/3, 
  14/3, -1/12, (14 - 9*Nc)/24}, {37/2, 1/6, (-39 + 4*Nc)/6, (5*(-3 + Nc))/3, 
  -1/6, (58 - 19*Nc)/24, -113/12, 1/4, (94 - Nc)/24, (29 - 11*Nc)/6, -121/12, 
  -211/6, -23/8, -71/48, -3/2, (33 - 10*Nc)/3, (210 - 53*Nc)/6, 
  (-2*(-1 + 2*Nc))/3, (37 - 7*Nc)/6, (22 - 3*Nc)/3, 5, (34 - 9*Nc)/3, 50/3, 
  -13, 6, (2*(-34 + 9*Nc))/3, (54 + 49*Nc)/3, (-22 + 3*Nc)/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/9, 1/8, 
  (-89 + 24*Nc)/768, (-2 - Nc)/768, -1/36, (76 - 23*Nc)/48, 11/36, 
  (-89 + 25*Nc)/192, -1/3, 1/9, 1/36, 5/288, -1/12, 7/12, -1/3, -1/12, 
  (-24 + Nc)/96, (-152 + 47*Nc)/192, (68 - 7*Nc)/192, (18 - 13*Nc)/96, 
  (-5*(-24 + 5*Nc))/96, (64 - 7*Nc)/384, (-156 + 43*Nc)/96, 
  (-128 + 21*Nc)/48, 0, 1/6, (-66 + 17*Nc)/24, (30 - 7*Nc)/24, -18, -5, 
  (-2 + Nc)/12, (-30 + 7*Nc)/24}, {-2, 0, (-19 - 6*Nc)/3, (-79 - 30*Nc)/3, 0, 
  (4*(8 + 3*Nc))/3, 1, 0, 2/3, (2*(47 + 18*Nc))/3, 1/3, 12, 15/2, 4/3, -8, 
  4*(3 + Nc), 2*(13 + 4*Nc), -4*(5 + 2*Nc), (17 + 6*Nc)/3, 16/3, -5, 
  (2*(31 + 9*Nc))/3, -2/3, 13, -6, (-4*(31 + 9*Nc))/3, -2*(9 + 4*Nc), 
  (-2*(37 + 4*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 7/9, -7/12, (-168 - 65*Nc)/384, (-21 - 4*Nc)/192, 
  0, (-1 - Nc)/4, -7/12, (-178 - 65*Nc)/96, -14/9, -5/9, 0, -7/144, 1, 1, 
  7/6, 2/3, (-74 - 33*Nc)/48, (31 + 12*Nc)/48, (68 + 35*Nc)/96, 
  (-55 - 24*Nc)/24, (151 + 50*Nc)/24, (83 + 25*Nc)/96, -3/8, (-37 - 14*Nc)/4, 
  4/9, -5/18, (-61 - 19*Nc)/12, (11 + 4*Nc)/4, 2/3, 14/3, (10 + 7*Nc)/24, 
  (-35 - 13*Nc)/12}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-30 + 7*Nc))/3, -10*(-3 + Nc), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/3, 
  (29*(-3 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, (-2*(-30 + 11*Nc))/3, 
  (-7*(-2 + Nc))/4, -2 + Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -16, 38/3, (7*(-2 + Nc))/192, (-3*(-2 + Nc))/16, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 16, -40, (-72 - 23*Nc)/6, -2*(8 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, -76/3, (-7*(4 + Nc))/96, 
  (8 + 3*Nc)/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12, 10, (-4 + 3*Nc)/4, (36 + 11*Nc)/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -50/3, 
  19/3, (10 + 3*Nc)/192, (-14 - 5*Nc)/48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 4, -4*Nc, (-9*(-2 + Nc))/8, (3*(-2 + Nc))/2, (14*Nc)/3, 
  (-3*(-2 + Nc))/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -41/3, (96 - 29*Nc)/3, (-11*(-2 + Nc))/384, (-35*(-2 + Nc))/192, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -4, 0, (-4 - Nc)/2, 4, 0, (19*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7/3, -8, (-19 - 7*Nc)/96, 
  (20 + 7*Nc)/192, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7 + 2*Nc, (-7*(-3 + Nc))/2, 0, 0, 
  (-3 + Nc)/4, 0, (-5*(-9 + 2*Nc))/3, 3 - 2*Nc, (-3 + Nc)/2, 3 - Nc, 
  (3*(-3 + Nc))/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/3, 
  (17*(-3 + Nc))/6, 0, 0, (3 - Nc)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(-3 + 4*Nc))/3, 
  -3 + Nc, 0, 0, (-25*(-3 + Nc))/12, 0, (2*(-6 + Nc))/3, (2*(-18 + 11*Nc))/3, 
  (5*(-3 + Nc))/6, (4*(-3 + Nc))/3, -6*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-29 + Nc)/3, -5*(-3 + Nc), 0, 0, (3 - Nc)/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-4*(15 + 2*Nc))/3, -8*(-7 + 2*Nc), (-231*(-2 + Nc))/40, 
  (-33*(-2 + Nc))/20, (-2*(6 + 11*Nc))/3, (12*(-2 + Nc))/5, 
  (-2*(-75 + 44*Nc))/3, (2*(-9 + 4*Nc))/3, 2*(-4 + 5*Nc), (4*(12 + Nc))/3, 
  2*(-12 + 5*Nc), (183*(-2 + Nc))/80, (-193*(-2 + Nc))/20, 
  (129*(-2 + Nc))/10, (-29*(-2 + Nc))/2, (63*(-2 + Nc))/10, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (231 + 8*Nc)/6, (-272 - 13*Nc)/6, (-3071*(-2 + Nc))/7680, 
  (-353*(-2 + Nc))/640, (2*(12 + Nc))/3, (853*(-2 + Nc))/240, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 4, 2*(-7 + 3*Nc), (147*(-2 + Nc))/80, (3*(-2 + Nc))/20, 1, 
  (-33*(-2 + Nc))/20, -10, 2, 2, (2*(-6 + 7*Nc))/3, -2*(-3 + 2*Nc), 
  (3*(-2 + Nc))/20, (22*(-2 + Nc))/5, (-9*(-2 + Nc))/10, 4*(-2 + Nc), 
  (27*(-2 + Nc))/10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -9/2, (68 - 29*Nc)/6, 
  (-167*(-2 + Nc))/3840, (-17*(-2 + Nc))/640, -2, (2*(-2 + Nc))/15, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -17/3, 5, (283*(-2 + Nc))/240, (8*(-2 + Nc))/15, 11/3, 
  (11*(-2 + Nc))/20, 47/3, 11/3, -8/3, -2/3, (27 - 22*Nc)/3, 
  (-229*(-2 + Nc))/80, (28*(-2 + Nc))/15, (3*(-2 + Nc))/10, 
  (-13*(-2 + Nc))/6, (-9*(-2 + Nc))/10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -23/3, 
  13/3, (51*(-2 + Nc))/2560, (-79*(-2 + Nc))/960, 2, (37*(-2 + Nc))/80, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 152/9, -88/3, (-885 - 448*Nc)/90, (-2*(300 + 17*Nc))/45, -38/9, 
  (-2*(15 + 16*Nc))/15, -248/9, -56/9, 44/9, -16/9, -8, (65 + 149*Nc)/30, 
  (2*(285 + 158*Nc))/45, (-4*(5 + 8*Nc))/15, (4*(3 + 13*Nc))/9, 
  (4*(45 + 4*Nc))/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 244/9, -28, 
  (-1675 - 503*Nc)/2880, (380 + 283*Nc)/720, -4, (-425 - 71*Nc)/90, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -26/9, -14/3, (-1320 - 47*Nc)/360, (60 + 31*Nc)/45, 47/9, 
  (60 + Nc)/30, 158/9, 38/9, -26/9, -20/9, 14, (280 + 51*Nc)/120, 
  (-4*(165 + Nc))/45, (20 - 7*Nc)/15, (-48 - 13*Nc)/9, (-19*Nc)/15, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -16/9, -16/3, (-1400 - 547*Nc)/11520, 
  (-5 + 23*Nc)/720, 2, (800 + 191*Nc)/360, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -143/9, 277/12, (381 + 331*Nc)/144, (51 - 14*Nc)/18, -145/36, 
  (63 + 19*Nc)/12, 77/9, 101/9, 10/9, 59/18, -49/4, (-92 - 39*Nc)/48, 
  (-273 - 64*Nc)/72, (74 + 45*Nc)/6, (-65*(3 + Nc))/18, (4*(6 + Nc))/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -127/9, 65/12, (211 - Nc)/4608, 
  (-151 - 110*Nc)/576, -1/2, (545 + 23*Nc)/144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -86/9, 137/6, (5415 + 1892*Nc)/720, (330 + 7*Nc)/45, -121/36, 
  (-15 + 44*Nc)/60, 56/9, 8/9, -1/18, 37/9, -23/2, (-1045 - 276*Nc)/240, 
  (195 - 28*Nc)/45, (25 + 52*Nc)/30, (-33 + 16*Nc)/18, (-225 - 26*Nc)/30, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -139/9, 33/2, (6305 + 2212*Nc)/23040, 
  (-305 - 154*Nc)/720, 1/2, (-125 - 176*Nc)/720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -5/3, -15/4, (-735 - 268*Nc)/240, (-45 - 16*Nc)/30, 11/12, 
  (7*(5 + 2*Nc))/20, 23/3, 11/3, -2/3, -1/6, 9/4, (10 + Nc)/20, 
  (-705 - 194*Nc)/120, (30 + 7*Nc)/10, (-27 - 8*Nc)/6, (2*(15 + 38*Nc))/15, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11, -121/12, (335 - 238*Nc)/7680, 
  (645 + 59*Nc)/960, 1/2, (325 + 64*Nc)/240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2, 3 - Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (14*Nc)/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 16/3, (29*(-3 + Nc))/6, 0, 0, 0, 0, 
  (-7*(-3 + Nc))/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, (-8 - 5*Nc)/2, -2*Nc, 0, 2*Nc, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (14*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76/3, -76/3, 
  (-28 - 15*Nc)/96, (16 + 3*Nc)/16, 0, 0, -28/3, (-7 - 2*Nc)/6, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (9 - 14*Nc)/24, (3 - Nc)/4, 0, 0, (3 - Nc)/6, 0, (-18 + 7*Nc)/3, 
  (-15 + 4*Nc)/12, (3 - Nc)/12, (5*(-3 + Nc))/12, (-3 + Nc)/4, 0, 0, 0, 0, 0, 
  (21 - 8*Nc)/4, 0, (-24 + 23*Nc)/3, (-3*(-3 + Nc))/2, (3 - Nc)/2, 
  (-7*(-3 + Nc))/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (9 + Nc)/9, (13*(-3 + Nc))/8, 0, 0, 
  (-3 + Nc)/9, 0, (-31*(-3 + Nc))/72, 0, 29/12, (129 - 4*Nc)/36, 
  (-63 + 4*Nc)/72, (3 - Nc)/144, (-3*(-3 + Nc))/4, (13*(-3 + Nc))/12, 
  (-3*(-3 + Nc))/4, (5*(-3 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-9 + 28*Nc)/24, (-3*Nc)/2, (17*(-2 + Nc))/240, 
  (7*(-2 + Nc))/15, Nc/3, (-4*(-2 + Nc))/5, (9 - 14*Nc)/3, (-3 - 8*Nc)/12, 
  Nc/6, (-5*Nc)/6, (3*Nc)/2, (-351*(-2 + Nc))/160, (-37*(-2 + Nc))/12, 
  (9*(-2 + Nc))/20, (-1447*(-2 + Nc))/240, (-227*(-2 + Nc))/24, 
  (-27 + 16*Nc)/4, (159*(-2 + Nc))/80, -3*(-3 + 2*Nc), (23*Nc)/3, Nc, -Nc/4, 
  (709*(-2 + Nc))/240, (-53*(-2 + Nc))/24, (449*(-2 + Nc))/80, 
  (116*(-2 + Nc))/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-2*(3 + Nc))/9, (3*Nc)/4, (-53*(-2 + Nc))/1024, 
  (209*(-2 + Nc))/768, (-2*Nc)/9, (2251*(-2 + Nc))/960, (31*Nc)/36, 
  (-21*(-2 + Nc))/160, 13/12, (21 + 8*Nc)/36, (21 - 8*Nc)/72, Nc/72, 
  (-5*Nc)/6, -Nc/2, (-5*Nc)/6, -Nc/3, (-83*(-2 + Nc))/960, 
  (-2027*(-2 + Nc))/768, (649*(-2 + Nc))/768, (575*(-2 + Nc))/384, 
  (-2327*(-2 + Nc))/640, (-49*(-2 + Nc))/160, (-2059*(-2 + Nc))/640, 
  (-91*(-2 + Nc))/960, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -5/24, 1/2, (91*(-2 + Nc))/240, (7*(-2 + Nc))/30, 1/3, 
  (-2*(-2 + Nc))/5, -5/3, 13/12, 1/6, -5/6, (-1 - 4*Nc)/2, 
  (-633*(-2 + Nc))/160, (-14*(-2 + Nc))/3, (21*(-2 + Nc))/10, 
  (-2561*(-2 + Nc))/240, (-307*(-2 + Nc))/24, 13/4, (247*(-2 + Nc))/80, -5, 
  3, (3 + 14*Nc)/3, 7/4, (1127*(-2 + Nc))/240, (-55*(-2 + Nc))/24, 
  (767*(-2 + Nc))/80, (193*(-2 + Nc))/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10/9, -13/4, (-599*(-2 + Nc))/3072, 
  (329*(-2 + Nc))/768, -2/9, (5533*(-2 + Nc))/960, 31/36, 
  (-691*(-2 + Nc))/1920, 19/4, 209/36, -59/72, 1/72, (9 - 14*Nc)/6, -13/6, 
  (9 - 14*Nc)/6, -10/3, (7*(-2 + Nc))/320, (-4013*(-2 + Nc))/768, 
  (1291*(-2 + Nc))/768, (1189*(-2 + Nc))/384, (-5081*(-2 + Nc))/640, 
  (-1489*(-2 + Nc))/1920, (-12391*(-2 + Nc))/1920, (587*(-2 + Nc))/960, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, -2, (13*(-2 + Nc))/240, (-2 + Nc)/15, 
  9/2, (53*(-2 + Nc))/60, 20, 1, -3, -2, 4, (1687*(-2 + Nc))/40, 
  (211*(-2 + Nc))/3, (-227*(-2 + Nc))/10, (7909*(-2 + Nc))/60, 
  (2611*(-2 + Nc))/15, -23, (-10357*(-2 + Nc))/240, 28, 12, 4, 
  (21 - 22*Nc)/3, (-3913*(-2 + Nc))/60, (71*(-2 + Nc))/3, 
  (-8083*(-2 + Nc))/60, (-353*(-2 + Nc))/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -3, (6583*(-2 + Nc))/3840, 
  (-2293*(-2 + Nc))/480, -1, (-879*(-2 + Nc))/16, -8, (651*(-2 + Nc))/160, 
  -27, -74/3, 23/6, -1/4, 52/3, 50/3, 22/3, 19, (367*(-2 + Nc))/240, 
  (55453*(-2 + Nc))/960, (-18701*(-2 + Nc))/960, (-13183*(-2 + Nc))/480, 
  (13097*(-2 + Nc))/160, (5129*(-2 + Nc))/960, (6391*(-2 + Nc))/96, 
  (-2507*(-2 + Nc))/240, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 13/3, -7, (1335 - 512*Nc)/240, (-360 + Nc)/15, -37/12, 
  (735 + 8*Nc)/60, 26/3, 44/3, 11/6, -5/3, -34, (-3120 - 1327*Nc)/40, 
  (-3825 - 1591*Nc)/30, (615 + 208*Nc)/10, (-13725 - 6028*Nc)/60, 
  (-4035 - 1888*Nc)/15, -40, (14835 + 7166*Nc)/240, 44, 42, 14, 49/2, 
  (5775 + 2986*Nc)/60, (-102 - 53*Nc)/3, (13035 + 5684*Nc)/60, 
  (8265 + 3658*Nc)/30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -127/18, 2, (-10285 - 4401*Nc)/3840, 
  (12670 + 6581*Nc)/1920, -110/9, (4839 + 2054*Nc)/48, -301/18, 
  (-1505 - 746*Nc)/320, -242/3, -403/9, 29/9, -59/72, 173/3, 59, 70/3, 293/6, 
  (-145 - 191*Nc)/240, (-86405 - 41152*Nc)/960, (7*(4225 + 1997*Nc))/960, 
  (19945 + 9572*Nc)/480, (-7*(1629 + 812*Nc))/96, (-1380 - 979*Nc)/320, 
  (-51435 - 24412*Nc)/480, (4735 + 1812*Nc)/240, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 7/2, -2, (405 + 397*Nc)/480, (-20 - 7*Nc)/10, 3/8, 
  (165 + 97*Nc)/120, -9, -6, 3/4, -1/2, 23/2, (9250 + 2483*Nc)/160, 
  (3*(1230 + 347*Nc))/40, (-655 - 193*Nc)/20, (7065 + 1948*Nc)/40, 
  (2592 + 689*Nc)/12, -20, (-4725 - 1192*Nc)/96, 30, -15, -5, -35/4, 
  (-8925 - 2258*Nc)/120, (105 + 43*Nc)/3, (-3645 - 934*Nc)/24, 
  (-4025 - 1024*Nc)/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/18, -7/12, (33220 + 7991*Nc)/15360, 
  (-2375 - 626*Nc)/384, 91/36, (-7135 - 1861*Nc)/96, 143/18, 
  (1697 + 416*Nc)/384, 101/3, 161/9, 17/9, 35/144, -53/3, -145/6, -15/2, 
  -137/12, (227 + 45*Nc)/96, (145015 + 37422*Nc)/1920, 
  (-50885 - 12964*Nc)/1920, (-34155 - 9002*Nc)/960, (101965 + 26258*Nc)/960, 
  (683 + 166*Nc)/96, (85625 + 22218*Nc)/960, (-4885 - 1354*Nc)/480, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -9, -4, (-179 - 19*Nc)/16, -7, 5/4, 
  (33 + 5*Nc)/4, 22, 16, -1/2, 0, 11, (9*(295 + 111*Nc))/80, 
  (1545 + 961*Nc)/60, (-1 - 11*Nc)/2, (2010 + 1033*Nc)/30, 
  (7*(555 + 187*Nc))/30, 2, (-3*(335 + 133*Nc))/40, 0, -12, -4, -7, 
  (-1155 - 461*Nc)/30, (2*(24 + 11*Nc))/3, (-2475 - 808*Nc)/30, 
  (-1605 - 647*Nc)/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -14/3, 19/6, (5595 + 3169*Nc)/7680, 
  (-625 - 253*Nc)/240, 3/2, (-1029 - 607*Nc)/48, 17/3, (2290 + 917*Nc)/960, 
  16/3, -13/3, 1, 1/12, -32/3, -20/3, -22/3, -49/6, (250 + 139*Nc)/240, 
  (943 + 444*Nc)/32, (-5*(93 + 46*Nc))/48, (-557 - 271*Nc)/48, 
  (8535 + 4354*Nc)/240, (20 + 653*Nc)/960, (2585 + 1256*Nc)/80, 
  (-975 - 346*Nc)/120, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 11/6, 9, (17*(165 + 49*Nc))/480, (90 + Nc)/6, 1/24, 
  (-1155 - 107*Nc)/120, -31/3, -46/3, -11/12, 11/6, 9/2, (340 + 137*Nc)/32, 
  (4320 + 1057*Nc)/120, (-11*(45 + 7*Nc))/20, (6225 + 1724*Nc)/120, 
  (1770 + 1201*Nc)/60, 12, (-1011 - 478*Nc)/96, -14, -9, -3, -21/4, 
  (-1995 - 878*Nc)/120, (30 + 13*Nc)/6, (-939 - 382*Nc)/24, 
  (-2925 - 842*Nc)/60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/2, 11/12, (11370 + 2677*Nc)/15360, 
  (-1765 - 1198*Nc)/1920, 49/12, (-13155 - 3703*Nc)/480, 5, 
  (343 + 142*Nc)/384, 125/3, 79/3, -7/3, 13/48, -44/3, -57/2, -9/2, -217/12, 
  (-3 - 7*Nc)/96, (35825 + 13842*Nc)/1920, (-12655 - 4604*Nc)/1920, 
  (-9005 - 3582*Nc)/960, (27835 + 10718*Nc)/960, (171 + 64*Nc)/96, 
  (22735 + 8518*Nc)/960, (-915 - 614*Nc)/480, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-15 + 14*Nc)/24, 0, 0, 0, 0, 0, (12 - 7*Nc)/3, (-3 - 4*Nc)/12, 
  (-3 + Nc)/12, (-5*(-3 + Nc))/12, (-3*(-3 + Nc))/4, 0, 0, 0, 0, 0, 
  (27 - 16*Nc)/12, 0, Nc, (-3 + Nc)/2, (7*(-3 + Nc))/2, (5*(-3 + Nc))/8, 0, 
  0, 0, 0, (8*(-3 + 4*Nc))/3, 2*(-3 + Nc), 3 - Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-9 + Nc)/9, (-3*(-3 + Nc))/8, 0, 0, 
  (3 - Nc)/9, 0, (-29*(-3 + Nc))/72, 0, (159 - 16*Nc)/36, (43 - 4*Nc)/12, 
  (45 - 4*Nc)/72, (3 - Nc)/144, (19*(-3 + Nc))/12, (5*(-3 + Nc))/4, 
  (19*(-3 + Nc))/12, (5*(-3 + Nc))/6, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-9 + Nc))/9, (3 - Nc)/18, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/24, 0, (-7*(-2 + Nc))/240, (-2 + Nc)/30, 0, (2*(-2 + Nc))/15, 
  5/3, -7/12, -1/6, 5/6, 3/2, (-157*(-2 + Nc))/80, (-71*(-2 + Nc))/24, 
  (3*(-2 + Nc))/10, (-1303*(-2 + Nc))/240, (-205*(-2 + Nc))/24, 11/12, 
  (367*(-2 + Nc))/160, 1, -1, -7, -5/4, (7261*(-2 + Nc))/2640, 
  (-111*(-2 + Nc))/88, (14753*(-2 + Nc))/2640, (451*(-2 + Nc))/60, -2, 
  (2*(-6 + 7*Nc))/3, 2, (81*(-2 + Nc))/88, (32*(-2 + Nc))/33, 
  (61*(-2 + Nc))/66, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -8/9, 3/4, (-2639*(-2 + Nc))/33792, (61*(-2 + Nc))/256, 2/9, 
  (8323*(-2 + Nc))/3520, 29/36, (-9521*(-2 + Nc))/42240, 143/36, 13/4, 41/72, 
  1/72, -19/6, -5/2, -19/6, -5/3, (1171*(-2 + Nc))/21120, 
  (-661*(-2 + Nc))/256, (2291*(-2 + Nc))/2816, (6109*(-2 + Nc))/4224, 
  (-7249*(-2 + Nc))/1920, (-13249*(-2 + Nc))/42240, (-5933*(-2 + Nc))/1920, 
  (641*(-2 + Nc))/960, -16/9, 1/9, (25*(-2 + Nc))/352, (-27*(-2 + Nc))/176, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 5/2, -3, (14*(-2 + Nc))/15, (16*(-2 + Nc))/15, 2, 
  (-16*(-2 + Nc))/15, -2, -3, 0, 0, -2*(-3 + Nc), (-283*(-2 + Nc))/30, 
  (-209*(-2 + Nc))/20, (23*(-2 + Nc))/12, (-227*(-2 + Nc))/10, 
  (-2033*(-2 + Nc))/60, 13, (333*(-2 + Nc))/40, -8, 12, -36, 3 - 4*Nc, 
  (1379*(-2 + Nc))/132, (-1096*(-2 + Nc))/165, (1379*(-2 + Nc))/66, 
  (433*(-2 + Nc))/15, -12, -24, (2*(18 + 7*Nc))/3, (2389*(-2 + Nc))/660, 
  (337*(-2 + Nc))/165, (298*(-2 + Nc))/165, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -4/3, 1, (-24583*(-2 + Nc))/84480, 
  (2143*(-2 + Nc))/1920, -4/9, (29317*(-2 + Nc))/2640, 8/9, 
  (-5437*(-2 + Nc))/7040, 163/9, 44/9, 5/18, 1/12, (-22 - 7*Nc)/3, 
  (-4 - 29*Nc)/3, (-20 - 7*Nc)/3, 8/3, (789*(-2 + Nc))/3520, 
  (-5297*(-2 + Nc))/480, (9969*(-2 + Nc))/3520, (17437*(-2 + Nc))/2640, 
  (-4109*(-2 + Nc))/240, (-13571*(-2 + Nc))/7040, (-3191*(-2 + Nc))/240, 
  (107*(-2 + Nc))/40, -50/9, -4/9, (-1291*(-2 + Nc))/2640, 
  (91*(-2 + Nc))/1320, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, -2, (-375 + 118*Nc)/240, 
  (-120 + Nc)/15, -1/4, (465 + 38*Nc)/60, 10, 6, 3/2, 1, 4, 
  (290 - 403*Nc)/40, (-3 - 97*Nc)/6, (65 + 38*Nc)/10, (705 - 1706*Nc)/60, 
  (-7*(-75 + 92*Nc))/15, -14, (-1575 + 2588*Nc)/240, 28, 6, -38, -1/2, 
  (-5865 + 9892*Nc)/660, (234 - 197*Nc)/33, (-7605 + 21082*Nc)/660, 
  (7*(-5 + 12*Nc))/2, -32, -24, 12, (2*(-39 + 119*Nc))/33, (-4*(3 + Nc))/11, 
  (12*(3 + Nc))/11, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -61/18, 5/3, (8845 - 16727*Nc)/42240, (-1030 + 711*Nc)/640, -1/3, 
  (-2677 + 6672*Nc)/528, 25/6, (7525 - 10314*Nc)/10560, 46/9, 22/9, 17/3, 
  13/72, -43/3, -35/3, -10, -9/2, (695 - 146*Nc)/880, (10585 - 12622*Nc)/960, 
  (-47225 + 44784*Nc)/10560, (-29575 + 33302*Nc)/5280, (9395 - 8674*Nc)/480, 
  (34000 - 10641*Nc)/10560, (1291 - 1450*Nc)/96, (85 + 778*Nc)/240, -68/9, 
  -4/9, (-174 - 47*Nc)/132, (92 + 5*Nc)/66, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 23/3, 9/4, (213 + 14*Nc)/96, (100 - 7*Nc)/10, 15/8, 
  (-1095 - 62*Nc)/120, -53/3, -38/3, -25/12, -7/3, -3, (7110 + 4207*Nc)/480, 
  (11*(360 + 137*Nc))/120, (-945 - 148*Nc)/60, (6255 + 2933*Nc)/120, 
  (3*(400 + 267*Nc))/20, 28/3, (-3155 - 1583*Nc)/160, -20, 1, 37, 17/4, 
  (-34815 - 19132*Nc)/1320, (990 + 883*Nc)/165, (-78375 - 39419*Nc)/1320, 
  (-4575 - 2393*Nc)/60, 66, 22, -11, (-9240 - 899*Nc)/1320, (55 + 483*Nc)/55, 
  (-990 - 103*Nc)/330, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 7/18, 1/4, (6699 + 3029*Nc)/8448, (-805 - 687*Nc)/640, -5/4, 
  (-127545 - 49871*Nc)/5280, -23/4, (7*(13310 + 6371*Nc))/42240, -73/9, 
  -25/9, -22/3, -41/144, 68/3, 58/3, 77/6, 109/12, (-10780 + 5767*Nc)/21120, 
  (7735 + 4367*Nc)/384, (-3*(11495 + 8496*Nc))/7040, 
  (-23573 - 10759*Nc)/2112, (9635 + 5203*Nc)/320, (67540 + 44657*Nc)/42240, 
  (4297 + 2401*Nc)/192, (-3665 - 1577*Nc)/480, 110/9, -1/18, 
  (7040 - 1579*Nc)/5280, (-1760 + 1649*Nc)/2640, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -61/6, 9/4, (-1185 - 22*Nc)/480, -11, -23/8, (1335 + 166*Nc)/120, 
  59/3, 47/3, 25/12, 7/3, 0, (560 - 297*Nc)/160, (-630 - 143*Nc)/120, 
  (-3*(-65 + 6*Nc))/20, (15 - 493*Nc)/120, (54 - 47*Nc)/4, -55/3, 
  (585 + 683*Nc)/160, 28, -7, -19, -23/4, (171 + 406*Nc)/88, 
  (1800 - 509*Nc)/330, (11565 + 12103*Nc)/1320, (7*(25 + 37*Nc))/20, -50, 
  -10, 5, (3600 + 577*Nc)/440, (-75 - 26*Nc)/165, (150 + 899*Nc)/110, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -15/2, 19/12, 
  (-7745 - 10657*Nc)/84480, (-285 + 191*Nc)/640, 31/12, 
  (7*(4615 + 1077*Nc))/5280, 121/12, (-4210 - 6397*Nc)/14080, 83/3, 40/3, 
  15/2, 5/16, -67/3, -80/3, -59/6, -193/12, (6604 + 201*Nc)/4224, 
  (2255 - 5107*Nc)/1920, (-11851 + 2582*Nc)/4224, (3*(3555 + 1613*Nc))/3520, 
  (-167 - 769*Nc)/192, (-4492 - 3787*Nc)/8448, (557 - 425*Nc)/192, 
  (905 + 327*Nc)/160, -40/3, 5/6, (-15000 + 2731*Nc)/5280, 
  (9600 - 1061*Nc)/2640, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, (7*(-2 + Nc))/30, 
  (29*(-2 + Nc))/30, 0, (-29*(-2 + Nc))/30, -2, 0, 0, 0, -2*Nc, 
  (-13993*(-2 + Nc))/480, (-1717*(-2 + Nc))/40, (679*(-2 + Nc))/60, 
  (-3401*(-2 + Nc))/40, (-689*(-2 + Nc))/6, 6, (4599*(-2 + Nc))/160, -8, 0, 
  0, 2*Nc, (27397*(-2 + Nc))/660, (-3028*(-2 + Nc))/165, 
  (110677*(-2 + Nc))/1320, (1349*(-2 + Nc))/12, 0, 0, 0, 
  (13043*(-2 + Nc))/1320, (751*(-2 + Nc))/165, (389*(-2 + Nc))/330, 
  (14*Nc)/3, (-93*(-2 + Nc))/10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-94321*(-2 + Nc))/84480, (243*(-2 + Nc))/80, 0, 
  (177383*(-2 + Nc))/5280, 0, (-120673*(-2 + Nc))/42240, 14, 13/3, -1, 0, 
  (-7*Nc)/3, (-29*Nc)/3, (-7*Nc)/3, 0, (-23543*(-2 + Nc))/21120, 
  (-23667*(-2 + Nc))/640, (4229*(-2 + Nc))/352, (178601*(-2 + Nc))/10560, 
  (-48787*(-2 + Nc))/960, (-46287*(-2 + Nc))/14080, (-8155*(-2 + Nc))/192, 
  (229*(-2 + Nc))/32, -7/3, 0, (-779*(-2 + Nc))/1760, (-359*(-2 + Nc))/880, 
  7, (7*Nc)/3, (53*(-2 + Nc))/80, (-33*(-2 + Nc))/20}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, -2, (7*Nc)/15, Nc/15, 4/3, -Nc/15, 0, -2, 0, 0, 4, 
  (-5*(48 + 13*Nc))/48, (-3*(80 + 29*Nc))/20, (2*(30 + 13*Nc))/15, 
  (-360 - 89*Nc)/20, (-480 - 181*Nc)/30, 14/3, (160 + 71*Nc)/80, 0, 8, -24, 
  2, (270 + 71*Nc)/55, (-4*(135 + 8*Nc))/165, (2600 + 887*Nc)/220, 
  (160 + 43*Nc)/10, -8, -16, 8, (-648 - 551*Nc)/132, (-4*(10 + 23*Nc))/55, 
  (120 + 23*Nc)/55, 0, (163*Nc)/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2/9, 1/6, (-955 - 486*Nc)/10560, (-80 + 149*Nc)/1920, -2/9, 
  (8640 + 5627*Nc)/2640, 5/18, (-7*(-40 + 29*Nc))/21120, 5/3, 26/9, 8/9, 
  1/72, -4, 0, -11/3, -1, (-8520 - 1831*Nc)/10560, (-3320 - 1429*Nc)/960, 
  (16880 + 6363*Nc)/10560, (-1640 + 2619*Nc)/5280, (-40 - 563*Nc)/480, 
  (7*(1048 + 129*Nc))/4224, (-1160 - 683*Nc)/480, (120 + 41*Nc)/80, -2, -1/3, 
  (7*(-16 + 5*Nc))/528, (2180 + 383*Nc)/1320, -16/3, -2/3, (35 + 8*Nc)/30, 
  (-20 - 3*Nc)/20}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -44/3, 
  (-22*(-3 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-44*(-1 + Nc))/3, 
  (25*(-2 + Nc))/3, -2*(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44/3, 
  (-44 - 19*Nc)/3, -2*Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -44/3, 22/3, (22 - 3*Nc)/3, 
  (2*(22 + 3*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -88/3, (44*(1 + Nc))/3, 
  -20*(-2 + Nc), 4*(-2 + Nc), 0, (5*(-2 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -22/3, (22*Nc)/3, (37*(-2 + Nc))/192, (-3*(-2 + Nc))/16, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 88/3, (-8*(11 + 6*Nc))/3, -4*Nc, 0, 
  (5*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50/3, -16, (4 - 11*Nc)/192, 
  (50 + 11*Nc)/48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (8*(-3 + 14*Nc))/3, (58*(-3 + Nc))/3, 0, 0, (-14*(-3 + Nc))/3, 0, 
  (28*(-2 + Nc))/3, (-28*(-3 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70/3, 
  21*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -44/3, 
  (4*(-7 + 11*Nc))/3, -6*(-2 + Nc), 0, 28/3, -2 + Nc, -28/3, 56/3, 
  (-44*(-2 + Nc))/3, 2*(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -20/3, 
  (2*(-15 + 11*Nc))/3, (11*(-2 + Nc))/96, (5*(-2 + Nc))/24, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28/3, -13/3, (13 + 6*Nc)/3, 0, -7/6, 
  (-7 - 3*Nc)/6, 7/3, -7/3, (28 + 17*Nc)/3, Nc/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14/3, 
  -11/4, (-10 - 3*Nc)/768, (7*(2 + Nc))/192, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10/3, 26/3, (26 + 3*Nc)/3, 8, 7/3, 
  (-14 - 3*Nc)/6, 0, 14/3, (4*(14 + 3*Nc))/3, (2*(-14 + 3*Nc))/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -10, 27/2, (-14 + 15*Nc)/384, (-74 - 11*Nc)/96, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24, 4*(-3 + Nc), 0, 0, -16*(-3 + Nc), 
  0, 0, 0, 0, 0, (-2*(-110 + 37*Nc))/3, (55*(-3 + Nc))/3, 40*(-3 + Nc), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-4*(-5 + 2*Nc))/3, 2*(-3 + Nc), 0, 0, 0, 0, (4*(-3 + Nc))/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24, 8*(-2 + Nc), (-692*(-2 + Nc))/5, 
  (24*(-2 + Nc))/5, -32*(-2 + Nc), (148*(-2 + Nc))/3, 0, 0, 0, 0, 
  (-10*(-25 + 6*Nc))/3, (22*(-10 + 3*Nc))/3, 80*(-2 + Nc), 
  (-788*(-2 + Nc))/15, (708*(-2 + Nc))/5, (-12*(-2 + Nc))/5, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*(-7 + 4*Nc))/3, 4*(-2 + Nc), (-129*(-2 + Nc))/80, (19*(-2 + Nc))/120, 
  0, 0, (8*(-2 + Nc))/3, (-19*(-2 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -22/3, (22*Nc)/3, (229*(-2 + Nc))/15, (-6*(-2 + Nc))/5, 0, 
  (-22*(-2 + Nc))/3, 0, 0, 0, 0, (-11*(-1 + 2*Nc))/6, (11*Nc)/6, 0, 
  (127*(-2 + Nc))/15, (-346*(-2 + Nc))/15, (18*(-2 + Nc))/5, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -11/3, 
  (11*Nc)/3, (347*(-2 + Nc))/960, (-9*(-2 + Nc))/80, 0, 0, 0, 
  (17*(-2 + Nc))/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 25/3, 
  (8*(140 + 33*Nc))/15, (4*(15 + Nc))/5, -4, (-91 - 24*Nc)/3, 0, 0, 0, 0, 
  -79/6, 55/12, 10, (440 + 157*Nc)/15, (-465 - 112*Nc)/5, (-3*(35 + 4*Nc))/5, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 26/3, 1/2, (1165 + 262*Nc)/960, (100 + 17*Nc)/160, 0, 0, 1/3, 
  (89 + 20*Nc)/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 25/3, 
  (4*(29 + 6*Nc))/3, 4, -4, (-49 - 12*Nc)/3, 0, 0, 0, 0, -29/3, 55/12, 10, 
  (2*(23 + 6*Nc))/3, (-153 - 31*Nc)/3, -7 - Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 1/2, 
  (95 + 26*Nc)/192, 1/16, 0, 0, 1/3, (47 + 14*Nc)/24, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -44/3, 25/3, (-2*(200 + 3*Nc))/15, 
  (-4*(5 + 4*Nc))/5, -4, 37/3, 0, 0, 0, 0, -5/2, 55/12, 10, (-200 - 3*Nc)/15, 
  (175 - 2*Nc)/5, (325 + 114*Nc)/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/3, 1/2, (-395 - 8*Nc)/960, 
  (20 + Nc)/480, 0, 0, 1/3, (-39 - Nc)/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-461 + 179*Nc)/20, (-19*(-3 + Nc))/4, 0, 0, (-153*(-3 + Nc))/40, 0, 
  (-177 + 83*Nc)/60, (-59*(-3 + Nc))/40, 0, 0, (120 - 17*Nc)/60, (-3 + Nc)/2, 
  (99*(-3 + Nc))/10, 0, 0, 0, (-421 + 223*Nc)/15, (7*Nc)/10, 
  (2*(-153 + 73*Nc))/15, (299*(-3 + Nc))/120, (-256*(-3 + Nc))/15, 
  (-53*(-3 + Nc))/12, (-83*(-3 + Nc))/120, (-51*(-3 + Nc))/5, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-240 + 29*Nc)/135, 
  (-13*(-3 + Nc))/20, 0, 0, (-89*(-3 + Nc))/108, 0, (-89*(-3 + Nc))/108, 0, 
  (669 - 67*Nc)/45, (1386 - 79*Nc)/270, (-61*Nc)/270, (-29*(-3 + Nc))/2160, 
  (77*(-3 + Nc))/36, (953*(-3 + Nc))/180, (-3 + Nc)/3, (67*(-3 + Nc))/30, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-393 + 77*Nc))/45, 
  (-8*(-3 + Nc))/3, 0, 0, (-31*(-3 + Nc))/5, 0, (-2*(-3 + 7*Nc))/45, 
  (-3 + Nc)/15, 0, 0, (-2*(-120 + 67*Nc))/45, (4*(-3 + Nc))/3, 
  (508*(-3 + Nc))/45, 0, 0, 0, (-8*(6 + 7*Nc))/45, -Nc/45, 
  (4*(-58 + 13*Nc))/5, (-74*(-3 + Nc))/5, (472*(-3 + Nc))/45, 
  (34*(-3 + Nc))/3, (7*(-3 + Nc))/45, (-116*(-3 + Nc))/5, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-105 + 2*Nc))/135, 
  (-2*(-3 + Nc))/5, 0, 0, (8*(-3 + Nc))/27, 0, (8*(-3 + Nc))/27, 0, 
  (-8*(-2 + Nc))/5, (-4*(-207 + 73*Nc))/135, (2*Nc)/135, (3 - Nc)/540, 
  (4*(-3 + Nc))/9, (52*(-3 + Nc))/45, (4*(-3 + Nc))/3, (26*(-3 + Nc))/15, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-7*(-66 + 29*Nc))/15, (3*(-3 + Nc))/2, 
  0, 0, (77*(-3 + Nc))/10, 0, (93 - 32*Nc)/15, (31*(-3 + Nc))/10, 0, 0, 
  (-510 + 191*Nc)/30, (-17*(-3 + Nc))/4, (-266*(-3 + Nc))/15, 0, 0, 0, 
  (-2*(-183 + 64*Nc))/15, (-9*Nc)/20, (266 - 61*Nc)/15, (-97*(-3 + Nc))/60, 
  (226*(-3 + Nc))/15, 5*(-3 + Nc), (16*(-3 + Nc))/15, (133*(-3 + Nc))/15, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-105 + 2*Nc)/270, 
  (3 - Nc)/10, 0, 0, (115*(-3 + Nc))/54, 0, (115*(-3 + Nc))/54, 0, 
  (4*(-306 + 103*Nc))/45, (2*(-999 + 331*Nc))/135, Nc/270, (3 - Nc)/2160, 
  (-121*(-3 + Nc))/18, (-619*(-3 + Nc))/90, (3 - Nc)/3, (-106*(-3 + Nc))/15, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-427*Nc)/9, (61*Nc)/3, 
  (2159*(-2 + Nc))/15, (46*(-2 + Nc))/15, (61*Nc)/2, (-1661*(-2 + Nc))/30, 
  (-61*Nc)/9, (61*Nc)/6, (46*(-2 + Nc))/15, (24*(-2 + Nc))/5, (122*Nc)/9, 
  (-61*Nc)/6, (-610*Nc)/9, (1739*(-2 + Nc))/30, (-2222*(-2 + Nc))/15, 
  (-20*(-2 + Nc))/3, (-244*Nc)/9, (-34*(-3 + 2*Nc))/9, -4*(3 + 2*Nc), 
  (-21*Nc)/2, (416*Nc)/9, (37*Nc)/3, (61*Nc)/18, 24*Nc, (14*(-2 + Nc))/5, 
  (-46*(-2 + Nc))/15, (-94*(-2 + Nc))/15, (-1042*(-2 + Nc))/15, 
  (1148*(-2 + Nc))/15, (-37*(-2 + Nc))/5, (-19*(-2 + Nc))/3, 
  (-11*(-2 + Nc))/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2601*(-2 + Nc))/1280, (-17*(-2 + Nc))/80, (61*Nc)/9, (89*(-2 + Nc))/40, 
  (61*Nc)/9, (2453*(-2 + Nc))/320, (2*(-3 + 134*Nc))/9, (2*(-3 + 73*Nc))/9, 
  0, 0, (-65*Nc)/3, (-67*Nc)/3, (-4*Nc)/3, (-67*Nc)/3, (107*(-2 + Nc))/30, 
  (-2321*(-2 + Nc))/480, (-367*(-2 + Nc))/160, (613*(-2 + Nc))/120, 
  (-2761*(-2 + Nc))/240, (-197*(-2 + Nc))/320, (-127*(-2 + Nc))/240, 
  (1091*(-2 + Nc))/40, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-846 - 455*Nc)/60, (38 + 13*Nc)/4, 
  (727*(-2 + Nc))/60, (4*(-2 + Nc))/15, (3*(102 + 65*Nc))/40, 
  (-271*(-2 + Nc))/60, (-94 - 65*Nc)/60, (118 + 65*Nc)/40, 
  (121*(-2 + Nc))/60, (17*(-2 + Nc))/10, (103 + 130*Nc)/60, (-8 - 13*Nc)/8, 
  (-594 - 325*Nc)/30, (473*(-2 + Nc))/120, (-477*(-2 + Nc))/40, (2 - Nc)/6, 
  (-198 - 65*Nc)/15, (51 - 20*Nc)/30, (-41 - 6*Nc)/3, (-598 + 15*Nc)/120, 
  (4*(128 + 25*Nc))/15, (106 + 15*Nc)/12, (166 + 65*Nc)/120, 
  (6*(17 + 5*Nc))/5, (51*(-2 + Nc))/20, (11*(-2 + Nc))/6, (15*(-2 + Nc))/4, 
  (-157*(-2 + Nc))/30, (87*(-2 + Nc))/10, (-99*(-2 + Nc))/20, 
  (-11*(-2 + Nc))/6, (5*(-2 + Nc))/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -211/135, 13/10, (2021*(-2 + Nc))/10240, (-319*(-2 + Nc))/3840, 
  (178 + 117*Nc)/108, (-1193*(-2 + Nc))/960, (178 + 117*Nc)/108, 
  (1733*(-2 + Nc))/2560, (859 + 450*Nc)/90, (1262 + 765*Nc)/270, -61/270, 
  29/1080, (-154 - 129*Nc)/36, (-1906 - 15*Nc)/180, (-2 - Nc)/3, 
  (-268 - 225*Nc)/60, (277*(-2 + Nc))/480, (337*(-2 + Nc))/1280, 
  (-3421*(-2 + Nc))/11520, (73*(-2 + Nc))/192, (-1631*(-2 + Nc))/5760, 
  (-199*(-2 + Nc))/7680, (3367*(-2 + Nc))/5760, (10567*(-2 + Nc))/2880, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (17*(42 + 43*Nc))/60, (-38 - 9*Nc)/4, (-341*(-2 + Nc))/60, 
  (-17*(-2 + Nc))/30, (-306 - 319*Nc)/40, (11*(-2 + Nc))/8, (46 + 149*Nc)/60, 
  (-118 - 117*Nc)/40, (-47*(-2 + Nc))/6, (7*(-2 + Nc))/10, (-47 - 158*Nc)/30, 
  (8 + 31*Nc)/8, (594 + 421*Nc)/30, (389*(-2 + Nc))/120, (-49*(-2 + Nc))/15, 
  (5*(-2 + Nc))/3, (126 + 149*Nc)/15, (-31 + 16*Nc)/10, (47 + 178*Nc)/15, 
  (598 + 77*Nc)/120, (-8*(64 + 11*Nc))/15, (-106 + 21*Nc)/12, 
  (-166 - 149*Nc)/120, (-2*(153 + 77*Nc))/15, (-61*(-2 + Nc))/6, 
  (-89*(-2 + Nc))/6, (-71*(-2 + Nc))/6, (53*(-2 + Nc))/6, (7*(-2 + Nc))/3, 
  (18*(-2 + Nc))/5, (-61*(-2 + Nc))/60, (-61*(-2 + Nc))/60, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-58*(-1 + Nc))/135, (13*(-1 + Nc))/10, (887*(-2 + Nc))/15360, 
  (-43*(-2 + Nc))/160, (-178 - 245*Nc)/108, (-351*(-2 + Nc))/160, 
  (-178 - 245*Nc)/108, (-279*(-2 + Nc))/1280, (-19*(67 + 38*Nc))/90, 
  (-2363 - 1057*Nc)/270, (74 - 29*Nc)/135, (29*(-1 + Nc))/1080, 
  (154 + 257*Nc)/36, (1906 + 1019*Nc)/180, (2 + Nc)/3, (268 + 567*Nc)/60, 
  (-131*(-2 + Nc))/240, (3839*(-2 + Nc))/1920, (-4069*(-2 + Nc))/5760, 
  (-311*(-2 + Nc))/160, (12781*(-2 + Nc))/2880, (2797*(-2 + Nc))/3840, 
  (7507*(-2 + Nc))/2880, (-5309*(-2 + Nc))/1440, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4662 - 1213*Nc)/90, (38 + 21*Nc)/2, 
  (457*(-2 + Nc))/6, (17*(-2 + Nc))/15, (918 + 937*Nc)/60, 
  (-571*(-2 + Nc))/20, (-978 - 67*Nc)/90, (59*(2 + 3*Nc))/20, 
  (115*(-2 + Nc))/3, (-7*(-2 + Nc))/5, (-69 + 514*Nc)/45, (-24 - 73*Nc)/12, 
  (-1782 - 1043*Nc)/45, (1519*(-2 + Nc))/60, (-902*(-2 + Nc))/15, 
  (-10*(-2 + Nc))/3, (-2*(1218 + 67*Nc))/45, (249 - 124*Nc)/45, 
  (2*(-307 + 62*Nc))/15, (-598 - 457*Nc)/60, (16*(192 + 43*Nc))/45, 
  (106 + 15*Nc)/6, (498 + 1747*Nc)/180, (12*(17 + 3*Nc))/5, (19*(-2 + Nc))/5, 
  (49*(-2 + Nc))/15, -23*(-2 + Nc), (-661*(-2 + Nc))/15, (38*(-2 + Nc))/5, 
  (-3*(-2 + Nc))/5, (5*(-2 + Nc))/6, (5*(-2 + Nc))/6, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-4*(29 + 181*Nc))/135, (39 + 31*Nc)/15, (5429*(-2 + Nc))/7680, 
  (7*(-2 + Nc))/60, (178 + 185*Nc)/54, (-155*(-2 + Nc))/48, 
  (178 + 185*Nc)/54, (1827*(-2 + Nc))/640, (-407 + 1642*Nc)/45, 
  (-1867 + 3277*Nc)/135, (-2*(-241 + 181*Nc))/135, (29 + 181*Nc)/540, 
  (-154 - 197*Nc)/18, (-1906 - 719*Nc)/90, (-2*(2 + Nc))/3, 
  (-268 - 367*Nc)/30, (-7*(-2 + Nc))/120, (-1169*(-2 + Nc))/320, 
  (2287*(-2 + Nc))/2880, (-491*(-2 + Nc))/240, (-11329*(-2 + Nc))/1440, 
  (223*(-2 + Nc))/1920, (-83*(-2 + Nc))/288, (9377*(-2 + Nc))/720, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 259/15, -3, 
  (17*(-2 + Nc))/5, (-28*(-2 + Nc))/15, -77/5, (-37*(-2 + Nc))/20, 61/15, 
  -31/5, (-3*(-2 + Nc))/2, (-23*(-2 + Nc))/10, -319/30, 17/2, 532/15, 
  (37*(-2 + Nc))/15, (-379*(-2 + Nc))/60, (107*(-2 + Nc))/30, 238/15, -9/20, 
  41/3, 97/30, -452/15, -10, -32/15, -266/15, (-49*(-2 + Nc))/30, 
  (-14*(-2 + Nc))/5, (-41*(-2 + Nc))/30, (34*(-2 + Nc))/15, 
  (17*(-2 + Nc))/15, (73*(-2 + Nc))/20, (67*(-2 + Nc))/30, (2 - Nc)/15, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -103/270, 1/5, (467*(-2 + Nc))/15360, 
  (3*(-2 + Nc))/64, -115/27, (175*(-2 + Nc))/96, -115/27, 
  (353*(-2 + Nc))/1280, -812/45, -1336/135, 1/270, 1/1080, 121/9, 619/45, 
  2/3, 212/15, (-37*(-2 + Nc))/240, (-913*(-2 + Nc))/1920, 
  (1451*(-2 + Nc))/5760, (27*(-2 + Nc))/160, (-179*(-2 + Nc))/2880, 
  (-43*(-2 + Nc))/768, (-2069*(-2 + Nc))/2880, (-433*(-2 + Nc))/288, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -269/18, 9/2, 
  (5 - 9*Nc)/5, 0, 47/12, (-5 + 16*Nc)/20, -65/18, 9/4, -2*(6 + Nc), 0, 1/18, 
  -5/6, -67/9, (-5 - 26*Nc)/20, (-15 + 2*Nc)/2, 0, -148/9, -31/18, -10, 1/6, 
  74/9, 1/2, 5/36, 26/3, (110 + 103*Nc)/15, (-5 + 2*Nc)/5, 4*(4 + Nc), 
  (-5 + 2*Nc)/5, (4*(45 + 8*Nc))/5, (-90 - 7*Nc)/20, (15 + 2*Nc)/10, 
  (15 + 2*Nc)/10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -19/9, 3/8, 
  (865 + 37*Nc)/3840, (-690 - 167*Nc)/1920, 5/12, (-155 - 16*Nc)/120, 1/2, 
  (635 + 18*Nc)/960, -65/9, 25/12, 4/9, 5/72, -4/3, -7/2, -1/2, -67/24, 
  (175 + 33*Nc)/120, (305 + 66*Nc)/120, (-4095 - 857*Nc)/1920, 
  (135 + 44*Nc)/240, (1135 + 223*Nc)/240, (153 + 29*Nc)/192, 
  (815 + 143*Nc)/240, (665 + 87*Nc)/120, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 164/45, 19/4, (4*(68 + 21*Nc))/15, 
  (81 + 7*Nc)/30, -9/10, (-971 - 342*Nc)/120, -53/90, 49/30, 
  (245 + 18*Nc)/60, (-9*(7 + 2*Nc))/20, -55/18, 1, 161/45, 
  (43*(9 + 4*Nc))/60, (-1981 - 802*Nc)/120, (-297 - 38*Nc)/60, 332/45, 43/72, 
  -37/30, -39/40, -31/45, 2, 71/180, -127/30, (41 - 86*Nc)/60, 
  (173 + 79*Nc)/15, (-215 - 94*Nc)/60, (-2*(27 + 16*Nc))/15, 
  (-1277 - 238*Nc)/30, (267 + 28*Nc)/40, (11*(12 + Nc))/60, (-24 - 5*Nc)/30, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -38/27, 187/60, (14527 + 9114*Nc)/92160, 
  (2873 + 381*Nc)/11520, -53/108, (10211 + 3822*Nc)/2880, 1/108, 
  (19519 + 9594*Nc)/23040, -19/5, -617/135, 83/108, -691/4320, 35/36, 
  1661/180, -1/2, 73/60, (-767 + 384*Nc)/1440, (-9163 - 3254*Nc)/3840, 
  (20729 + 2786*Nc)/11520, (1333 + 984*Nc)/960, (-26513 - 7922*Nc)/5760, 
  (-921 - 242*Nc)/1536, (-27455 - 8102*Nc)/5760, (-14999 + 706*Nc)/2880, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 821/90, -11/2, 
  (-133 - 45*Nc)/15, 1/5, -59/20, (124 + 45*Nc)/30, 239/90, -191/60, 
  (43 + 10*Nc)/10, (21 + 10*Nc)/10, -62/45, 9/8, 238/45, (-239 - 120*Nc)/60, 
  (487 + 210*Nc)/60, -1/5, 26/9, 79/90, 64/15, 107/60, -308/45, -9/2, 
  -167/180, -1/5, (-1 + 2*Nc)/2, -67/15, (-11 + 28*Nc)/6, (49 + 20*Nc)/5, 
  (131 + 30*Nc)/15, (-39 - 10*Nc)/20, (-23 - 5*Nc)/10, -3/10, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1249/270, -67/30, (-6497 - 3630*Nc)/46080, 
  (181 + 36*Nc)/1152, -5/27, (-3613 - 2070*Nc)/1440, -19/54, 
  (-9521 - 4590*Nc)/11520, 41/9, 287/270, -44/135, 203/1080, 13/18, -341/90, 
  1/3, -1/60, (-521 - 375*Nc)/720, (2621 + 1350*Nc)/1920, 
  (-449 + 570*Nc)/5760, (-175 - 118*Nc)/96, (7199 + 3690*Nc)/2880, 
  (31 + 90*Nc)/768, (1261 + 606*Nc)/576, (-2983 - 2250*Nc)/1440, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -37/9, 7/6, 
  (299 + 75*Nc)/15, (57 - 7*Nc)/30, 53/10, (-1061 - 294*Nc)/120, -17/18, 
  47/30, (19 - 30*Nc)/60, (-21 - 8*Nc)/20, 2867/360, -251/48, -1219/90, 
  (134 + 41*Nc)/15, (-17*(121 + 34*Nc))/120, (-51 - Nc)/15, -152/45, 
  -677/360, -49/30, -541/120, 457/45, 16/3, 103/180, -41/30, 
  (-41 - 22*Nc)/60, (2*(13 + 3*Nc))/15, (55 + 58*Nc)/60, (-355 - 63*Nc)/15, 
  (333 + 130*Nc)/30, (69 + 22*Nc)/40, (54 + 43*Nc)/60, (-3 + 5*Nc)/30, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -11/90, -91/40, (36721 + 13494*Nc)/92160, 
  (-1573 - 525*Nc)/11520, -25/36, (9941 + 5682*Nc)/2880, -4/9, 
  (39145 + 14766*Nc)/23040, -589/45, -23/6, -1/180, -241/1440, 7/4, 357/20, 
  -5/6, 123/20, (3151 + 1524*Nc)/1440, (-6781 - 3914*Nc)/3840, 
  (-9033 - 4610*Nc)/11520, (3907 + 2048*Nc)/960, (-30663 - 15118*Nc)/5760, 
  (-2315 - 1702*Nc)/7680, (-14505 - 7594*Nc)/5760, (23631 + 11918*Nc)/2880, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -43/15, 
  59/12, (233 + 60*Nc)/30, 9/10, 37/20, (-403 - 120*Nc)/120, -29/30, 31/20, 
  (211 + 30*Nc)/60, (-21 - 5*Nc)/20, -6/5, 1/6, -58/15, (34 + 15*Nc)/20, 
  (-727 - 270*Nc)/120, (-33 - 5*Nc)/20, -11/3, -1/20, -92/15, -97/120, 
  113/15, 5/2, 8/15, 133/30, (35 + 6*Nc)/12, (86 + 15*Nc)/15, (23 + 6*Nc)/12, 
  (-7 - 5*Nc)/5, (-491 + 20*Nc)/30, (3*(23 + 5*Nc))/40, (18 + 5*Nc)/20, 
  -1/10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11/540, 1/5, (6377 + 3120*Nc)/92160, 
  (311 + 48*Nc)/2304, 115/108, (3253 + 1140*Nc)/2880, 133/108, 
  (8441 + 3720*Nc)/23040, 40/9, 292/135, -1/270, -1/4320, -121/36, -619/180, 
  -1/6, -53/15, (-49 + 150*Nc)/1440, (-2381 - 620*Nc)/3840, 
  (3299 - 180*Nc)/11520, (37 + 22*Nc)/64, (-9479 - 2460*Nc)/5760, 
  (-511 - 144*Nc)/1536, (-1333 - 348*Nc)/1152, (-1937 + 540*Nc)/2880, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 178/9, -18, 
  (-8*(30 + Nc))/5, 0, -47/3, (95 + 3*Nc)/5, 10/9, -9, -2*(10 + 3*Nc), -8, 
  -62/9, 10/3, 268/9, (-115 - 3*Nc)/5, 48 - Nc, 8, 40/9, 11/9, 4/3, -2/3, 
  -296/9, -2, -5/9, -104/3, (2*(70 + 3*Nc))/15, (4*(25 + Nc))/5, 6*(6 + Nc), 
  (4*(25 + Nc))/5, (4*(-10 + 11*Nc))/5, (2*(65 + 51*Nc))/15, 
  (-2*(25 + 4*Nc))/5, (-2*(25 + 4*Nc))/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 43/9, 
  -13/2, (-1630 + 199*Nc)/3840, (640 + 63*Nc)/960, -4, (790 + 113*Nc)/120, 
  -19/3, (131*(-10 + Nc))/960, -232/9, -61/3, 2/9, -4/9, 46/3, 2, 4, 151/6, 
  (80 + 31*Nc)/120, (790 + 213*Nc)/480, (-275 - 221*Nc)/480, (55 + 6*Nc)/30, 
  (410 + 121*Nc)/240, (-298 - 41*Nc)/192, (-210 + 131*Nc)/240, 
  (13*(-50 + 3*Nc))/120, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -109/15, 73/3, (1186 + 39*Nc)/15, 
  (-2*(3 + 4*Nc))/15, 433/30, (-910 - 33*Nc)/30, 13/5, 359/30, 
  (893 + 180*Nc)/15, (-3*(7 + 6*Nc))/5, 61/10, -13/12, -96/5, 
  (851 + 31*Nc)/30, (-1837 + 28*Nc)/30, (2*(3 + 4*Nc))/15, 52/5, -44/15, 4/5, 
  127/30, 96/5, -7, -13/10, 514/15, (-59 - 28*Nc)/15, (-2*(53 + 21*Nc))/15, 
  (-635 - 146*Nc)/15, (-2*(279 + 5*Nc))/15, (-2*(65 + 62*Nc))/15, 
  (-7*(3 + 2*Nc))/10, (439 + 118*Nc)/15, (279 + 34*Nc)/15, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2162/135, 76/5, (4021 - 756*Nc)/7680, (-739 - 144*Nc)/960, 
  -25/27, (145 + 136*Nc)/240, 74/27, (4869 - 244*Nc)/1920, 436/45, 3356/135, 
  -361/135, 62/135, -17/9, 1219/45, -20/3, -521/30, (127 + 9*Nc)/120, 
  (-6811 - 1592*Nc)/960, (59*(89 + 40*Nc))/2880, (1113 + 284*Nc)/240, 
  (-17785 - 3608*Nc)/1440, (263 + 84*Nc)/384, (-11815 - 3968*Nc)/1440, 
  (6785 + 64*Nc)/720, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 577/45, -142/3, (-2*(518 + 57*Nc))/15, 
  (-2*(27 + 20*Nc))/15, -773/30, (785 + 87*Nc)/30, -227/45, -719/30, 
  (-1723 - 357*Nc)/15, (3*(17 + 14*Nc))/5, -482/45, 3/2, 1474/45, 
  (-323 - 35*Nc)/15, (987 + 5*Nc)/30, (9 + 4*Nc)/15, -908/45, -131/90, -34/5, 
  -16/15, -1964/45, 25/3, 227/90, -854/15, (169 + 55*Nc)/15, 
  (4*(59 + 18*Nc))/15, (5*(49 + 11*Nc))/3, (8*(56 + 5*Nc))/15, 
  (14*(65 + 17*Nc))/15, (7*(3 + 2*Nc))/10, (-2*(117 + 2*Nc))/15, 
  (56*(-4 + Nc))/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4322/135, -151/5, 
  (1529 + 1413*Nc)/7680, (1439 + 248*Nc)/960, 46/27, (365 - 583*Nc)/240, 
  -152/27, (-439 + 269*Nc)/1920, -836/45, -6566/135, 721/135, -991/1080, 
  32/9, -2464/45, 38/3, 508/15, (3 - 43*Nc)/120, (10081 + 3549*Nc)/960, 
  (-13771 - 4679*Nc)/2880, (-1363 - 747*Nc)/240, (23395 + 8063*Nc)/1440, 
  (-3745 - 537*Nc)/1920, (21565 + 8897*Nc)/1440, (-367 - 59*Nc)/144, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-51 + 20*Nc))/15, (2*(-3 + Nc))/5, 0, 0, (13*(-3 + Nc))/5, 0, 
  (-2*(-3 + 2*Nc))/15, (-3 + Nc)/5, 0, 0, (-72 + 23*Nc)/15, (-6*(-3 + Nc))/5, 
  (-20*(-3 + Nc))/3, 0, 0, 0, (-16*(-6 + Nc))/15, (16*Nc)/15, 
  (-16*(-9 + 5*Nc))/5, (3 - Nc)/15, (56*(-3 + Nc))/15, (4*(-3 + Nc))/5, 
  (2*(-3 + Nc))/15, (72*(-3 + Nc))/5, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-61 + 32*Nc))/3, (-34*Nc)/15, (-43*(-3 + Nc))/3, -6*(-3 + Nc), 
  (86*(-3 + Nc))/15, 0, 0, 0, 0, 0, (-46*(-3 + Nc))/45, (23*(-3 + Nc))/30, 0, 
  0, (26*(-3 + Nc))/135, 0, (283*(-3 + Nc))/270, 0, (2*(-708 + 215*Nc))/135, 
  (4*(-282 + 77*Nc))/135, (2*Nc)/27, (23*(-3 + Nc))/360, (-118*(-3 + Nc))/45, 
  (-118*(-3 + Nc))/45, (-77*(-3 + Nc))/45, (-37*(-3 + Nc))/15, 0, 0, 0, 0, 0, 
  0, 0, 0, (-2*(-93 + 34*Nc))/135, (98*(-3 + Nc))/135, 0, 0, 
  (2*(-31 + 11*Nc))/15, (31*(-3 + Nc))/45, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-633 + 205*Nc))/15, 
  (-66*(-3 + Nc))/5, 0, 0, (-79*(-3 + Nc))/5, 0, (2*(-99 + 31*Nc))/15, 
  (-33*(-3 + Nc))/5, 0, 0, (-2*(-138 + 47*Nc))/15, (23*(-3 + Nc))/5, 
  (100*(-3 + Nc))/3, 0, 0, 0, (8*(-111 + 31*Nc))/15, (-38*Nc)/15, 
  (8*(-14 + 5*Nc))/5, (-211*(-3 + Nc))/45, (-448*(-3 + Nc))/15, 
  (-22*(-3 + Nc))/5, (-31*(-3 + Nc))/15, (-56*(-3 + Nc))/5, 0, 0, 0, 0, 0, 0, 
  0, 0, (4*(-201 + 58*Nc))/9, (176*Nc)/45, (-286*(-3 + Nc))/9, 
  (-116*(-3 + Nc))/9, (836*(-3 + Nc))/45, 0, 0, 0, 0, 0, (12*(-3 + Nc))/5, 
  (-9*(-3 + Nc))/5, 0, 0, (-578*(-3 + Nc))/135, 0, (-797*(-3 + Nc))/135, 0, 
  (-4*(-2262 + 805*Nc))/135, (-4*(-1326 + 461*Nc))/135, (4*Nc)/27, 
  (-3*(-3 + Nc))/20, (754*(-3 + Nc))/45, (754*(-3 + Nc))/45, 
  (146*(-3 + Nc))/45, (82*(-3 + Nc))/5, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*(-87 + 26*Nc))/135, (136*(-3 + Nc))/135, 0, 0, (-4*(-29 + 9*Nc))/15, 
  (-58*(-3 + Nc))/45, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 62/15, -4/5, 
  (-3*(-2 + Nc))/5, 0, -26/5, (-2 + Nc)/5, 2/15, -2/5, (-47*(-2 + Nc))/15, 0, 
  -49/15, 12/5, 40/3, (2 - Nc)/10, (-23*(-2 + Nc))/30, 0, 16/3, 16/15, 64/5, 
  2/15, -112/15, -8/5, -4/15, -144/5, (35*(-2 + Nc))/3, (112*(-2 + Nc))/15, 
  (41*(-2 + Nc))/15, (2*(-2 + Nc))/5, (-154*(-2 + Nc))/15, -2*(-2 + Nc), 
  (-28*(-2 + Nc))/15, (-2*(-2 + Nc))/5, -58/3, -34/15, 86/3, 12, -172/15, 
  (-184*(-2 + Nc))/15, (-122*(-2 + Nc))/15, (-14*(-2 + Nc))/5, 7*(-2 + Nc), 
  (-4*(-2 + Nc))/3, 92/45, -23/15, (-25*(-2 + Nc))/4608, (-49*(-2 + Nc))/480, 
  -52/135, (-593*(-2 + Nc))/720, -283/135, (-197*(-2 + Nc))/5760, -986/135, 
  -164/27, 2/27, -23/180, 236/45, 236/45, 154/45, 74/15, 
  (-601*(-2 + Nc))/1440, (1789*(-2 + Nc))/2880, (-71*(-2 + Nc))/2880, 
  (-713*(-2 + Nc))/720, (3029*(-2 + Nc))/1440, (1937*(-2 + Nc))/5760, 
  (287*(-2 + Nc))/288, (-239*(-2 + Nc))/240, 118/135, -196/135, 
  (-53*(-2 + Nc))/36, (337*(-2 + Nc))/360, -8/3, -62/45, (103*(-2 + Nc))/180, 
  (-37*(-2 + Nc))/36}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-31 + 140*Nc))/15, (4*(-1 + 10*Nc))/5, (6*(-2 + Nc))/5, 0, 
  (2*(-13 + 30*Nc))/5, (-4*(-2 + Nc))/5, (-2*(-1 + 20*Nc))/15, 
  (2*(-1 + 10*Nc))/5, (16*(-2 + Nc))/3, 0, (-49 + 80*Nc)/15, 
  (-4*(-3 + 5*Nc))/5, (-40*(-1 + 2*Nc))/3, (11*(-2 + Nc))/5, 
  (28*(-2 + Nc))/15, 0, (-16*(-1 + 2*Nc))/3, (4*(-11 + 10*Nc))/15, 
  (-16*(-9 + 10*Nc))/5, (-2*(-1 + 10*Nc))/15, (16*(-7 + 20*Nc))/15, 
  (8*(-1 + 5*Nc))/5, (4*(-1 + 5*Nc))/15, (16*(-9 + 10*Nc))/5, 
  (-668*(-2 + Nc))/15, (-376*(-2 + Nc))/15, (-164*(-2 + Nc))/15, 
  (4*(-2 + Nc))/5, (80*(-2 + Nc))/3, (2 - Nc)/5, (-8*(-2 + Nc))/15, 
  (2 - Nc)/5, (2*(-43 + 16*Nc))/3, (-2*(-43 + 40*Nc))/15, 
  (-2*(-43 + 16*Nc))/3, 4*(3 + Nc), (4*(-43 + 40*Nc))/15, (614*(-2 + Nc))/15, 
  (52*(-2 + Nc))/3, (42*(-2 + Nc))/5, 2 - Nc, (2*(-2 + Nc))/15, 
  (-4*(-23 + 20*Nc))/45, (-23 + 20*Nc)/15, (-7*(-2 + Nc))/288, 
  (173*(-2 + Nc))/960, (4*(-13 + 90*Nc))/135, (-467*(-2 + Nc))/180, 
  (-283 + 540*Nc)/135, (23*(-2 + Nc))/720, (2*(-493 + 960*Nc))/135, 
  (4*(-41 + 60*Nc))/27, 2/27, (-23 + 20*Nc)/180, (-4*(-59 + 120*Nc))/45, 
  (-4*(-59 + 120*Nc))/45, (-2*(-77 + 60*Nc))/45, (-2*(-37 + 80*Nc))/15, 
  (-89*(-2 + Nc))/720, (-79*(-2 + Nc))/360, (397*(-2 + Nc))/720, 
  (-343*(-2 + Nc))/360, (-779*(-2 + Nc))/180, (-577*(-2 + Nc))/1440, 
  (91*(-2 + Nc))/90, (109*(-2 + Nc))/30, (-2*(-149 + 120*Nc))/135, 
  (4*(-49 + 15*Nc))/135, (971*(-2 + Nc))/180, (-139*(-2 + Nc))/45, 
  (4*(-5 + 4*Nc))/3, (2*(-31 + 30*Nc))/45, (2 - Nc)/90, (239*(-2 + Nc))/90}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-301*Nc)/18, (43*Nc)/6, 
  (-281*(-2 + Nc))/15, (23*(-2 + Nc))/15, (43*Nc)/4, (547*(-2 + Nc))/60, 
  (-43*Nc)/18, (43*Nc)/12, (-53*(-2 + Nc))/6, (12*(-2 + Nc))/5, (43*Nc)/9, 
  (-43*Nc)/12, (-215*Nc)/9, (-569*(-2 + Nc))/30, (571*(-2 + Nc))/20, 
  (-10*(-2 + Nc))/3, (-2*(-18 + 43*Nc))/9, (-43*(-3 + 2*Nc))/18, -8, 
  (-31*Nc)/36, (136*Nc)/9, (43*Nc)/6, (43*Nc)/36, 8*Nc, (999*(-2 + Nc))/10, 
  81*(-2 + Nc), (311*(-2 + Nc))/6, (-8*(-2 + Nc))/15, (-1279*(-2 + Nc))/15, 
  (-67*(-2 + Nc))/10, (-9*(-2 + Nc))/2, (-4*(-2 + Nc))/15, 
  (-10*(-9 + 16*Nc))/9, (40*(-3 + 2*Nc))/9, (70*Nc)/9, (80*Nc)/9, (-52*Nc)/9, 
  (-403*(-2 + Nc))/5, (-613*(-2 + Nc))/15, -28*(-2 + Nc), 8*(-2 + Nc), 
  (-13*(-2 + Nc))/15, (4*Nc)/3, -Nc, (-1477*(-2 + Nc))/15360, 
  (-539*(-2 + Nc))/1920, (43*Nc)/18, (2251*(-2 + Nc))/480, (25*Nc)/18, 
  (-2093*(-2 + Nc))/3840, (3 + 62*Nc)/9, (-6 + 31*Nc)/9, 0, -Nc/12, 
  (-31*Nc)/6, (-11*Nc)/2, (4*Nc)/3, (-35*Nc)/6, (1121*(-2 + Nc))/960, 
  (2861*(-2 + Nc))/1920, (-559*(-2 + Nc))/384, (2081*(-2 + Nc))/480, 
  (7093*(-2 + Nc))/960, (853*(-2 + Nc))/3840, (-2557*(-2 + Nc))/960, 
  (-2861*(-2 + Nc))/480, 2/3, 0, (-119*(-2 + Nc))/12, (543*(-2 + Nc))/80, -2, 
  (-2*Nc)/3, (-11*(-2 + Nc))/120, (-583*(-2 + Nc))/120}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -245/18, 43/10, (13 - 12*Nc)/10, 0, 
  157/60, (-11 + 8*Nc)/20, -313/90, 43/20, (-517 - 170*Nc)/30, 0, -32/45, 
  -7/30, -37/9, (4 - Nc)/5, (-607 - 74*Nc)/60, 0, -716/45, -203/90, -2, 1/5, 
  286/45, 1/10, 13/180, 22/15, (227 + 38*Nc)/30, (33 - 2*Nc)/15, 
  (547 + 146*Nc)/30, (2*(-1 + 2*Nc))/5, (493 + 126*Nc)/15, (-112 - 9*Nc)/20, 
  (9 - 2*Nc)/30, (12 + Nc)/10, -32/3, 17/15, 43/6, 3, -43/15, 
  (-35 + 57*Nc)/15, (-111 - 50*Nc)/15, (-53 - 32*Nc)/15, 7/2, (-9 + Nc)/15, 
  -109/90, 109/120, (9815 + 2224*Nc)/46080, (-415 - 147*Nc)/960, 199/270, 
  (-4381 + 400*Nc)/1440, 649/1080, (7607 + 1780*Nc)/11520, -169/27, 157/270, 
  67/54, 109/1440, -76/45, -76/45, 49/180, -241/60, (1726 + 1019*Nc)/2880, 
  (20747 + 3946*Nc)/5760, (-10213 - 3233*Nc)/5760, (-1489 + 598*Nc)/1440, 
  (17707 + 6014*Nc)/2880, (11509 + 3452*Nc)/11520, (15941 + 2482*Nc)/2880, 
  (1983 + 350*Nc)/480, -116/135, -271/540, (211 - 184*Nc)/360, 
  (500 + 403*Nc)/720, 19/15, -31/90, (104 + 7*Nc)/90, (-157 - 122*Nc)/360}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 61/10, -1/20, (-17 + 10*Nc)/10, 
  (27 + 7*Nc)/30, -41/20, (37 - 18*Nc)/40, 14/15, -19/20, (257 + 214*Nc)/60, 
  (-21 - 4*Nc)/20, -7/3, 23/20, 26/5, (-150 - 37*Nc)/30, (11*(19 + 2*Nc))/40, 
  (-99 - 20*Nc)/60, 136/15, 61/120, -23/10, 289/360, -23/3, -53/30, -7/15, 
  -17/30, (1637 + 222*Nc)/60, (353 + 50*Nc)/15, (501 + 22*Nc)/60, 
  (39 + 22*Nc)/15, (-1201 - 274*Nc)/30, (173 + 6*Nc)/40, (32 - Nc)/20, 
  (-9 - 2*Nc)/30, 82/9, 29/45, -101/18, -23/9, -31/45, (-61 - 4*Nc)/3, 
  (49*(-1 + 3*Nc))/15, (-67 - 4*Nc)/15, -7/2, (9 - 4*Nc)/15, -77/135, 91/60, 
  (-2737 - 878*Nc)/92160, (11*(121 + 23*Nc))/3840, -463/540, 
  (7*(2621 + 58*Nc))/2880, -97/540, (-2737 - 1454*Nc)/23040, 362/135, -34/45, 
  -41/540, 199/4320, 53/60, -187/180, -77/90, 73/60, (823 - 169*Nc)/1440, 
  (-28297 - 1922*Nc)/11520, (2339 + 718*Nc)/3840, (10667 + 328*Nc)/2880, 
  (-3523 - 518*Nc)/1920, (-18983 - 3070*Nc)/23040, (-36887 - 4006*Nc)/5760, 
  (-16543 - 3518*Nc)/2880, -34/135, 143/270, (-743 - 85*Nc)/180, 
  (500 + 7*Nc)/360, 7/5, 61/90, (-686 - 37*Nc)/360, (-143 - 37*Nc)/360}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -739/90, 43/10, (-143 - 50*Nc)/10, 0, 
  157/60, (117 + 40*Nc)/20, -151/90, 43/20, (-553 - 120*Nc)/30, 0, 17/90, 
  -7/30, -37/9, (-78 - 25*Nc)/10, (749 + 240*Nc)/60, 0, -104/45, -7/45, -8/5, 
  1/5, 286/45, 1/10, 13/180, 22/15, (163 + 48*Nc)/6, (3*(33 + 10*Nc))/5, 
  (131 + 36*Nc)/6, (2*(13 + 5*Nc))/5, (-239 - 60*Nc)/15, (52 + 5*Nc)/20, 
  7/10, -1/5, -11/3, 26/15, 43/6, 3, -43/15, (-317 - 90*Nc)/15, 
  (-49 - 20*Nc)/5, (-299 - 5*Nc)/15, (-7 - Nc)/2, 3/5, -109/90, 109/120, 
  (-647 - 510*Nc)/15360, (-647 - 255*Nc)/2880, 199/270, (4711 + 390*Nc)/1440, 
  649/1080, (-551 - 450*Nc)/3840, 217/135, 313/270, 1/54, 109/1440, -76/45, 
  -76/45, 49/180, -241/60, (1586 - 75*Nc)/2880, (7703 + 3540*Nc)/5760, 
  (-6313 - 1575*Nc)/5760, (2819 + 120*Nc)/1440, (13303 + 4680*Nc)/2880, 
  (941 + 438*Nc)/2304, (-7 + 1560*Nc)/2880, (-503 - 160*Nc)/160, 29/27, 
  -271/540, (-917 - 270*Nc)/360, (1736 + 705*Nc)/720, -13/5, -31/90, 
  (134 + 105*Nc)/360, (-613 - 210*Nc)/360}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 8/3, -2/5, (-3*(-1 + Nc))/5, 0, -13/5, (-3 + Nc)/5, 4/15, -1/5, 
  (43 - 37*Nc)/15, -8, -23/15, 6/5, 20/3, (21 - Nc)/10, (43 - 13*Nc)/30, 8, 
  16/15, 44/15, 0, 1/15, -56/15, -4/5, -2/15, -72/5, (-673 - 5*Nc)/15, 
  (-8*(48 + Nc))/15, (-133 + 31*Nc)/15, (2*(3 + Nc))/5, (2*(233 + 33*Nc))/15, 
  (49 - 10*Nc)/5, (-28*(-3 + Nc))/15, (-3 - 2*Nc)/5, -12, -86/15, 43/3, 6, 
  -86/15, (-2*(-305 + 2*Nc))/15, (-2*(-129 + Nc))/15, (-2*(-47 + 16*Nc))/15, 
  (-7 + 24*Nc)/3, (-2*(129 + 10*Nc))/15, 46/45, -23/30, (-449 + 95*Nc)/4608, 
  (445 - 48*Nc)/960, -26/135, (3059 - 113*Nc)/720, -283/270, 
  (1307 + 403*Nc)/5760, -86/27, -308/135, -2/27, -23/360, 118/45, 118/45, 
  77/45, 37/15, (68 + 157*Nc)/720, (-6193 + 919*Nc)/2880, 
  (3017 - 731*Nc)/2880, (881 + 127*Nc)/720, (-11273 + 479*Nc)/1440, 
  (-7691 + 137*Nc)/5760, (-2959 + 625*Nc)/1440, (363 + 211*Nc)/240, -112/135, 
  -98/135, (916 - 55*Nc)/180, (-265 + 13*Nc)/90, 38/15, -31/45, (-2 - Nc)/90, 
  (563 + 25*Nc)/180}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1153/90, -89/15, 
  -221/15, (-33 - 28*Nc)/15, -127/20, (421 - 3*Nc)/60, 193/90, -199/60, 
  (-103 + 35*Nc)/30, (3*(3 + 2*Nc))/10, -43/18, 59/30, 623/45, 
  (-445 + 2*Nc)/30, (449 - Nc)/20, (21 + 20*Nc)/30, 386/45, -887/180, 7/5, 
  61/45, -158/9, -151/30, -193/180, 1/5, (2237 + 3*Nc)/30, (2*(448 + Nc))/15, 
  (1101 - 25*Nc)/30, (-2*(6 + Nc))/15, (-941 - 5*Nc)/15, (-19*(3 + 2*Nc))/20, 
  (-2*(2 + Nc))/5, (6 + 5*Nc)/15, 116/9, 418/45, -143/9, -58/9, 418/45, 
  (-2*(445 + Nc))/15, (-2*(209 + 2*Nc))/15, (2*(-137 + 10*Nc))/15, 3 + 2*Nc, 
  (2*(209 + 97*Nc))/15, 161/135, -4/5, (-4837 - 221*Nc)/46080, 
  (-83 - 14*Nc)/640, -299/135, (6767 - 1601*Nc)/1440, -817/270, 
  (-5557 - 629*Nc)/11520, -1556/135, -283/45, 19/270, -161/2160, 124/15, 
  364/45, 58/45, 233/30, (1376 - 185*Nc)/1440, (2723 + 1399*Nc)/5760, 
  (-1741 + 79*Nc)/1920, (5507 - 737*Nc)/1440, (4257 + 149*Nc)/960, 
  (-323 + 905*Nc)/11520, (-9107 + 1409*Nc)/2880, (-7243 + 457*Nc)/1440, 
  52/135, 68/135, (-1336 + Nc)/180, (-5*(-70 + Nc))/72, -6/5, -29/45, 
  (-56 + 23*Nc)/180, (-623 - 4*Nc)/180}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*(-24 + 7*Nc))/3, 
  -16*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, (-4*(-24 + 11*Nc))/3, 
  (-13*(-2 + Nc))/48, (2 - Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 256, -1024, 
  -6*(4 + Nc), (16*(3 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 384, -256, 
  (12 - Nc)/3, (4*(18 + 5*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 88, -8*(10 + Nc), 
  (-35*(-2 + Nc))/48, (2 - Nc)/3, (28*Nc)/3, 2*(-2 + Nc), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -16, 0, (-4 - Nc)/8, -1, 0, (16*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -32, 32, (7*(-2 + Nc))/24, (-2 + Nc)/12, 0, 0, (28*Nc)/3, 
  (-2 + Nc)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 128, (12 + 5*Nc)/3, (-2*Nc)/3, 0, 0, 0, 
  (16*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-21 + 11*Nc)/9, (-5*(-3 + Nc))/3, 0, 0, 
  (-7*(-3 + Nc))/9, 0, (-13*(-3 + Nc))/9, 0, (2*(-2 + 3*Nc))/3, 
  (-2*(-48 + 25*Nc))/9, (4*Nc)/9, (3 - Nc)/18, (10*(-3 + Nc))/3, 
  -4*(-3 + Nc), (2*(-3 + Nc))/3, (14*(-3 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(9 + Nc))/3, (-7*(-3 + Nc))/2, 0, 
  0, (-3 + Nc)/3, 0, (4*(-3 + Nc))/3, 0, 2*(-1 + Nc), (4*(-17 + 9*Nc))/3, 0, 
  (-3 + Nc)/24, (-7*(-3 + Nc))/3, (4*(-3 + Nc))/3, (-4*(-3 + Nc))/3, 
  -10*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-2*(-141 + 20*Nc))/9, 17*(-3 + Nc), 0, 0, (20*(-3 + Nc))/9, 0, 
  (38*(-3 + Nc))/9, 0, (4*(-60 + 17*Nc))/3, (2*(-411 + 80*Nc))/9, (70*Nc)/9, 
  (5*(-3 + Nc))/18, (-28*(-3 + Nc))/3, (-92*(-3 + Nc))/3, (-8*(-3 + Nc))/3, 
  -43*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-56*(-9 + 4*Nc))/9, 0, 0, 0, (112*Nc)/9, 0, (112*Nc)/9, 0, 
  (112*(-3 + 4*Nc))/3, (56*(-15 + 16*Nc))/9, (-56*(-3 + 2*Nc))/9, (98*Nc)/9, 
  (-112*Nc)/3, (-224*Nc)/3, 0, -56*Nc, -2*(-2 + Nc), 2 - Nc, 
  (-5*(-2 + Nc))/8, 0, 7*(-2 + Nc), 0, 7*(-2 + Nc), 14*(-2 + Nc), 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-7 + 4*Nc)/9, (-5*(-2 + Nc))/3, 
  (25*(-2 + Nc))/128, (-59*(-2 + Nc))/192, (-2*(-7 + 4*Nc))/9, 
  (-17*(-2 + Nc))/4, (-2*(-13 + 7*Nc))/9, (29*(-2 + Nc))/96, 
  (-4*(9 + 5*Nc))/3, (-11 - 40*Nc)/9, (1 + 2*Nc)/9, (2 + Nc)/18, 
  (20*(-1 + 2*Nc))/3, (4*(6 + 7*Nc))/3, -4/3, (-28 + 39*Nc)/3, 
  (11*(-2 + Nc))/24, (49*(-2 + Nc))/12, (-85*(-2 + Nc))/64, 
  (-43*(-2 + Nc))/24, (47*(-2 + Nc))/8, (35*(-2 + Nc))/48, (33*(-2 + Nc))/8, 
  (-2 + Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10/9, 10/3, 
  (5*(-2 + Nc))/192, 0, 14/9, (5*(-2 + Nc))/12, 26/9, 0, 46/3, 46/9, 4/9, 
  1/9, -20/3, (-4*(-6 + 11*Nc))/3, -4/3, -28/3, 0, (2 - Nc)/4, 
  (-11*(-2 + Nc))/12, (-2 + Nc)/3, 0, (2 - Nc)/12, 0, (-2 + Nc)/3, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-63 - 4*Nc)/9, (21 + 5*Nc)/3, (2 - Nc)/96, 
  (7*(-2 + Nc))/48, (2*(-3 + 4*Nc))/9, (5*(-2 + Nc))/6, (2*(-12 + 7*Nc))/9, 
  (2 - Nc)/24, (10*(1 + 2*Nc))/3, (-123 + 40*Nc)/9, (3 - 2*Nc)/9, 
  (-3 - 2*Nc)/36, (-2*(-7 + 6*Nc))/3, (-4*(2 + 7*Nc))/3, (4*(2 + 7*Nc))/3, 
  20 - 13*Nc, (-11*(-2 + Nc))/12, (-49*(-2 + Nc))/24, (167*(-2 + Nc))/192, 
  (-5*(-2 + Nc))/6, (-53*(-2 + Nc))/24, (2 - Nc)/12, (-13*(-2 + Nc))/24, 
  (-2 + Nc)/4, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/3, 7 - 8*Nc, 
  (-95*(-2 + Nc))/384, (37*(-2 + Nc))/192, -2/3, (19*(-2 + Nc))/6, -8/3, 
  (2 - Nc)/32, -16, -28/3, 0, -1/12, 14/3, (8*(-1 + 6*Nc))/3, 8/3, 
  (-4*(-15 + Nc))/3, (2 - Nc)/8, (-21*(-2 + Nc))/8, (97*(-2 + Nc))/48, 
  (29*(-2 + Nc))/24, (-13*(-2 + Nc))/3, (-25*(-2 + Nc))/48, 
  (-41*(-2 + Nc))/12, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 112, 0, -7/12, 7/6, 0, 56/3, 0, -7/3, -224, -560/3, 112/3, 0, 
  0, 0, 0, 0, (4*(-7 + 4*Nc))/3, -2*(7 + Nc), (84 + 13*Nc)/12, 0, 
  (-14*(6 + Nc))/3, 0, (-14*(6 + Nc))/3, (-28*(6 + Nc))/3, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -584/9, -40/3, (48 - 7*Nc)/96, (-5*(8 + Nc))/48, 
  -56/9, (-5*(4 + Nc))/3, -104/9, (16 + Nc)/8, 56, 920/9, -256/9, -4/9, 80/3, 
  -32, 16/3, 112/3, (16 + Nc)/2, (28 + 41*Nc)/6, -11 - 2*Nc, (24 - 5*Nc)/6, 
  (2*(6 + Nc))/3, (8 + 5*Nc)/12, (32 + 7*Nc)/3, (16*(8 + Nc))/3, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 160/9, -160/3, (4 - 5*Nc)/12, -4/3, -224/9, 
  (-4*(12 + 5*Nc))/3, -416/9, 4/3, -736/3, -736/9, -64/9, -16/9, 320/3, -128, 
  64/3, 448/3, 16/3, (4*(8 + 3*Nc))/3, -80/3, (-16*(1 + Nc))/3, 0, 
  (4*(4 + Nc))/3, 16/3, (-16*(-2 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 280/9, -40/3, (17 + 2*Nc)/12, (-2 - Nc)/3, -56/9, 
  (-4*(3 + Nc))/3, -104/9, 2/3, -128, 32/9, -64/9, -4/9, 80/3, -32, 16/3, 
  112/3, 8/3, (4*(2 + Nc))/3, (-39 - 7*Nc)/3, 4*Nc, 0, (4*(5 + Nc))/3, 8/3, 
  32/3, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -26, 15, (-14 - Nc)/64, 
  (34 + 23*Nc)/96, -4, (-54 - Nc)/6, -6, (2 - Nc)/48, 72, -20/3, 8/3, -1/4, 
  46/3, -64/3, 4/3, 8, (2 - Nc)/12, (82 + Nc)/12, (44 + 9*Nc)/24, 
  (-54 - Nc)/12, (2*(26 + 11*Nc))/3, (-5*(10 + 3*Nc))/24, (38 - 3*Nc)/6, 
  -2*(2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1552/9, -304/3, 
  (30 - Nc)/12, (-4*Nc)/3, 112/9, (4*(6 + Nc))/3, 208/9, 0, -800/3, 800/9, 
  -64/9, 8/9, -160/3, 64, -32/3, -224/3, 0, (-4*(4 + Nc))/3, 
  (-2*(23 + Nc))/3, 16/3, 0, (8*(9 + 4*Nc))/3, 0, (16*(2 + Nc))/3, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 656/9, -20/3, (26 + 3*Nc)/96, (18 - Nc)/48, 
  -28/9, (2*(26 + 3*Nc))/3, -52/9, (-18 - Nc)/24, -616/3, -860/9, 124/9, 
  -2/9, 40/3, -16, 8/3, 56/3, (-18 - Nc)/6, (-79 - 9*Nc)/6, (-9*(4 + Nc))/16, 
  (32 + 3*Nc)/6, (-29*(6 + Nc))/6, (28 + 5*Nc)/12, (-134 + 5*Nc)/6, 
  (-62 - 13*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -337/9, -1/2, 
  (29 + 2*Nc)/192, (-37 + 2*Nc)/96, -76/9, -55/6, -85/9, (51 + 10*Nc)/48, 18, 
  166/9, -74/9, -49/72, 83/3, 112/3, -2/3, 38, (51 + 10*Nc)/12, (22 + Nc)/3, 
  (-232 - 39*Nc)/96, (-3 + 10*Nc)/12, (38 - 3*Nc)/4, (-13 - 6*Nc)/24, 
  (84 - 5*Nc)/12, (74 + 47*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-2*(-21 + Nc))/3, (13*(-3 + Nc))/2, 0, 0, (2*(-3 + Nc))/9, 0, 
  (19*(-3 + Nc))/18, 0, (2*(-132 + 5*Nc))/9, (4*(-81 + 5*Nc))/9, (-2*Nc)/9, 
  (-3 + Nc)/24, (-4*(-3 + Nc))/3, (-40*(-3 + Nc))/3, (-5*(-3 + Nc))/3, 
  (-49*(-3 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, (88*Nc)/9, (5*(-3 + Nc))/9, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(3 + 4*Nc))/9, (10*Nc)/3, 
  (-3*(-2 + Nc))/32, (5*(-2 + Nc))/32, (4*Nc)/3, (2 - Nc)/2, 2*Nc, 
  (-3*(-2 + Nc))/8, (8*(3 + 11*Nc))/9, (2*(-3 + 32*Nc))/9, 
  (-2*(-3 + 2*Nc))/3, -Nc/9, -4*Nc, (-40*Nc)/3, (-4*Nc)/3, (-26*Nc)/3, 
  (-11*(-2 + Nc))/8, -2*(-2 + Nc), (39*(-2 + Nc))/32, (-7*(-2 + Nc))/4, 
  (-7*(-2 + Nc))/4, (-2 + Nc)/16, (3*(-2 + Nc))/4, (-2 + Nc)/2, 
  (8*(-3 + 2*Nc))/9, (104*Nc)/9, (7*(-2 + Nc))/2, 2 - Nc, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -166/9, 10/3, (-15 - 2*Nc)/48, (-2 + Nc)/24, 14/9, 
  (-34 - 5*Nc)/6, 26/9, (-4 - Nc)/24, 164/3, 148/9, -32/9, 1/9, -20/3, 8, 
  -4/3, -28/3, (-4 - Nc)/12, (10 + Nc)/3, (31 + 6*Nc)/12, (-10 - Nc)/3, 
  (4*(6 + Nc))/3, (-24 - 5*Nc)/24, (4*(4 + Nc))/3, (2*(2 + Nc))/3, 16/3, 0, 
  (8 + 19*Nc)/3, (-2*(6 + Nc))/3, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -178/9, 14/3, (-8 + Nc)/32, (6 + Nc)/12, 2, (-26 + 7*Nc)/6, 
  4/3, (-1 + 2*Nc)/12, 740/9, 188/9, -4, 5/18, -20/3, -16, 8/3, -34/3, 
  (-1 + 2*Nc)/6, 8/3, (38 - 3*Nc)/16, (4*(-2 + Nc))/3, (46 + 7*Nc)/6, 
  (-9 - 2*Nc)/4, (30 + 7*Nc)/6, (5*(2 + Nc))/3, 32/9, -20/9, 
  (-2*(-1 + 4*Nc))/3, (4*(-2 + 7*Nc))/3, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-4*(-15 + 2*Nc))/9, (8*(-3 + Nc))/3, 0, 0, 0, 0, 
  (2*(-3 + Nc))/3, 0, (8*(-15 + 2*Nc))/9, (8*(-9 + 2*Nc))/9, 0, (-3 + Nc)/18, 
  (-4*(-3 + Nc))/3, (-16*(-3 + Nc))/3, (-4*(-3 + Nc))/3, (-8*(-3 + Nc))/3, 0, 
  0, 0, 0, 0, 0, 0, 0, (-4*(-3 + 2*Nc))/9, (2*(-3 + Nc))/9, 0, 0, 
  4*(-1 + 3*Nc), (2*(-3 + Nc))/3, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 3, (7*(-2 + Nc))/64, 
  (-29*(-2 + Nc))/192, -4/9, (-11*(-2 + Nc))/4, 17/9, (7*(-2 + Nc))/48, 58/9, 
  -136/9, -2/9, 1/4, -16/3, -16/3, -14/3, 50/3, (-5*(-2 + Nc))/48, 
  (47*(-2 + Nc))/24, (-19*(-2 + Nc))/32, (-65*(-2 + Nc))/24, 
  (10*(-2 + Nc))/3, (21*(-2 + Nc))/32, (11*(-2 + Nc))/4, 0, -8/9, 2/9, 
  (-7*(-2 + Nc))/12, (-2 + Nc)/6, 4, (4*(3 + 7*Nc))/3, (-3*(-2 + Nc))/4, 
  (-2 + Nc)/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 32/3, 0, (-5 - 3*Nc)/24, (-36 - 5*Nc)/16, 0, 
  (-68 - 39*Nc)/3, 0, (-5 - 3*Nc)/6, -56/3, -112/3, 40/3, 0, 0, 0, 0, 0, 
  (-52 - 33*Nc)/12, (96 + 37*Nc)/6, (-68 - 9*Nc)/24, (-88 - 51*Nc)/6, 
  (16*(6 + Nc))/3, (128 + 27*Nc)/24, (64 + 35*Nc)/3, (-8*(6 + Nc))/3, 0, 0, 
  (17*Nc)/3, (2*(6 + Nc))/3, -16, 0, (12 + 31*Nc)/3, (-2*(6 + Nc))/3}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -320/9, 86/3, 0, (-106 + 17*Nc)/48, -40/9, (-42 + 5*Nc)/3, 
  26/9, 0, 344/9, 32/3, 40/9, 7/18, -8/3, -32, -44/3, -28/3, (-2 + Nc)/4, 
  (62 - 7*Nc)/6, (-54 + 11*Nc)/24, (-42 + 5*Nc)/6, (-16*(-6 + Nc))/3, 
  (106 - 17*Nc)/24, (34 - 9*Nc)/3, (-8*(2 + Nc))/3, -16/9, 4/9, 
  (-2 + 5*Nc)/3, (2*(2 + Nc))/3, 0, 8, 2 - Nc, 2*(-2 + 5*Nc)}}


==> anc/Dila12L4EvenNc2.txt <==
{{(4*(-30 + 7*Nc))/3, -20*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-16, (-4*(-30 + 11*Nc))/3, 4*(-2 + Nc), 6*(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-24, 20, (8*(9 + 2*Nc))/3, -2*(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-16, 40, 4*(4 + Nc), (-2*(36 + 13*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-32, -4*(-10 + 2*Nc), (-4*(-12 + 6*Nc))/3, (4*(18 - 9*Nc))/3, (28*Nc)/3, 
  6*(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -28, (2*(48 - 6*Nc))/3, (-4 + 2*Nc)/48, (-4 + 2*Nc)/24, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-48, 80, 8*(6 + Nc), -4*(8 + 5*Nc), 0, (10*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -16, (-18 - 7*Nc)/48, 
  (3 + Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {-48, 8*(9 - 3*Nc), 0, 0, 0, 0, (-8*(-9 + Nc))/3, 
  2*(-9 + 3*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -8, -4*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-48, 16*(6 - 3*Nc), 
  (-16*(-2 + Nc))/3, (8*(126 - 63*Nc))/3, 0, (-8*(46 - 23*Nc))/3, 
  12*(1 + 2*Nc), (8*(-9 - Nc))/3, -64*(-2 + Nc), -8*(46 - 23*Nc), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, -4*(-4 + 2*Nc), 
  (48 - 24*Nc)/12, (-2 + Nc)/12, 0, 0, 0, (92 - 46*Nc)/6, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-24, 14, (-8*Nc)/3, -4*(11 + 2*Nc), 0, (2*(27 + 4*Nc))/3, 3, 3/2, 
  (2*(9 + 11*Nc))/3, 2*(27 + 4*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1, (-19 - 3*Nc)/32, -Nc/48, 0, 0, 0, (-27 - 4*Nc)/12, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-4, 14, 0, -4*(1 + Nc), 0, -2, -2, 3/2, 2*(3 + Nc), (2*(-9 + 5*Nc))/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, (9 + Nc)/96, 
  1/8, 0, 0, 0, (3 + Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {-4*Nc, (4*(9 - 3*Nc))/9, 0, 0, (4*(-3 + Nc))/3, 
  0, (-2*(36 - 15*Nc))/9, (18 - 6*Nc)/3, 0, 0, (31 - 18*Nc)/3, 
  (-4*(-66 + 29*Nc))/3, -29*(-3 + Nc), (31*(-3 + Nc))/6, 44*(-3 + Nc), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (24 - 16*Nc)/9, (-12 + 4*Nc)/4, 0, 0, 
  (-12 + 4*Nc)/18, 0, (48 - 16*Nc)/36, 0, (-2*(84 - 24*Nc))/9, 
  (-2*(78 - 20*Nc))/9, (-2*Nc)/9, (-12 + 4*Nc)/144, (18 - 6*Nc)/3, 
  (66 - 22*Nc)/3, (24 - 8*Nc)/6, (132 - 44*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(-72 + 9*Nc)/9, (99 - 33*Nc)/9, 0, 0, (3 - Nc)/3, 0, 
  (-72 + 39*Nc)/18, (18 - 6*Nc)/6, 0, 0, (-43 + 46*Nc)/12, (-42 + 45*Nc)/3, 
  (25*(-3 + Nc))/4, (-43*(-3 + Nc))/24, -7*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-12 + 8*Nc)/18, (6 - 2*Nc)/8, 0, 0, (6 - 2*Nc)/36, 0, 
  (-24 + 8*Nc)/72, 0, (78 - 12*Nc)/9, (69 - 10*Nc)/9, Nc/18, (6 - 2*Nc)/288, 
  (-9 + 3*Nc)/6, (-69 + 23*Nc)/6, (-12 + 4*Nc)/12, (-126 + 42*Nc)/12, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-160 + 80*Nc)/6, 
  (-1256 + 628*Nc)/6, 0, (248 - 124*Nc)/3, 0, 0, (-64 + 32*Nc)/6, 
  (764 - 382*Nc)/3, (24 - 36*Nc)/6, (2*(-12 + 24*Nc))/3, (22*Nc)/3, 5*Nc, 
  -16*Nc, (-304 + 152*Nc)/3, (2*(-184 + 92*Nc))/3, (2*(-296 + 148*Nc))/3, 
  (112 - 56*Nc)/6, 40*(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-9664 + 4832*Nc)/3072, (320 - 160*Nc)/768, 0, (-512 + 256*Nc)/96, 0, 
  (-8960 + 4480*Nc)/768, -4, -4, 0, 0, 0, 4*Nc, 0, 4*Nc, (-384 + 192*Nc)/64, 
  (512 - 256*Nc)/128, (896 - 448*Nc)/192, (-832 + 416*Nc)/96, 
  (2304 - 1152*Nc)/192, (640 - 320*Nc)/768, (-128 + 64*Nc)/192, 
  (-1152 + 576*Nc)/32, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*(-36 + 36*Nc))/9, (2*(12 - 12*Nc))/9, (-64 + 32*Nc)/3, 
  (1256 - 628*Nc)/3, (-24 + 24*Nc)/9, (-34*(14 - 7*Nc))/3, 
  (-2*(30 - 30*Nc))/9, (24 - 24*Nc)/6, (5*(44 - 22*Nc))/3, 
  (-2*(788 - 394*Nc))/3, (-28 + 16*Nc)/3, (-4*(-46 + 34*Nc))/3, 
  (174 - 42*Nc)/3, (-31 + 17*Nc)/3, 8*(-11 + 7*Nc), (-2*(-384 + 192*Nc))/3, 
  (-4*(-396 + 198*Nc))/3, (-4*(-344 + 172*Nc))/3, (64 - 32*Nc)/3, 
  (-160*(-2 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (32 - 32*Nc)/9, 
  (-8 + 8*Nc)/4, (8704 - 4352*Nc)/1536, (80 - 40*Nc)/384, (-16 + 16*Nc)/36, 
  (1312 - 656*Nc)/48, (64 - 64*Nc)/72, (8960 - 4480*Nc)/384, 
  (-168 + 96*Nc)/9, (-152 + 80*Nc)/9, (16 - 16*Nc)/36, (-16 + 16*Nc)/288, 
  (24 - 24*Nc)/6, (88 - 40*Nc)/6, (32 - 32*Nc)/12, (176 - 80*Nc)/12, 
  (1120 - 560*Nc)/96, (-1376 + 688*Nc)/64, (-464 + 232*Nc)/96, 
  (1168 - 584*Nc)/48, (-4128 + 2064*Nc)/96, (-1376 + 688*Nc)/384, 
  (-1440 + 720*Nc)/96, (3616 - 1808*Nc)/48, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-7, 22/3, (-104 + 52*Nc)/6, (-484 + 242*Nc)/6, 2/3, (394 - 197*Nc)/12, 
  -11/6, 2, (-34 + 17*Nc)/12, (292 - 146*Nc)/3, (-45 + 24*Nc)/12, 
  (-49 + 48*Nc)/3, (-75 + 36*Nc)/6, (43 + 12*Nc)/12, (-2*(-21 + 10*Nc))/3, 
  (-68 + 34*Nc)/3, (34 - 17*Nc)/3, (2*(-76 + 38*Nc))/3, (-25*(-4 + 2*Nc))/6, 
  10*(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/9, 1/2, 
  (-3824 + 1912*Nc)/3072, (180 - 90*Nc)/768, 1/9, (8 - 4*Nc)/96, -2/9, 
  (-3424 + 1712*Nc)/768, 10/3, 23/9, 1/18, 1/72, -1, (-92 + 48*Nc)/12, -2/3, 
  (-168 + 96*Nc)/24, (-120 + 60*Nc)/64, (-24 + 12*Nc)/128, 
  (368 - 184*Nc)/192, (-188 + 94*Nc)/96, (344 - 172*Nc)/192, 
  (72 - 36*Nc)/768, (-360 + 180*Nc)/192, (-1016 + 508*Nc)/96, 0, 0, 0, 0, 0, 
  0, 0, 0}, {1/2, -16/3, (-71 - 5*Nc)/6, (-174 - 53*Nc)/6, -1/6, 
  (278 + 89*Nc)/24, 23/6, -7/8, (-30 - 61*Nc)/24, (198 + 67*Nc)/6, -37/12, 
  17/6, 41/8, 5/48, -23/2, (59 + 24*Nc)/3, (90 - Nc)/2, (-2*(-33 + 2*Nc))/3, 
  49/6, (22 - 3*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -25/9, 3/8, 
  (-257 - 88*Nc)/768, (-190 - 3*Nc)/768, -67/36, (-12 + 7*Nc)/48, -23/18, 
  (-81 - 29*Nc)/64, -16, -85/18, 1/36, -49/288, 21/4, 227/12, -5/6, 23/3, 
  (68 + 5*Nc)/96, (68 - 7*Nc)/192, (-5 + 13*Nc)/64, (66 + 17*Nc)/96, 
  (-16 - 21*Nc)/32, (104 - 17*Nc)/384, (-52 - 59*Nc)/96, (-5*(-8 + 9*Nc))/48, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 3/2, 9 + Nc, 7 + Nc, 0, (-5 - Nc)/2, -5/4, 
  -3/8, (-7 - Nc)/2, (-11 - 2*Nc)/2, 1, 2, 1/2, 1/4, -2, (-2*(9 + Nc))/3, 
  (8*(-9 + Nc))/3, -2*(6 + Nc), -5 - Nc, (-4*(6 + Nc))/3, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 3/4, (20 + 3*Nc)/384, (5 + 3*Nc)/96, 0, (1 + 3*Nc)/12, 0, 
  (21 + 4*Nc)/96, 0, 0, 0, 0, 0, -1, 0, -5/6, (-9 - 2*Nc)/24, (-1 - 3*Nc)/16, 
  (74 + 27*Nc)/192, (-8 + Nc)/24, (7 - 4*Nc)/24, (-1 - 3*Nc)/96, 
  (-11 - 8*Nc)/24, (-9 - 2*Nc)/4, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-4, 6, -3 - Nc, 2*(1 + Nc), 0, -1 - Nc, -3, 9/4, 3*(3 + Nc), -3*(1 + Nc), 
  1/2, -4, -3/2, -3/4, 6, -2*(3 + Nc), 0, (8*(-3 + 2*Nc))/3, 3 + Nc, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 3, -5/4, (-5 + 8*Nc)/384, (16 - Nc)/64, 11/6, 
  (1 - 8*Nc)/12, 4/3, (-5 + 8*Nc)/96, 46/3, 23/6, 0, 1/6, -5, -18, 1, -27/4, 
  (-17 - 4*Nc)/24, (-4 + 7*Nc)/16, (11 - 41*Nc)/192, (-19 - 13*Nc)/24, 
  (9 + 28*Nc)/24, (-31 + 7*Nc)/96, (17 + 24*Nc)/24, (-9 + 2*Nc)/12, 0, 0, 0, 
  0, 0, 0, 0, 0}, {1, -8/3, (-47 - 5*Nc)/3, (126 + 5*Nc)/3, -1/3, 
  (-202 - 7*Nc)/12, 5/3, 5/4, (162 + 19*Nc)/12, (-174 - 7*Nc)/3, -25/6, 17/3, 
  25/4, -43/24, -7, 118/3, 138 + 7*Nc, (4*(57 + 2*Nc))/3, (97 + 32*Nc)/3, 
  (2*(46 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/9, -7/4, (271 + 18*Nc)/384, 
  (-31*(2 + Nc))/384, -1/18, (44 - 21*Nc)/24, 1/9, (257 + 11*Nc)/96, -4/3, 
  -10/9, 1/18, -1/144, 1/2, 23/6, 1/3, 7/2, (3*(12 + Nc))/16, 
  (-136 + 65*Nc)/96, (-85 - 19*Nc)/48, (150 - 11*Nc)/48, (-208 + 37*Nc)/48, 
  (-48 + 23*Nc)/192, (20 + 49*Nc)/48, (328 + 23*Nc)/24, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-1, 13/6, (19 + 3*Nc)/6, (-41 - 18*Nc)/3, -1/6, (55 + 24*Nc)/12, -5/3, 
  1, -7/12, (113 + 45*Nc)/6, 59/24, 22/3, 33/8, -19/48, -15/2, 
  (-35 - 9*Nc)/3, -37 - 10*Nc, (-71 - 24*Nc)/3, (-7 - Nc)/2, 
  (-4*(15 + 2*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/9, -1/8, 
  (-129 - 61*Nc)/768, (-19 - 2*Nc)/384, -1/36, (-56 - 17*Nc)/24, 1/18, 
  (-145 - 59*Nc)/192, 1, 17/18, -1/18, -1/288, 1/4, -1/12, 1/6, 1/12, 
  (-36 - 17*Nc)/48, (166 + 47*Nc)/96, (34 + 33*Nc)/192, (-31 - 12*Nc)/16, 
  (170 + 49*Nc)/48, (26 + 7*Nc)/64, (19*(4 + Nc))/48, (-106 - 45*Nc)/24, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, (-416 + 208*Nc)/12, (-2792 + 1396*Nc)/12, 0, 
  (1104 - 552*Nc)/12, 0, 0, (-96 + 48*Nc)/12, (1692 - 846*Nc)/6, 
  (-72 - 36*Nc)/12, (36 + 72*Nc)/3, (48 + 12*Nc)/4, (72 + 54*Nc)/12, 
  (-2*(72 + 36*Nc))/3, (-208 + 104*Nc)/2, -72 + 36*Nc, (-616 + 308*Nc)/3, 
  (432 - 216*Nc)/12, 20*(-2 + Nc), (28*Nc)/3, (-4*(-2 + Nc))/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 4/3, -1, (-247104 + 123552*Nc)/67584, (1232 - 616*Nc)/1536, -4/9, 
  (3872 - 1936*Nc)/2112, -19/9, (-223872 + 111936*Nc)/16896, -56/9, -178/9, 
  -2/9, -1/12, 8/3, (32 + 24*Nc)/12, 10/3, (608 + 288*Nc)/48, 
  (-22704 + 11352*Nc)/4224, (5*(-64 + 32*Nc))/768, (13156 - 6578*Nc)/2112, 
  (-5456 + 2728*Nc)/2112, (2048 - 1024*Nc)/384, (-8800 + 4400*Nc)/16896, 
  (-3136 + 1568*Nc)/384, (-7296 + 3648*Nc)/192, 4/9, -10/9, 
  (220 - 110*Nc)/264, (-22 + 11*Nc)/66, 0, 0, 0, 0}, 
 {0, 0, (-8*(3 + Nc))/3, -8*(5 + Nc), 0, (2*(24 + 5*Nc))/3, 0, 0, (2*Nc)/3, 
  (4*(36 + 7*Nc))/3, -2, -8, 0, 0, 0, (-8*Nc)/3, (8*Nc)/3, (-16*(3 + Nc))/3, 
  (4*Nc)/3, 0, 0, (26*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/18, -5/6, 
  (-432 - 95*Nc)/768, (14 + Nc)/192, -7/18, (-42 - 11*Nc)/24, -13/18, 
  (-428 - 95*Nc)/192, -3, -4/9, -7/9, -1/36, 5/3, -2, 1/3, 7/3, 
  (-84 - 19*Nc)/96, (14 + 3*Nc)/12, (56 - 3*Nc)/192, (-44 - 13*Nc)/24, 
  (6 + Nc)/3, (24 + 5*Nc)/192, (3 + Nc)/6, (-16 - 3*Nc)/3, 2/3, 0, 
  (8 - 7*Nc)/24, (-6 - Nc)/12, 0, 0, 0, 0}, {(-2*(270 - 54*Nc))/9, 0, 0, 0, 
  0, 0, (270 - 54*Nc)/9, 0, 0, 0, (296 - 72*Nc)/12, (-2*(-228 + 60*Nc))/3, 
  (540 - 180*Nc)/12, (192 - 64*Nc)/24, (-144 + 48*Nc)/3, 0, 0, 0, 0, 0, 
  -30 + 10*Nc, 0, (4*(-39 + 14*Nc))/3, (2*(117 - 39*Nc))/3, 
  (-4*(27 - 9*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (84 - 28*Nc)/18, (-168 + 56*Nc)/48, 0, 0, 
  0, 0, (-252 + 84*Nc)/72, 0, (-3168 + 968*Nc)/396, (-132 + 56*Nc)/18, 0, 
  (-168 + 56*Nc)/576, (144 - 48*Nc)/24, (48 - 16*Nc)/8, (84 - 28*Nc)/12, 
  (24 - 8*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, (132 - 88*Nc)/99, (-60 + 20*Nc)/36, 
  0, 0, (168 - 28*Nc)/3, (504 - 168*Nc)/18, 0, 0}, 
 {-32, 0, (-54 + 27*Nc)/3, (-270 + 135*Nc)/3, 0, (216 - 108*Nc)/6, 16, 0, 0, 
  (324 - 162*Nc)/3, 32/3, 80, (180 - 48*Nc)/6, 16/3, -32, 
  (2*(-24 + 12*Nc))/3, (2*(34 - 17*Nc))/3, (-2*(108 - 54*Nc))/3, 
  (58 - 29*Nc)/3, 0, (-2*(30 - 8*Nc))/3, (2*(42 - 21*Nc))/3, -80/3, 
  (4*(39 - 5*Nc))/3, (-8*(9 - 4*Nc))/3, (-4*(40 - 20*Nc))/3, -2*(6 - 3*Nc), 
  (-2*(10 - 5*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 28/9, -7/3, (-5676 + 2838*Nc)/4224, (2 - Nc)/64, 0, 
  (44 - 22*Nc)/88, -7/3, (-11440 + 5720*Nc)/2112, -50/9, -38/9, 0, -7/36, 4, 
  4, 14/3, 8/3, (-1144 + 572*Nc)/528, (46 - 23*Nc)/48, (902 - 451*Nc)/528, 
  (-1540 + 770*Nc)/528, (214 - 107*Nc)/24, (1804 - 902*Nc)/2112, 
  (-66 + 33*Nc)/24, (-74 + 37*Nc)/4, 4/9, -10/9, (-814 + 407*Nc)/132, 
  (330 - 165*Nc)/132, 92/3, (168 - 48*Nc)/9, (-14 + 7*Nc)/12, 
  (-26 + 13*Nc)/12}, {-12, 0, (232 - 116*Nc)/12, (256 - 128*Nc)/12, 0, 
  (-5*(24 - 12*Nc))/12, 6, 0, (-120 + 60*Nc)/12, (-132 + 66*Nc)/6, 
  (108 - 36*Nc)/12, 24, 3*Nc, (3*Nc)/2, 0, (-288 + 144*Nc)/6, 
  (-420 + 210*Nc)/3, (-16 + 8*Nc)/3, (-88 + 44*Nc)/4, (4*(-30 + 15*Nc))/3, 
  -4*Nc, (-136 + 68*Nc)/3, -12, 12*Nc, (4*Nc)/3, (-2*(-138 + 69*Nc))/3, 
  -30*(-2 + Nc), (-4*(-30 + 15*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (10560 - 5280*Nc)/22528, 0, 0, 
  (-14080 + 7040*Nc)/2112, 0, (32384 - 16192*Nc)/16896, -2, 0, 0, 0, 0, 2*Nc, 
  0, 0, (5*(880 - 440*Nc))/4224, (2592 - 1296*Nc)/768, 
  (-6160 + 3080*Nc)/4224, (-2112 + 1056*Nc)/2112, (-2016 + 1008*Nc)/384, 
  (-9856 + 4928*Nc)/16896, (2528 - 1264*Nc)/384, (2016 - 1008*Nc)/192, 0, 0, 
  (3080 - 1540*Nc)/264, (-1452 + 726*Nc)/264, 12, 4*Nc, (4 - 2*Nc)/8, 
  (132 - 66*Nc)/24}, {-14, 0, (-14 - 9*Nc)/6, (-34 - 15*Nc)/2, 0, 
  (20 + 9*Nc)/3, 7, 0, -2/3, (62 + 27*Nc)/3, 5, 28, 15/2, 4/3, -8, 20/3, 
  (30 + 7*Nc)/3, (-2*(-2 + 9*Nc))/3, (18 + 7*Nc)/6, 0, -5, (-10 + 9*Nc)/3, 
  -38/3, 13, -6, (4*(5 + 2*Nc))/3, -18 - 5*Nc, (-2 - 7*Nc)/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7/9, -7/12, 
  (-48 - 23*Nc)/192, (46 + 5*Nc)/384, 0, (-2 + Nc)/8, -7/12, 
  (-86 - 45*Nc)/96, -11/9, -14/9, 0, -7/144, 1, 1, 7/6, 2/3, 
  (-18 - 13*Nc)/48, (14 + Nc)/96, (11 + 5*Nc)/24, (-22 - 13*Nc)/48, 
  (-34 + 33*Nc)/48, (5*(-10 + Nc))/192, (-5*(2 + 3*Nc))/48, 
  (-3*(6 + 5*Nc))/8, -2/9, -5/18, (-7*(-2 + 3*Nc))/24, (-2 + 3*Nc)/8, 44/3, 
  14/3, -1/12, (14 - 9*Nc)/24}, {37/2, 1/6, (-39 + 4*Nc)/6, (5*(-3 + Nc))/3, 
  -1/6, (58 - 19*Nc)/24, -113/12, 1/4, (94 - Nc)/24, (29 - 11*Nc)/6, -121/12, 
  -211/6, -23/8, -71/48, -3/2, (33 - 10*Nc)/3, (210 - 53*Nc)/6, 
  (-2*(-1 + 2*Nc))/3, (37 - 7*Nc)/6, (22 - 3*Nc)/3, 5, (34 - 9*Nc)/3, 50/3, 
  -13, 6, (2*(-34 + 9*Nc))/3, (54 + 49*Nc)/3, (-22 + 3*Nc)/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/9, 1/8, 
  (-89 + 24*Nc)/768, (-2 - Nc)/768, -1/36, (76 - 23*Nc)/48, 11/36, 
  (-89 + 25*Nc)/192, -1/3, 1/9, 1/36, 5/288, -1/12, 7/12, -1/3, -1/12, 
  (-24 + Nc)/96, (-152 + 47*Nc)/192, (68 - 7*Nc)/192, (18 - 13*Nc)/96, 
  (-5*(-24 + 5*Nc))/96, (64 - 7*Nc)/384, (-156 + 43*Nc)/96, 
  (-128 + 21*Nc)/48, 0, 1/6, (-66 + 17*Nc)/24, (30 - 7*Nc)/24, -18, -5, 
  (-2 + Nc)/12, (-30 + 7*Nc)/24}, {-2, 0, (-19 - 6*Nc)/3, (-79 - 30*Nc)/3, 0, 
  (4*(8 + 3*Nc))/3, 1, 0, 2/3, (2*(47 + 18*Nc))/3, 1/3, 12, 15/2, 4/3, -8, 
  4*(3 + Nc), 2*(13 + 4*Nc), -4*(5 + 2*Nc), (17 + 6*Nc)/3, 16/3, -5, 
  (2*(31 + 9*Nc))/3, -2/3, 13, -6, (-4*(31 + 9*Nc))/3, -2*(9 + 4*Nc), 
  (-2*(37 + 4*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 7/9, -7/12, (-168 - 65*Nc)/384, (-21 - 4*Nc)/192, 
  0, (-1 - Nc)/4, -7/12, (-178 - 65*Nc)/96, -14/9, -5/9, 0, -7/144, 1, 1, 
  7/6, 2/3, (-74 - 33*Nc)/48, (31 + 12*Nc)/48, (68 + 35*Nc)/96, 
  (-55 - 24*Nc)/24, (151 + 50*Nc)/24, (83 + 25*Nc)/96, -3/8, (-37 - 14*Nc)/4, 
  4/9, -5/18, (-61 - 19*Nc)/12, (11 + 4*Nc)/4, 2/3, 14/3, (10 + 7*Nc)/24, 
  (-35 - 13*Nc)/12}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-30 + 7*Nc))/3, -10*(-3 + Nc), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/3, 
  (29*(-3 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, (-2*(-30 + 11*Nc))/3, 
  (-7*(-2 + Nc))/4, -2 + Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -16, 38/3, (7*(-2 + Nc))/192, (-3*(-2 + Nc))/16, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 16, -40, (-72 - 23*Nc)/6, -2*(8 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, -76/3, (-7*(4 + Nc))/96, 
  (8 + 3*Nc)/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12, 10, (-4 + 3*Nc)/4, (36 + 11*Nc)/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -50/3, 
  19/3, (10 + 3*Nc)/192, (-14 - 5*Nc)/48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 4, -4*Nc, (54 - 27*Nc)/24, (-18 + 9*Nc)/6, (14*Nc)/3, 
  (-3*(-2 + Nc))/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -41/3, (96 - 29*Nc)/3, (22 - 11*Nc)/384, (-35*(-2 + Nc))/192, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -4, 0, (-4 - Nc)/2, 4, 0, (19*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7/3, -8, (-19 - 7*Nc)/96, (20 + 7*Nc)/192, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-126 + 36*Nc)/18, (63 - 21*Nc)/6, 0, 0, 
  (-27 + 9*Nc)/36, 0, (135 - 30*Nc)/9, (27 - 18*Nc)/9, (-27 + 9*Nc)/18, 
  (27 - 9*Nc)/9, (-9 + 3*Nc)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  5/3, (-408 + 136*Nc)/48, 0, 0, (108 - 36*Nc)/72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (72 - 96*Nc)/36, (-18 + 6*Nc)/6, 0, 0, (-5*(-90 + 30*Nc))/72, 0, 
  (-36 + 6*Nc)/9, (-108 + 66*Nc)/9, (5*(-18 + 6*Nc))/36, (-36 + 12*Nc)/9, 
  (36 - 12*Nc)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-116 + 4*Nc)/12, (1440 - 480*Nc)/96, 0, 0, (216 - 72*Nc)/144, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-720 - 96*Nc)/36, (168 - 48*Nc)/3, (11088 - 5544*Nc)/960, 
  (198 - 99*Nc)/60, (-144 - 264*Nc)/36, (-1152 + 576*Nc)/240, 
  (2*(225 - 132*Nc))/9, (2*(-27 + 12*Nc))/9, (-144 + 180*Nc)/18, 
  (-2*(-72 - 6*Nc))/9, -24 + 10*Nc, (-4392 + 2196*Nc)/960, 
  (4632 - 2316*Nc)/240, (-3096 + 1548*Nc)/120, (696 - 348*Nc)/24, 
  (-1512 + 756*Nc)/120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (462 + 16*Nc)/12, 
  (-2176 - 104*Nc)/48, (6142 - 3071*Nc)/7680, (2118 - 1059*Nc)/1920, 
  (576 + 48*Nc)/72, (-1706 + 853*Nc)/240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -14 + 6*Nc, 
  (-3528 + 1764*Nc)/960, (-18 + 9*Nc)/60, 1, (792 - 396*Nc)/240, -10, 2, 2, 
  (2*(-6 + 7*Nc))/3, 6 - 4*Nc, (-288 + 144*Nc)/960, (-2112 + 1056*Nc)/240, 
  (216 - 108*Nc)/120, (-192 + 96*Nc)/24, (-648 + 324*Nc)/120, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -9/2, (544 - 232*Nc)/48, (334 - 167*Nc)/3840, 
  (102 - 51*Nc)/1920, -2, (-32 + 16*Nc)/120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -17/3, 5, (-1132 + 566*Nc)/480, (-64 + 32*Nc)/60, 11/3, 
  (-44 + 22*Nc)/40, 47/3, 11/3, -8/3, -2/3, (27 - 22*Nc)/3, 
  (916 - 458*Nc)/160, (-448 + 224*Nc)/120, (-12 + 6*Nc)/20, (52 - 26*Nc)/12, 
  (36 - 18*Nc)/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -23/3, 13/3, 
  (-3*(34 - 17*Nc))/2560, (316 - 158*Nc)/1920, 2, (-74 + 37*Nc)/80, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 152/9, -88/3, (-885 - 448*Nc)/90, (-2*(300 + 17*Nc))/45, -38/9, 
  (-2*(15 + 16*Nc))/15, -248/9, -56/9, 44/9, -16/9, -8, (65 + 149*Nc)/30, 
  (2*(285 + 158*Nc))/45, (-4*(5 + 8*Nc))/15, (4*(3 + 13*Nc))/9, 
  (4*(45 + 4*Nc))/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 244/9, -28, 
  (-1675 - 503*Nc)/2880, (380 + 283*Nc)/720, -4, (-425 - 71*Nc)/90, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -26/9, -14/3, (-1320 - 47*Nc)/360, (60 + 31*Nc)/45, 47/9, 
  (60 + Nc)/30, 158/9, 38/9, -26/9, -20/9, 14, (280 + 51*Nc)/120, 
  (-4*(165 + Nc))/45, (20 - 7*Nc)/15, (-48 - 13*Nc)/9, (-19*Nc)/15, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -16/9, -16/3, (-1400 - 547*Nc)/11520, 
  (-5 + 23*Nc)/720, 2, (800 + 191*Nc)/360, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -143/9, 277/12, (381 + 331*Nc)/144, (51 - 14*Nc)/18, -145/36, 
  (63 + 19*Nc)/12, 77/9, 101/9, 10/9, 59/18, -49/4, (-92 - 39*Nc)/48, 
  (-273 - 64*Nc)/72, (74 + 45*Nc)/6, (-65*(3 + Nc))/18, (4*(6 + Nc))/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -127/9, 65/12, (211 - Nc)/4608, 
  (-151 - 110*Nc)/576, -1/2, (545 + 23*Nc)/144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -86/9, 137/6, (5415 + 1892*Nc)/720, (330 + 7*Nc)/45, -121/36, 
  (-15 + 44*Nc)/60, 56/9, 8/9, -1/18, 37/9, -23/2, (-1045 - 276*Nc)/240, 
  (195 - 28*Nc)/45, (25 + 52*Nc)/30, (-33 + 16*Nc)/18, (-225 - 26*Nc)/30, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -139/9, 33/2, (6305 + 2212*Nc)/23040, 
  (-305 - 154*Nc)/720, 1/2, (-125 - 176*Nc)/720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -5/3, -15/4, (-735 - 268*Nc)/240, (-45 - 16*Nc)/30, 11/12, 
  (7*(5 + 2*Nc))/20, 23/3, 11/3, -2/3, -1/6, 9/4, (10 + Nc)/20, 
  (-705 - 194*Nc)/120, (30 + 7*Nc)/10, (-27 - 8*Nc)/6, (2*(15 + 38*Nc))/15, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11, -121/12, (335 - 238*Nc)/7680, 
  (645 + 59*Nc)/960, 1/2, (325 + 64*Nc)/240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2, (9 - 3*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (14*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16/3, (-174 + 58*Nc)/12, 0, 0, 0, 0, 
  (-7*(-18 + 6*Nc))/36, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, (-8 - 5*Nc)/2, -2*Nc, 0, 2*Nc, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (14*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76/3, 
  -76/3, (-28 - 15*Nc)/96, (16 + 3*Nc)/16, 0, 0, -28/3, (-7 - 2*Nc)/6, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (108 - 168*Nc)/288, (36 - 12*Nc)/48, 0, 0, (288 - 96*Nc)/576, 0, 
  (-432 + 168*Nc)/72, (-180 + 48*Nc)/144, (72 - 24*Nc)/288, 
  (-180 + 60*Nc)/144, (-36 + 12*Nc)/48, 0, 0, 0, 0, 0, (756 - 288*Nc)/144, 0, 
  (-48 + 46*Nc)/6, (108 - 36*Nc)/24, (36 - 12*Nc)/24, (252 - 84*Nc)/96, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (288 + 32*Nc)/288, (-3744 + 1248*Nc)/768, 0, 0, (-384 + 128*Nc)/1152, 
  0, (1488 - 496*Nc)/1152, 0, 29/12, (1032 - 32*Nc)/288, (-504 + 32*Nc)/576, 
  (192 - 64*Nc)/9216, (864 - 288*Nc)/384, (-1248 + 416*Nc)/384, 
  (432 - 144*Nc)/192, (-960 + 320*Nc)/192, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-108 + 336*Nc)/288, (-3*Nc)/2, 
  (-544 + 272*Nc)/3840, (-112 + 56*Nc)/120, Nc/3, (1536 - 768*Nc)/960, 
  (216 - 336*Nc)/72, (-36 - 96*Nc)/144, Nc/6, (-5*Nc)/6, (3*Nc)/2, 
  (16848 - 8424*Nc)/3840, (5920 - 2960*Nc)/960, (-432 + 216*Nc)/480, 
  (11576 - 5788*Nc)/960, (9080 - 4540*Nc)/480, (-972 + 576*Nc)/144, 
  (-15264 + 7632*Nc)/3840, (54 - 36*Nc)/6, (23*Nc)/3, Nc, -Nc/4, 
  (-5672 + 2836*Nc)/960, (212 - 106*Nc)/48, (-10776 + 5388*Nc)/960, 
  (-7424 + 3712*Nc)/480, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-192 - 64*Nc)/288, (3*Nc)/4, 
  (2544 - 1272*Nc)/24576, (-6688 + 3344*Nc)/12288, (-2*Nc)/9, 
  (-9004 + 4502*Nc)/1920, (31*Nc)/36, (4032 - 2016*Nc)/15360, 13/12, 
  (84 + 32*Nc)/144, (84 - 32*Nc)/288, Nc/72, (-5*Nc)/6, -Nc/2, (-5*Nc)/6, 
  -Nc/3, (664 - 332*Nc)/3840, (16216 - 8108*Nc)/3072, 
  (-10384 + 5192*Nc)/6144, (-4600 + 2300*Nc)/1536, (18616 - 9308*Nc)/2560, 
  (18816 - 9408*Nc)/30720, (49416 - 24708*Nc)/7680, (728 - 364*Nc)/3840, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/24, 1/2, (-2912 + 1456*Nc)/3840, 
  (-56 + 28*Nc)/120, 1/3, (768 - 384*Nc)/960, -5/3, 13/12, 1/6, -5/6, 
  (-12 - 48*Nc)/24, (30384 - 15192*Nc)/3840, (8960 - 4480*Nc)/960, 
  (-2016 + 1008*Nc)/480, (20488 - 10244*Nc)/960, (12280 - 6140*Nc)/480, 13/4, 
  (-23712 + 11856*Nc)/3840, -5, 3, (24 + 112*Nc)/24, 7/4, 
  (-9016 + 4508*Nc)/960, (220 - 110*Nc)/48, (-18408 + 9204*Nc)/960, 
  (-12352 + 6176*Nc)/480, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 10/9, -13/4, (9584 - 4792*Nc)/24576, 
  (-10528 + 5264*Nc)/12288, -2/9, (-22132 + 11066*Nc)/1920, 31/36, 
  (1382 - 691*Nc)/1920, 19/4, 209/36, -59/72, 1/72, (576 - 896*Nc)/384, 
  -13/6, (288 - 448*Nc)/192, -10/3, (-42 + 21*Nc)/960, 
  (32104 - 16052*Nc)/3072, (-20656 + 10328*Nc)/6144, (-9512 + 4756*Nc)/1536, 
  (40648 - 20324*Nc)/2560, (47648 - 23824*Nc)/30720, (99128 - 49564*Nc)/7680, 
  (-4696 + 2348*Nc)/3840, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -3/2, -2, (-104 + 52*Nc)/960, (-8 + 4*Nc)/60, 9/2, 
  (-424 + 212*Nc)/240, 20, 1, -3, -2, 4, (-80976 + 40488*Nc)/960, 
  (-33760 + 16880*Nc)/240, (5448 - 2724*Nc)/120, (-63272 + 31636*Nc)/240, 
  (-41776 + 20888*Nc)/120, -23, (82856 - 41428*Nc)/960, 28, 12, 4, 
  (84 - 88*Nc)/12, (31304 - 15652*Nc)/240, (-568 + 284*Nc)/12, 
  (64664 - 32332*Nc)/240, (14120 - 7060*Nc)/40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -3, 
  (-105328 + 52664*Nc)/30720, (146752 - 73376*Nc)/15360, -1, 
  (10548 - 5274*Nc)/96, -8, (-15624 + 7812*Nc)/1920, -27, -74/3, 23/6, -1/4, 
  52/3, 50/3, 22/3, 19, (-1468 + 734*Nc)/480, (-443624 + 221812*Nc)/3840, 
  (299216 - 149608*Nc)/7680, (105464 - 52732*Nc)/1920, 
  (-314328 + 157164*Nc)/1920, (-82064 + 41032*Nc)/7680, 
  (-51128 + 25564*Nc)/384, (20056 - 10028*Nc)/960, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 13/3, -7, (1335 - 512*Nc)/240, (-360 + Nc)/15, -37/12, 
  (735 + 8*Nc)/60, 26/3, 44/3, 11/6, -5/3, -34, (-3120 - 1327*Nc)/40, 
  (-3825 - 1591*Nc)/30, (615 + 208*Nc)/10, (-13725 - 6028*Nc)/60, 
  (-4035 - 1888*Nc)/15, -40, (14835 + 7166*Nc)/240, 44, 42, 14, 49/2, 
  (5775 + 2986*Nc)/60, (-102 - 53*Nc)/3, (13035 + 5684*Nc)/60, 
  (8265 + 3658*Nc)/30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -127/18, 2, (-10285 - 4401*Nc)/3840, 
  (12670 + 6581*Nc)/1920, -110/9, (4839 + 2054*Nc)/48, -301/18, 
  (-1505 - 746*Nc)/320, -242/3, -403/9, 29/9, -59/72, 173/3, 59, 70/3, 293/6, 
  (-145 - 191*Nc)/240, (-86405 - 41152*Nc)/960, (7*(4225 + 1997*Nc))/960, 
  (19945 + 9572*Nc)/480, (-7*(1629 + 812*Nc))/96, (-1380 - 979*Nc)/320, 
  (-51435 - 24412*Nc)/480, (4735 + 1812*Nc)/240, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 7/2, -2, (405 + 397*Nc)/480, (-20 - 7*Nc)/10, 3/8, 
  (165 + 97*Nc)/120, -9, -6, 3/4, -1/2, 23/2, (9250 + 2483*Nc)/160, 
  (3*(1230 + 347*Nc))/40, (-655 - 193*Nc)/20, (7065 + 1948*Nc)/40, 
  (2592 + 689*Nc)/12, -20, (-4725 - 1192*Nc)/96, 30, -15, -5, -35/4, 
  (-8925 - 2258*Nc)/120, (105 + 43*Nc)/3, (-3645 - 934*Nc)/24, 
  (-4025 - 1024*Nc)/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/18, -7/12, (33220 + 7991*Nc)/15360, 
  (-2375 - 626*Nc)/384, 91/36, (-7135 - 1861*Nc)/96, 143/18, 
  (1697 + 416*Nc)/384, 101/3, 161/9, 17/9, 35/144, -53/3, -145/6, -15/2, 
  -137/12, (227 + 45*Nc)/96, (145015 + 37422*Nc)/1920, 
  (-50885 - 12964*Nc)/1920, (-34155 - 9002*Nc)/960, (101965 + 26258*Nc)/960, 
  (683 + 166*Nc)/96, (85625 + 22218*Nc)/960, (-4885 - 1354*Nc)/480, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -9, -4, (-179 - 19*Nc)/16, -7, 5/4, 
  (33 + 5*Nc)/4, 22, 16, -1/2, 0, 11, (9*(295 + 111*Nc))/80, 
  (1545 + 961*Nc)/60, (-1 - 11*Nc)/2, (2010 + 1033*Nc)/30, 
  (7*(555 + 187*Nc))/30, 2, (-3*(335 + 133*Nc))/40, 0, -12, -4, -7, 
  (-1155 - 461*Nc)/30, (2*(24 + 11*Nc))/3, (-2475 - 808*Nc)/30, 
  (-1605 - 647*Nc)/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -14/3, 19/6, (5595 + 3169*Nc)/7680, 
  (-625 - 253*Nc)/240, 3/2, (-1029 - 607*Nc)/48, 17/3, (2290 + 917*Nc)/960, 
  16/3, -13/3, 1, 1/12, -32/3, -20/3, -22/3, -49/6, (250 + 139*Nc)/240, 
  (943 + 444*Nc)/32, (-5*(93 + 46*Nc))/48, (-557 - 271*Nc)/48, 
  (8535 + 4354*Nc)/240, (20 + 653*Nc)/960, (2585 + 1256*Nc)/80, 
  (-975 - 346*Nc)/120, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 11/6, 9, (17*(165 + 49*Nc))/480, (90 + Nc)/6, 1/24, 
  (-1155 - 107*Nc)/120, -31/3, -46/3, -11/12, 11/6, 9/2, (340 + 137*Nc)/32, 
  (4320 + 1057*Nc)/120, (-11*(45 + 7*Nc))/20, (6225 + 1724*Nc)/120, 
  (1770 + 1201*Nc)/60, 12, (-1011 - 478*Nc)/96, -14, -9, -3, -21/4, 
  (-1995 - 878*Nc)/120, (30 + 13*Nc)/6, (-939 - 382*Nc)/24, 
  (-2925 - 842*Nc)/60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/2, 11/12, (11370 + 2677*Nc)/15360, 
  (-1765 - 1198*Nc)/1920, 49/12, (-13155 - 3703*Nc)/480, 5, 
  (343 + 142*Nc)/384, 125/3, 79/3, -7/3, 13/48, -44/3, -57/2, -9/2, -217/12, 
  (-3 - 7*Nc)/96, (35825 + 13842*Nc)/1920, (-12655 - 4604*Nc)/1920, 
  (-9005 - 3582*Nc)/960, (27835 + 10718*Nc)/960, (171 + 64*Nc)/96, 
  (22735 + 8518*Nc)/960, (-915 - 614*Nc)/480, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-180 + 168*Nc)/288, 0, 0, 0, 0, 0, (288 - 168*Nc)/72, 
  (-36 - 48*Nc)/144, (-72 + 24*Nc)/288, (180 - 60*Nc)/144, (108 - 36*Nc)/48, 
  0, 0, 0, 0, 0, (108 - 64*Nc)/48, 0, Nc, (-36 + 12*Nc)/24, 
  (-252 + 84*Nc)/24, (-180 + 60*Nc)/96, 0, 0, 0, 0, (-48 + 64*Nc)/6, 
  (-72 + 24*Nc)/12, (36 - 12*Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-288 + 32*Nc)/288, (864 - 288*Nc)/768, 0, 0, 
  (384 - 128*Nc)/1152, 0, (1392 - 464*Nc)/1152, 0, (27984 - 2816*Nc)/6336, 
  (1032 - 96*Nc)/288, (3960 - 352*Nc)/6336, (192 - 64*Nc)/9216, 
  (-1824 + 608*Nc)/384, (-1440 + 480*Nc)/384, (-912 + 304*Nc)/192, 
  (-480 + 160*Nc)/192, 0, 0, 0, 0, 0, 0, 0, 0, (-792 + 88*Nc)/396, 
  (48 - 16*Nc)/288, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/24, 0, 
  (2464 - 1232*Nc)/42240, (-44 + 22*Nc)/660, 0, (-2816 + 1408*Nc)/10560, 5/3, 
  -7/12, -1/6, 5/6, 3/2, (165792 - 82896*Nc)/42240, (62480 - 31240*Nc)/10560, 
  (-3168 + 1584*Nc)/5280, (114664 - 57332*Nc)/10560, (90200 - 45100*Nc)/5280, 
  11/12, (-193776 + 96888*Nc)/42240, 1, -1, -7, -5/4, 
  (-58088 + 29044*Nc)/10560, (666 - 333*Nc)/264, (-118024 + 59012*Nc)/10560, 
  (-79376 + 39688*Nc)/5280, -2, (-132 + 154*Nc)/33, 2, (-1944 + 972*Nc)/1056, 
  (-256 + 128*Nc)/132, (-488 + 244*Nc)/264, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -8/9, 3/4, (42224 - 21112*Nc)/270336, 
  (-64416 + 32208*Nc)/135168, 2/9, (-99876 + 49938*Nc)/21120, 29/36, 
  (38084 - 19042*Nc)/84480, 143/36, 13/4, 41/72, 1/72, -19/6, -5/2, -19/6, 
  -5/3, (-4684 + 2342*Nc)/42240, (174504 - 87252*Nc)/33792, 
  (-109968 + 54984*Nc)/67584, (-48872 + 24436*Nc)/16896, 
  (637912 - 318956*Nc)/84480, (211984 - 105992*Nc)/337920, 
  (522104 - 261052*Nc)/84480, (-56408 + 28204*Nc)/42240, -16/9, 1/9, 
  (-300 + 150*Nc)/2112, (162 - 81*Nc)/528, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 5/2, -3, (-19712 + 9856*Nc)/10560, (-1408 + 704*Nc)/660, 2, 
  (5632 - 2816*Nc)/2640, -2, -3, 0, 0, (396 - 132*Nc)/66, 
  (199232 - 99616*Nc)/10560, (55176 - 27588*Nc)/2640, (-5060 + 2530*Nc)/1320, 
  (119856 - 59928*Nc)/2640, (89452 - 44726*Nc)/1320, 13, 
  (-175824 + 87912*Nc)/10560, -8, 12, -36, (396 - 528*Nc)/132, 
  (-55160 + 27580*Nc)/2640, (8768 - 4384*Nc)/660, (-110320 + 55160*Nc)/2640, 
  (-76208 + 38104*Nc)/1320, -12, -24, (396 + 154*Nc)/33, 
  (-9556 + 4778*Nc)/1320, (-674 + 337*Nc)/165, (-1192 + 596*Nc)/330, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/3, 1, 
  (49166 - 24583*Nc)/84480, (-377168 + 188584*Nc)/168960, -4/9, 
  (-234536 + 117268*Nc)/10560, 8/9, (130488 - 65244*Nc)/84480, 163/9, 44/9, 
  5/18, 1/12, (-7744 - 2464*Nc)/1056, (-1408 - 10208*Nc)/1056, 
  (-1760 - 616*Nc)/264, 8/3, (-9468 + 4734*Nc)/21120, 
  (233068 - 116534*Nc)/10560, (-478512 + 239256*Nc)/84480, 
  (7*(-39856 + 19928*Nc))/21120, (361592 - 180796*Nc)/10560, 
  (162852 - 81426*Nc)/42240, (140404 - 70202*Nc)/5280, 
  (-28248 + 14124*Nc)/5280, -50/9, -4/9, (2582 - 1291*Nc)/2640, 
  (-182 + 91*Nc)/1320, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, -2, (-375 + 118*Nc)/240, 
  (-120 + Nc)/15, -1/4, (465 + 38*Nc)/60, 10, 6, 3/2, 1, 4, 
  (290 - 403*Nc)/40, (-3 - 97*Nc)/6, (65 + 38*Nc)/10, (705 - 1706*Nc)/60, 
  (-7*(-75 + 92*Nc))/15, -14, (-1575 + 2588*Nc)/240, 28, 6, -38, -1/2, 
  (-5865 + 9892*Nc)/660, (234 - 197*Nc)/33, (-7605 + 21082*Nc)/660, 
  (7*(-5 + 12*Nc))/2, -32, -24, 12, (2*(-39 + 119*Nc))/33, (-4*(3 + Nc))/11, 
  (12*(3 + Nc))/11, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -61/18, 5/3, (8845 - 16727*Nc)/42240, (-1030 + 711*Nc)/640, -1/3, 
  (-2677 + 6672*Nc)/528, 25/6, (7525 - 10314*Nc)/10560, 46/9, 22/9, 17/3, 
  13/72, -43/3, -35/3, -10, -9/2, (695 - 146*Nc)/880, (10585 - 12622*Nc)/960, 
  (-47225 + 44784*Nc)/10560, (-29575 + 33302*Nc)/5280, (9395 - 8674*Nc)/480, 
  (34000 - 10641*Nc)/10560, (1291 - 1450*Nc)/96, (85 + 778*Nc)/240, -68/9, 
  -4/9, (-174 - 47*Nc)/132, (92 + 5*Nc)/66, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 23/3, 9/4, (213 + 14*Nc)/96, (100 - 7*Nc)/10, 15/8, 
  (-1095 - 62*Nc)/120, -53/3, -38/3, -25/12, -7/3, -3, (7110 + 4207*Nc)/480, 
  (11*(360 + 137*Nc))/120, (-945 - 148*Nc)/60, (6255 + 2933*Nc)/120, 
  (3*(400 + 267*Nc))/20, 28/3, (-3155 - 1583*Nc)/160, -20, 1, 37, 17/4, 
  (-34815 - 19132*Nc)/1320, (990 + 883*Nc)/165, (-78375 - 39419*Nc)/1320, 
  (-4575 - 2393*Nc)/60, 66, 22, -11, (-9240 - 899*Nc)/1320, (55 + 483*Nc)/55, 
  (-990 - 103*Nc)/330, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 7/18, 1/4, (6699 + 3029*Nc)/8448, (-805 - 687*Nc)/640, -5/4, 
  (-127545 - 49871*Nc)/5280, -23/4, (7*(13310 + 6371*Nc))/42240, -73/9, 
  -25/9, -22/3, -41/144, 68/3, 58/3, 77/6, 109/12, (-10780 + 5767*Nc)/21120, 
  (7735 + 4367*Nc)/384, (-3*(11495 + 8496*Nc))/7040, 
  (-23573 - 10759*Nc)/2112, (9635 + 5203*Nc)/320, (67540 + 44657*Nc)/42240, 
  (4297 + 2401*Nc)/192, (-3665 - 1577*Nc)/480, 110/9, -1/18, 
  (7040 - 1579*Nc)/5280, (-1760 + 1649*Nc)/2640, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -61/6, 9/4, (-1185 - 22*Nc)/480, -11, -23/8, (1335 + 166*Nc)/120, 
  59/3, 47/3, 25/12, 7/3, 0, (560 - 297*Nc)/160, (-630 - 143*Nc)/120, 
  (-3*(-65 + 6*Nc))/20, (15 - 493*Nc)/120, (54 - 47*Nc)/4, -55/3, 
  (585 + 683*Nc)/160, 28, -7, -19, -23/4, (171 + 406*Nc)/88, 
  (1800 - 509*Nc)/330, (11565 + 12103*Nc)/1320, (7*(25 + 37*Nc))/20, -50, 
  -10, 5, (3600 + 577*Nc)/440, (-75 - 26*Nc)/165, (150 + 899*Nc)/110, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -15/2, 19/12, 
  (-7745 - 10657*Nc)/84480, (-285 + 191*Nc)/640, 31/12, 
  (7*(4615 + 1077*Nc))/5280, 121/12, (-4210 - 6397*Nc)/14080, 83/3, 40/3, 
  15/2, 5/16, -67/3, -80/3, -59/6, -193/12, (6604 + 201*Nc)/4224, 
  (2255 - 5107*Nc)/1920, (-11851 + 2582*Nc)/4224, (3*(3555 + 1613*Nc))/3520, 
  (-167 - 769*Nc)/192, (-4492 - 3787*Nc)/8448, (557 - 425*Nc)/192, 
  (905 + 327*Nc)/160, -40/3, 5/6, (-15000 + 2731*Nc)/5280, 
  (9600 - 1061*Nc)/2640, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, (-4928 + 2464*Nc)/10560, 
  (-638 + 319*Nc)/330, 0, (5104 - 2552*Nc)/2640, -2, 0, 0, 0, -2*Nc, 
  (615692 - 307846*Nc)/10560, (226644 - 113322*Nc)/2640, 
  (-29876 + 14938*Nc)/1320, (224466 - 112233*Nc)/1320, 
  (60632 - 30316*Nc)/264, 6, (-303534 + 151767*Nc)/5280, -8, 0, 0, 2*Nc, 
  (-109588 + 54794*Nc)/1320, (12112 - 6056*Nc)/330, 
  (-221354 + 110677*Nc)/1320, (-148390 + 74195*Nc)/660, 0, 0, 0, 
  (-26086 + 13043*Nc)/1320, (-6008 + 3004*Nc)/660, (-1556 + 778*Nc)/660, 
  (14*Nc)/3, (186 - 93*Nc)/10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (377284 - 188642*Nc)/168960, (-342144 + 171072*Nc)/56320, 0, 
  (-709532 + 354766*Nc)/10560, 0, (482692 - 241346*Nc)/84480, 14, 13/3, -1, 
  0, (-7*Nc)/3, (-29*Nc)/3, (-7*Nc)/3, 0, (47086 - 23543*Nc)/21120, 
  (1562022 - 781011*Nc)/21120, (-405984 + 202992*Nc)/16896, 
  (-714404 + 357202*Nc)/21120, (1073314 - 536657*Nc)/10560, 
  (277722 - 138861*Nc)/42240, (179410 - 89705*Nc)/2112, 
  (-15114 + 7557*Nc)/1056, -7/3, 0, (4674 - 2337*Nc)/5280, 
  (2154 - 1077*Nc)/2640, 7, (7*Nc)/3, (-106 + 53*Nc)/80, (396 - 198*Nc)/120}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, -2, (7*Nc)/15, Nc/15, 4/3, -Nc/15, 0, -2, 0, 0, 4, 
  (-5*(48 + 13*Nc))/48, (-3*(80 + 29*Nc))/20, (2*(30 + 13*Nc))/15, 
  (-360 - 89*Nc)/20, (-480 - 181*Nc)/30, 14/3, (160 + 71*Nc)/80, 0, 8, -24, 
  2, (270 + 71*Nc)/55, (-4*(135 + 8*Nc))/165, (2600 + 887*Nc)/220, 
  (160 + 43*Nc)/10, -8, -16, 8, (-648 - 551*Nc)/132, (-4*(10 + 23*Nc))/55, 
  (120 + 23*Nc)/55, 0, (163*Nc)/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2/9, 1/6, (-955 - 486*Nc)/10560, (-80 + 149*Nc)/1920, -2/9, 
  (8640 + 5627*Nc)/2640, 5/18, (-7*(-40 + 29*Nc))/21120, 5/3, 26/9, 8/9, 
  1/72, -4, 0, -11/3, -1, (-8520 - 1831*Nc)/10560, (-3320 - 1429*Nc)/960, 
  (16880 + 6363*Nc)/10560, (-1640 + 2619*Nc)/5280, (-40 - 563*Nc)/480, 
  (7*(1048 + 129*Nc))/4224, (-1160 - 683*Nc)/480, (120 + 41*Nc)/80, -2, -1/3, 
  (7*(-16 + 5*Nc))/528, (2180 + 383*Nc)/1320, -16/3, -2/3, (35 + 8*Nc)/30, 
  (-20 - 3*Nc)/20}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -44/3, 
  (-22*(-3 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-44*(-1 + Nc))/3, 
  (25*(-2 + Nc))/3, -2*(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44/3, 
  (-44 - 19*Nc)/3, -2*Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -44/3, 22/3, (22 - 3*Nc)/3, 
  (2*(22 + 3*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -88/3, (2*(22 + 22*Nc))/3, 
  (120 - 60*Nc)/3, (-2*(12 - 6*Nc))/3, 0, (5*(-2 + Nc))/3, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -22/3, (22*Nc)/3, (-74 + 37*Nc)/192, (18 - 9*Nc)/48, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 88/3, (-8*(11 + 6*Nc))/3, 
  -4*Nc, 0, (5*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50/3, -16, 
  (4 - 11*Nc)/192, (50 + 11*Nc)/48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (8*(-3 + 14*Nc))/3, (58*(-3 + Nc))/3, 0, 0, (-14*(-3 + Nc))/3, 0, 
  (28*(-2 + Nc))/3, (-28*(-3 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70/3, 
  21*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -44/3, 
  (2*(-14 + 22*Nc))/3, (2*(18 - 9*Nc))/3, 0, 28/3, (-6 + 3*Nc)/3, -28/3, 
  56/3, (-44*(-2 + Nc))/3, 2*(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -20/3, 
  (2*(-15 + 11*Nc))/3, (-22 + 11*Nc)/96, (-10 + 5*Nc)/24, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28/3, -13/3, (13 + 6*Nc)/3, 0, -7/6, 
  (-7 - 3*Nc)/6, 7/3, -7/3, (28 + 17*Nc)/3, Nc/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14/3, 
  -11/4, (-10 - 3*Nc)/768, (7*(2 + Nc))/192, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10/3, 26/3, (26 + 3*Nc)/3, 8, 7/3, 
  (-14 - 3*Nc)/6, 0, 14/3, (4*(14 + 3*Nc))/3, (2*(-14 + 3*Nc))/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -10, 27/2, (-14 + 15*Nc)/384, (-74 - 11*Nc)/96, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24, (-4*(9 - 3*Nc))/3, 0, 0, 
  (8*(18 - 6*Nc))/3, 0, 0, 0, 0, 0, (2*(110 - 37*Nc))/3, (-5*(33 - 11*Nc))/3, 
  (-8*(45 - 15*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*(5 - 2*Nc))/3, -2*(3 - Nc), 0, 0, 0, 0, 
  (-4*(9 - 3*Nc))/9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24, 
  (-8*(6 - 3*Nc))/3, (-4*(-1038 + 519*Nc))/15, (-8*(18 - 9*Nc))/15, 
  (8*(24 - 12*Nc))/3, (4*(-74 + 37*Nc))/3, 0, 0, 0, 0, (10*(25 - 6*Nc))/3, 
  (-2*(110 - 33*Nc))/3, (-16*(30 - 15*Nc))/3, (-4*(-394 + 197*Nc))/15, 
  (4*(-1062 + 531*Nc))/15, (4*(18 - 9*Nc))/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*(7 - 4*Nc))/3, 
  -4*(2 - Nc), (774 - 387*Nc)/240, (-38 + 19*Nc)/120, 0, 0, 
  (-4*(12 - 6*Nc))/9, (76 - 38*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -22/3, (22*Nc)/3, (229*(-2 + Nc))/15, (-6*(-2 + Nc))/5, 0, 
  (-22*(-2 + Nc))/3, 0, 0, 0, 0, (-11*(-1 + 2*Nc))/6, (11*Nc)/6, 0, 
  (127*(-2 + Nc))/15, (-346*(-2 + Nc))/15, (18*(-2 + Nc))/5, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -11/3, 
  (11*Nc)/3, (-694 + 347*Nc)/960, (108 - 54*Nc)/480, 0, 0, 0, 
  (-102 + 51*Nc)/48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 25/3, 
  (8*(140 + 33*Nc))/15, (4*(15 + Nc))/5, -4, (-91 - 24*Nc)/3, 0, 0, 0, 0, 
  -79/6, 55/12, 10, (440 + 157*Nc)/15, (-465 - 112*Nc)/5, (-3*(35 + 4*Nc))/5, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 26/3, 1/2, (1165 + 262*Nc)/960, (100 + 17*Nc)/160, 0, 0, 1/3, 
  (89 + 20*Nc)/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 25/3, 
  (4*(29 + 6*Nc))/3, 4, -4, (-49 - 12*Nc)/3, 0, 0, 0, 0, -29/3, 55/12, 10, 
  (2*(23 + 6*Nc))/3, (-153 - 31*Nc)/3, -7 - Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 1/2, 
  (95 + 26*Nc)/192, 1/16, 0, 0, 1/3, (47 + 14*Nc)/24, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -44/3, 25/3, (-2*(200 + 3*Nc))/15, 
  (-4*(5 + 4*Nc))/5, -4, 37/3, 0, 0, 0, 0, -5/2, 55/12, 10, (-200 - 3*Nc)/15, 
  (175 - 2*Nc)/5, (325 + 114*Nc)/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/3, 1/2, (-395 - 8*Nc)/960, 
  (20 + Nc)/480, 0, 0, 1/3, (-39 - Nc)/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-33192 + 12888*Nc)/1440, (456 - 152*Nc)/32, 0, 0, 
  (11016 - 3672*Nc)/960, 0, (-4248 + 1992*Nc)/1440, (4248 - 1416*Nc)/960, 0, 
  0, (1440 - 204*Nc)/720, (-288 + 96*Nc)/192, (-21384 + 7128*Nc)/720, 0, 0, 
  0, (-10104 + 5352*Nc)/360, (7*Nc)/10, (-2448 + 1168*Nc)/120, 
  (-7176 + 2392*Nc)/960, (9216 - 3072*Nc)/180, (1272 - 424*Nc)/96, 
  (5976 - 1992*Nc)/2880, (3672 - 1224*Nc)/120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-7680 + 928*Nc)/4320, (3744 - 1248*Nc)/1920, 0, 0, 
  (1068 - 356*Nc)/432, 0, (8544 - 2848*Nc)/3456, 0, (21408 - 2144*Nc)/1440, 
  (11088 - 632*Nc)/2160, (-61*Nc)/270, (2784 - 928*Nc)/69120, 
  (-3696 + 1232*Nc)/576, (-45744 + 15248*Nc)/2880, (-192 + 64*Nc)/192, 
  (-6432 + 2144*Nc)/960, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-393 + 77*Nc))/45, 
  (-4*(-6 + 2*Nc))/3, 0, 0, (279 - 93*Nc)/15, 0, (-2*(-3 + 7*Nc))/45, 
  (-3 + Nc)/15, 0, 0, (2*(120 - 67*Nc))/45, (-12 + 4*Nc)/3, 
  (-4*(381 - 127*Nc))/45, 0, 0, 0, (-8*(6 + 7*Nc))/45, -Nc/45, 
  (4*(-58 + 13*Nc))/5, (-74*(-3 + Nc))/5, (472*(-3 + Nc))/45, 
  (34*(-3 + Nc))/3, (7*(-3 + Nc))/45, (-116*(-3 + Nc))/5, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-210 + 4*Nc)/135, (24 - 8*Nc)/20, 0, 
  0, (-48 + 16*Nc)/54, 0, (-96 + 32*Nc)/108, 0, (-2*(-72 + 36*Nc))/45, 
  (-2*(-414 + 146*Nc))/135, (2*Nc)/135, (12 - 4*Nc)/2160, (-12 + 4*Nc)/9, 
  (-156 + 52*Nc)/45, (-24 + 8*Nc)/6, (-156 + 52*Nc)/30, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (7*(3168 - 1392*Nc))/720, (-72 + 24*Nc)/16, 0, 0, (-11088 + 3696*Nc)/480, 
  0, (4464 - 1536*Nc)/720, (-4464 + 1488*Nc)/480, 0, 0, 
  (-3060 + 1146*Nc)/180, (1224 - 408*Nc)/96, (19152 - 6384*Nc)/360, 0, 0, 0, 
  (4392 - 1536*Nc)/180, (-9*Nc)/20, (532 - 122*Nc)/30, (2328 - 776*Nc)/480, 
  (-2034 + 678*Nc)/45, (-240 + 80*Nc)/16, (-4608 + 1536*Nc)/1440, 
  (-1596 + 532*Nc)/60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-420 + 8*Nc)/1080, (288 - 96*Nc)/960, 0, 0, (-5520 + 1840*Nc)/864, 0, 
  (-5520 + 1840*Nc)/864, 0, (-19584 + 6592*Nc)/720, (-15984 + 5296*Nc)/1080, 
  Nc/270, (48 - 16*Nc)/34560, (5808 - 1936*Nc)/288, (29712 - 9904*Nc)/1440, 
  (48 - 16*Nc)/48, (5088 - 1696*Nc)/240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-427*Nc)/9, (61*Nc)/3, 
  (-34544 + 17272*Nc)/120, (-184 + 92*Nc)/30, (61*Nc)/2, (6644 - 3322*Nc)/60, 
  (-61*Nc)/9, (61*Nc)/6, (-736 + 368*Nc)/120, (-1152 + 576*Nc)/120, 
  (122*Nc)/9, (-61*Nc)/6, (-610*Nc)/9, (-27824 + 13912*Nc)/240, 
  (71104 - 35552*Nc)/240, (1600 - 800*Nc)/120, (-244*Nc)/9, 
  (816 - 544*Nc)/72, (-72 - 48*Nc)/6, (-21*Nc)/2, (416*Nc)/9, (37*Nc)/3, 
  (61*Nc)/18, 24*Nc, (-672 + 336*Nc)/120, (368 - 184*Nc)/60, 
  (1504 - 752*Nc)/120, (8336 - 4168*Nc)/60, (-9184 + 4592*Nc)/60, 
  (3552 - 1776*Nc)/240, (304 - 152*Nc)/24, (176 - 88*Nc)/120, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-249696 + 124848*Nc)/61440, (6528 - 3264*Nc)/15360, 
  (61*Nc)/9, (-8544 + 4272*Nc)/1920, (61*Nc)/9, (-235488 + 117744*Nc)/15360, 
  (-48 + 2144*Nc)/72, (-48 + 1168*Nc)/72, 0, 0, (-65*Nc)/3, (-67*Nc)/3, 
  (-4*Nc)/3, (-67*Nc)/3, (-27392 + 13696*Nc)/3840, (74272 - 37136*Nc)/7680, 
  (17616 - 8808*Nc)/3840, (-19616 + 9808*Nc)/1920, (88352 - 44176*Nc)/3840, 
  (18912 - 9456*Nc)/15360, (4064 - 2032*Nc)/3840, (-104736 + 52368*Nc)/1920, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-6768 - 3640*Nc)/480, (912 + 312*Nc)/96, (-11632 + 5816*Nc)/480, 
  (-64 + 32*Nc)/120, (7344 + 4680*Nc)/960, (2168 - 1084*Nc)/240, 
  (-752 - 520*Nc)/480, (2832 + 1560*Nc)/960, (-1936 + 968*Nc)/480, 
  (-1632 + 816*Nc)/480, (412 + 520*Nc)/240, (-96 - 156*Nc)/96, 
  (-4752 - 2600*Nc)/240, (-7568 + 3784*Nc)/960, (22896 - 11448*Nc)/960, 
  (160 - 80*Nc)/480, (-1584 - 520*Nc)/120, (816 - 320*Nc)/480, 
  (-328 - 48*Nc)/24, (-4784 + 120*Nc)/960, (4096 + 800*Nc)/120, 
  (848 + 120*Nc)/96, (1328 + 520*Nc)/960, (1224 + 360*Nc)/60, 
  (-2448 + 1224*Nc)/480, (-880 + 440*Nc)/240, (-3600 + 1800*Nc)/480, 
  (2512 - 1256*Nc)/240, (-4176 + 2088*Nc)/240, (9504 - 4752*Nc)/960, 
  (1760 - 880*Nc)/480, (-400 + 200*Nc)/480, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -211/135, 13/10, (-97008 + 48504*Nc)/245760, (10208 - 5104*Nc)/61440, 
  (5696 + 3744*Nc)/3456, (19088 - 9544*Nc)/7680, (11392 + 7488*Nc)/6912, 
  (-83184 + 41592*Nc)/61440, (6872 + 3600*Nc)/720, (20192 + 12240*Nc)/4320, 
  -61/270, 29/1080, (-616 - 516*Nc)/144, (-15248 - 120*Nc)/1440, 
  (-256 - 128*Nc)/384, (-8576 - 7200*Nc)/1920, (-17728 + 8864*Nc)/15360, 
  (-16176 + 8088*Nc)/30720, (13684 - 6842*Nc)/23040, (-1168 + 584*Nc)/1536, 
  (26096 - 13048*Nc)/46080, (3184 - 1592*Nc)/61440, 
  (-53872 + 26936*Nc)/46080, (-169072 + 84536*Nc)/23040, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (17136 + 17544*Nc)/1440, 
  (-912 - 216*Nc)/96, (5456 - 2728*Nc)/480, (136 - 68*Nc)/120, 
  (-2448 - 2552*Nc)/320, (-660 + 330*Nc)/240, (1104 + 3576*Nc)/1440, 
  (-2832 - 2808*Nc)/960, (7520 - 3760*Nc)/480, (-672 + 336*Nc)/480, 
  (-1128 - 3792*Nc)/720, (96 + 372*Nc)/96, (14256 + 10104*Nc)/720, 
  (-6224 + 3112*Nc)/960, (6272 - 3136*Nc)/960, (-1600 + 800*Nc)/480, 
  (3024 + 3576*Nc)/360, (-4464 + 2304*Nc)/1440, (376 + 1424*Nc)/120, 
  (4784 + 616*Nc)/960, (-12288 - 2112*Nc)/360, (-848 + 168*Nc)/96, 
  (-3984 - 3576*Nc)/2880, (-1224 - 616*Nc)/60, (9760 - 4880*Nc)/480, 
  (7120 - 3560*Nc)/240, (11360 - 5680*Nc)/480, (-4240 + 2120*Nc)/240, 
  (-1120 + 560*Nc)/240, (-6912 + 3456*Nc)/960, (976 - 488*Nc)/480, 
  (976 - 488*Nc)/480, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (1856 - 1856*Nc)/4320, 
  (-2496 + 2496*Nc)/1920, (-28384 + 14192*Nc)/245760, 
  (33024 - 16512*Nc)/61440, (-5696 - 7840*Nc)/3456, (11232 - 5616*Nc)/2560, 
  (-11392 - 15680*Nc)/6912, (26784 - 13392*Nc)/61440, 
  (-20368 - 11552*Nc)/1440, (-37808 - 16912*Nc)/4320, (9472 - 3712*Nc)/17280, 
  (-3712 + 3712*Nc)/138240, (2464 + 4112*Nc)/576, (30496 + 16304*Nc)/2880, 
  (256 + 128*Nc)/384, (8576 + 18144*Nc)/1920, (16768 - 8384*Nc)/15360, 
  (-122848 + 61424*Nc)/30720, (65104 - 32552*Nc)/46080, 
  (29856 - 14928*Nc)/7680, (-408992 + 204496*Nc)/46080, 
  (-89504 + 44752*Nc)/61440, (-240224 + 120112*Nc)/46080, 
  (169888 - 84944*Nc)/23040, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-37296 - 9704*Nc)/720, 
  (912 + 504*Nc)/48, (-36560 + 18280*Nc)/240, (-136 + 68*Nc)/60, 
  (7344 + 7496*Nc)/480, (6852 - 3426*Nc)/120, (-7824 - 536*Nc)/720, 
  (2832 + 4248*Nc)/480, (-18400 + 9200*Nc)/240, (672 - 336*Nc)/240, 
  (-552 + 4112*Nc)/360, (-96 - 292*Nc)/48, (-14256 - 8344*Nc)/360, 
  (-24304 + 12152*Nc)/480, (57728 - 28864*Nc)/480, (1600 - 800*Nc)/240, 
  (-9744 - 536*Nc)/180, (3984 - 1984*Nc)/720, (-2456 + 496*Nc)/60, 
  (-4784 - 3656*Nc)/480, (12288 + 2752*Nc)/180, (848 + 120*Nc)/48, 
  (3984 + 13976*Nc)/1440, (408 + 72*Nc)/10, (-1824 + 912*Nc)/240, 
  (-784 + 392*Nc)/120, (3680 - 1840*Nc)/80, (10576 - 5288*Nc)/120, 
  (-1824 + 912*Nc)/120, (576 - 288*Nc)/480, (-400 + 200*Nc)/240, 
  (-400 + 200*Nc)/240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-1856 - 11584*Nc)/2160, 
  (2496 + 1984*Nc)/960, (-173728 + 86864*Nc)/122880, (-7168 + 3584*Nc)/30720, 
  (5696 + 5920*Nc)/1728, (4960 - 2480*Nc)/768, (11392 + 11840*Nc)/3456, 
  (-175392 + 87696*Nc)/30720, (-6512 + 26272*Nc)/720, 
  (-29872 + 52432*Nc)/2160, (30848 - 23168*Nc)/8640, (3712 + 23168*Nc)/69120, 
  (-2464 - 3152*Nc)/288, (-30496 - 11504*Nc)/1440, (-256 - 128*Nc)/192, 
  (-8576 - 11744*Nc)/960, (896 - 448*Nc)/7680, (112224 - 56112*Nc)/15360, 
  (-36592 + 18296*Nc)/23040, (15712 - 7856*Nc)/3840, 
  (362528 - 181264*Nc)/23040, (-7136 + 3568*Nc)/30720, (2656 - 1328*Nc)/4608, 
  (-300064 + 150032*Nc)/11520, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 259/15, -3, (-816 + 408*Nc)/120, 
  (224 - 112*Nc)/60, -77/5, (222 - 111*Nc)/60, 61/15, -31/5, 
  (360 - 180*Nc)/120, (552 - 276*Nc)/120, -319/30, 17/2, 532/15, 
  (-1184 + 592*Nc)/240, (3032 - 1516*Nc)/240, (-856 + 428*Nc)/120, 238/15, 
  -9/20, 41/3, 97/30, -452/15, -10, -32/15, -266/15, (392 - 196*Nc)/120, 
  (336 - 168*Nc)/60, (328 - 164*Nc)/120, (-272 + 136*Nc)/60, 
  (-136 + 68*Nc)/60, (-584 + 292*Nc)/80, (-536 + 268*Nc)/120, 
  (16 - 8*Nc)/120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -103/270, 1/5, 
  (-3736 + 1868*Nc)/61440, (-144 + 72*Nc)/1536, -115/27, 
  (-1400 + 700*Nc)/384, -115/27, (-8472 + 4236*Nc)/15360, -812/45, -1336/135, 
  1/270, 1/1080, 121/9, 619/45, 2/3, 212/15, (1184 - 592*Nc)/3840, 
  (7304 - 3652*Nc)/7680, (-11608 + 5804*Nc)/23040, (-108 + 54*Nc)/320, 
  (1432 - 716*Nc)/11520, (344 - 172*Nc)/3072, (16552 - 8276*Nc)/11520, 
  (3464 - 1732*Nc)/1152, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -269/18, 9/2, (5 - 9*Nc)/5, 0, 47/12, 
  (-5 + 16*Nc)/20, -65/18, 9/4, -2*(6 + Nc), 0, 1/18, -5/6, -67/9, 
  (-5 - 26*Nc)/20, (-15 + 2*Nc)/2, 0, -148/9, -31/18, -10, 1/6, 74/9, 1/2, 
  5/36, 26/3, (110 + 103*Nc)/15, (-5 + 2*Nc)/5, 4*(4 + Nc), (-5 + 2*Nc)/5, 
  (4*(45 + 8*Nc))/5, (-90 - 7*Nc)/20, (15 + 2*Nc)/10, (15 + 2*Nc)/10, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -19/9, 3/8, (865 + 37*Nc)/3840, 
  (-690 - 167*Nc)/1920, 5/12, (-155 - 16*Nc)/120, 1/2, (635 + 18*Nc)/960, 
  -65/9, 25/12, 4/9, 5/72, -4/3, -7/2, -1/2, -67/24, (175 + 33*Nc)/120, 
  (305 + 66*Nc)/120, (-4095 - 857*Nc)/1920, (135 + 44*Nc)/240, 
  (1135 + 223*Nc)/240, (153 + 29*Nc)/192, (815 + 143*Nc)/240, 
  (665 + 87*Nc)/120, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 164/45, 19/4, (4*(68 + 21*Nc))/15, (81 + 7*Nc)/30, -9/10, 
  (-971 - 342*Nc)/120, -53/90, 49/30, (245 + 18*Nc)/60, (-9*(7 + 2*Nc))/20, 
  -55/18, 1, 161/45, (43*(9 + 4*Nc))/60, (-1981 - 802*Nc)/120, 
  (-297 - 38*Nc)/60, 332/45, 43/72, -37/30, -39/40, -31/45, 2, 71/180, 
  -127/30, (41 - 86*Nc)/60, (173 + 79*Nc)/15, (-215 - 94*Nc)/60, 
  (-2*(27 + 16*Nc))/15, (-1277 - 238*Nc)/30, (267 + 28*Nc)/40, 
  (11*(12 + Nc))/60, (-24 - 5*Nc)/30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -38/27, 
  187/60, (14527 + 9114*Nc)/92160, (2873 + 381*Nc)/11520, -53/108, 
  (10211 + 3822*Nc)/2880, 1/108, (19519 + 9594*Nc)/23040, -19/5, -617/135, 
  83/108, -691/4320, 35/36, 1661/180, -1/2, 73/60, (-767 + 384*Nc)/1440, 
  (-9163 - 3254*Nc)/3840, (20729 + 2786*Nc)/11520, (1333 + 984*Nc)/960, 
  (-26513 - 7922*Nc)/5760, (-921 - 242*Nc)/1536, (-27455 - 8102*Nc)/5760, 
  (-14999 + 706*Nc)/2880, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 821/90, -11/2, (-133 - 45*Nc)/15, 1/5, 
  -59/20, (124 + 45*Nc)/30, 239/90, -191/60, (43 + 10*Nc)/10, 
  (21 + 10*Nc)/10, -62/45, 9/8, 238/45, (-239 - 120*Nc)/60, 
  (487 + 210*Nc)/60, -1/5, 26/9, 79/90, 64/15, 107/60, -308/45, -9/2, 
  -167/180, -1/5, (-1 + 2*Nc)/2, -67/15, (-11 + 28*Nc)/6, (49 + 20*Nc)/5, 
  (131 + 30*Nc)/15, (-39 - 10*Nc)/20, (-23 - 5*Nc)/10, -3/10, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1249/270, -67/30, (-6497 - 3630*Nc)/46080, 
  (181 + 36*Nc)/1152, -5/27, (-3613 - 2070*Nc)/1440, -19/54, 
  (-9521 - 4590*Nc)/11520, 41/9, 287/270, -44/135, 203/1080, 13/18, -341/90, 
  1/3, -1/60, (-521 - 375*Nc)/720, (2621 + 1350*Nc)/1920, 
  (-449 + 570*Nc)/5760, (-175 - 118*Nc)/96, (7199 + 3690*Nc)/2880, 
  (31 + 90*Nc)/768, (1261 + 606*Nc)/576, (-2983 - 2250*Nc)/1440, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -37/9, 7/6, 
  (299 + 75*Nc)/15, (57 - 7*Nc)/30, 53/10, (-1061 - 294*Nc)/120, -17/18, 
  47/30, (19 - 30*Nc)/60, (-21 - 8*Nc)/20, 2867/360, -251/48, -1219/90, 
  (134 + 41*Nc)/15, (-17*(121 + 34*Nc))/120, (-51 - Nc)/15, -152/45, 
  -677/360, -49/30, -541/120, 457/45, 16/3, 103/180, -41/30, 
  (-41 - 22*Nc)/60, (2*(13 + 3*Nc))/15, (55 + 58*Nc)/60, (-355 - 63*Nc)/15, 
  (333 + 130*Nc)/30, (69 + 22*Nc)/40, (54 + 43*Nc)/60, (-3 + 5*Nc)/30, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -11/90, -91/40, (36721 + 13494*Nc)/92160, 
  (-1573 - 525*Nc)/11520, -25/36, (9941 + 5682*Nc)/2880, -4/9, 
  (39145 + 14766*Nc)/23040, -589/45, -23/6, -1/180, -241/1440, 7/4, 357/20, 
  -5/6, 123/20, (3151 + 1524*Nc)/1440, (-6781 - 3914*Nc)/3840, 
  (-9033 - 4610*Nc)/11520, (3907 + 2048*Nc)/960, (-30663 - 15118*Nc)/5760, 
  (-2315 - 1702*Nc)/7680, (-14505 - 7594*Nc)/5760, (23631 + 11918*Nc)/2880, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -43/15, 
  59/12, (233 + 60*Nc)/30, 9/10, 37/20, (-403 - 120*Nc)/120, -29/30, 31/20, 
  (211 + 30*Nc)/60, (-21 - 5*Nc)/20, -6/5, 1/6, -58/15, (34 + 15*Nc)/20, 
  (-727 - 270*Nc)/120, (-33 - 5*Nc)/20, -11/3, -1/20, -92/15, -97/120, 
  113/15, 5/2, 8/15, 133/30, (35 + 6*Nc)/12, (86 + 15*Nc)/15, (23 + 6*Nc)/12, 
  (-7 - 5*Nc)/5, (-491 + 20*Nc)/30, (3*(23 + 5*Nc))/40, (18 + 5*Nc)/20, 
  -1/10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11/540, 1/5, (6377 + 3120*Nc)/92160, 
  (311 + 48*Nc)/2304, 115/108, (3253 + 1140*Nc)/2880, 133/108, 
  (8441 + 3720*Nc)/23040, 40/9, 292/135, -1/270, -1/4320, -121/36, -619/180, 
  -1/6, -53/15, (-49 + 150*Nc)/1440, (-2381 - 620*Nc)/3840, 
  (3299 - 180*Nc)/11520, (37 + 22*Nc)/64, (-9479 - 2460*Nc)/5760, 
  (-511 - 144*Nc)/1536, (-1333 - 348*Nc)/1152, (-1937 + 540*Nc)/2880, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 178/9, -18, 
  (-8*(30 + Nc))/5, 0, -47/3, (95 + 3*Nc)/5, 10/9, -9, -2*(10 + 3*Nc), -8, 
  -62/9, 10/3, 268/9, (-115 - 3*Nc)/5, 48 - Nc, 8, 40/9, 11/9, 4/3, -2/3, 
  -296/9, -2, -5/9, -104/3, (2*(70 + 3*Nc))/15, (4*(25 + Nc))/5, 6*(6 + Nc), 
  (4*(25 + Nc))/5, (4*(-10 + 11*Nc))/5, (2*(65 + 51*Nc))/15, 
  (-2*(25 + 4*Nc))/5, (-2*(25 + 4*Nc))/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 43/9, 
  -13/2, (-1630 + 199*Nc)/3840, (640 + 63*Nc)/960, -4, (790 + 113*Nc)/120, 
  -19/3, (131*(-10 + Nc))/960, -232/9, -61/3, 2/9, -4/9, 46/3, 2, 4, 151/6, 
  (80 + 31*Nc)/120, (790 + 213*Nc)/480, (-275 - 221*Nc)/480, (55 + 6*Nc)/30, 
  (410 + 121*Nc)/240, (-298 - 41*Nc)/192, (-210 + 131*Nc)/240, 
  (13*(-50 + 3*Nc))/120, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -109/15, 73/3, (1186 + 39*Nc)/15, 
  (-2*(3 + 4*Nc))/15, 433/30, (-910 - 33*Nc)/30, 13/5, 359/30, 
  (893 + 180*Nc)/15, (-3*(7 + 6*Nc))/5, 61/10, -13/12, -96/5, 
  (851 + 31*Nc)/30, (-1837 + 28*Nc)/30, (2*(3 + 4*Nc))/15, 52/5, -44/15, 4/5, 
  127/30, 96/5, -7, -13/10, 514/15, (-59 - 28*Nc)/15, (-2*(53 + 21*Nc))/15, 
  (-635 - 146*Nc)/15, (-2*(279 + 5*Nc))/15, (-2*(65 + 62*Nc))/15, 
  (-7*(3 + 2*Nc))/10, (439 + 118*Nc)/15, (279 + 34*Nc)/15, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2162/135, 76/5, (4021 - 756*Nc)/7680, (-739 - 144*Nc)/960, 
  -25/27, (145 + 136*Nc)/240, 74/27, (4869 - 244*Nc)/1920, 436/45, 3356/135, 
  -361/135, 62/135, -17/9, 1219/45, -20/3, -521/30, (127 + 9*Nc)/120, 
  (-6811 - 1592*Nc)/960, (59*(89 + 40*Nc))/2880, (1113 + 284*Nc)/240, 
  (-17785 - 3608*Nc)/1440, (263 + 84*Nc)/384, (-11815 - 3968*Nc)/1440, 
  (6785 + 64*Nc)/720, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 577/45, -142/3, (-2*(518 + 57*Nc))/15, 
  (-2*(27 + 20*Nc))/15, -773/30, (785 + 87*Nc)/30, -227/45, -719/30, 
  (-1723 - 357*Nc)/15, (3*(17 + 14*Nc))/5, -482/45, 3/2, 1474/45, 
  (-323 - 35*Nc)/15, (987 + 5*Nc)/30, (9 + 4*Nc)/15, -908/45, -131/90, -34/5, 
  -16/15, -1964/45, 25/3, 227/90, -854/15, (169 + 55*Nc)/15, 
  (4*(59 + 18*Nc))/15, (5*(49 + 11*Nc))/3, (8*(56 + 5*Nc))/15, 
  (14*(65 + 17*Nc))/15, (7*(3 + 2*Nc))/10, (-2*(117 + 2*Nc))/15, 
  (56*(-4 + Nc))/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4322/135, -151/5, 
  (1529 + 1413*Nc)/7680, (1439 + 248*Nc)/960, 46/27, (365 - 583*Nc)/240, 
  -152/27, (-439 + 269*Nc)/1920, -836/45, -6566/135, 721/135, -991/1080, 
  32/9, -2464/45, 38/3, 508/15, (3 - 43*Nc)/120, (10081 + 3549*Nc)/960, 
  (-13771 - 4679*Nc)/2880, (-1363 - 747*Nc)/240, (23395 + 8063*Nc)/1440, 
  (-3745 - 537*Nc)/1920, (21565 + 8897*Nc)/1440, (-367 - 59*Nc)/144, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (1224 - 480*Nc)/180, 
  (-72 + 24*Nc)/60, 0, 0, (-936 + 312*Nc)/120, 0, (72 - 48*Nc)/180, 
  (-72 + 24*Nc)/120, 0, 0, (-864 + 276*Nc)/180, (108 - 36*Nc)/30, 
  (360 - 120*Nc)/18, 0, 0, 0, (288 - 48*Nc)/45, (16*Nc)/15, 
  (864 - 480*Nc)/30, (24 - 8*Nc)/120, (-504 + 168*Nc)/45, (-144 + 48*Nc)/60, 
  (-144 + 48*Nc)/360, (-2*(324 - 108*Nc))/15, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-61 + 32*Nc))/3, (-34*Nc)/15, (129 - 43*Nc)/3, -6*(-3 + Nc), 
  (2*(-129 + 43*Nc))/15, 0, 0, 0, 0, 0, (1104 - 368*Nc)/360, 
  (-1104 + 368*Nc)/480, 0, 0, (-1248 + 416*Nc)/2160, 0, 
  (-13584 + 4528*Nc)/4320, 0, (-62304 + 18920*Nc)/5940, 
  (-4512 + 1232*Nc)/540, (2*Nc)/27, (-1104 + 368*Nc)/5760, 
  (2832 - 944*Nc)/360, (2832 - 944*Nc)/360, (3696 - 1232*Nc)/720, 
  (1776 - 592*Nc)/240, 0, 0, 0, 0, 0, 0, 0, 0, (2046 - 748*Nc)/1485, 
  (-1176 + 392*Nc)/540, 0, 0, (-62 + 22*Nc)/15, (-186 + 62*Nc)/90, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-15192 + 4920*Nc)/180, 
  (2376 - 792*Nc)/60, 0, 0, (5688 - 1896*Nc)/120, 0, (-2376 + 744*Nc)/180, 
  (2376 - 792*Nc)/120, 0, 0, (3312 - 1128*Nc)/180, (-828 + 276*Nc)/60, 
  (-1800 + 600*Nc)/18, 0, 0, 0, (-2664 + 744*Nc)/45, (-38*Nc)/15, 
  (-672 + 240*Nc)/30, (5064 - 1688*Nc)/360, (4032 - 1344*Nc)/45, 
  (792 - 264*Nc)/60, (2232 - 744*Nc)/360, (-2*(-252 + 84*Nc))/15, 0, 0, 0, 0, 
  0, 0, 0, 0, (4*(-201 + 58*Nc))/9, (176*Nc)/45, (-2*(-429 + 143*Nc))/9, 
  (-116*(-3 + Nc))/9, (4*(-627 + 209*Nc))/45, 0, 0, 0, 0, 0, 
  (-2592 + 864*Nc)/360, (2592 - 864*Nc)/480, 0, 0, (27744 - 9248*Nc)/2160, 0, 
  (76512 - 25504*Nc)/4320, 0, (398112 - 141680*Nc)/5940, 
  (21216 - 7376*Nc)/540, (4*Nc)/27, (2592 - 864*Nc)/5760, 
  (-18096 + 6032*Nc)/360, (-18096 + 6032*Nc)/360, (-7008 + 2336*Nc)/720, 
  (-3936 + 1312*Nc)/80, 0, 0, 0, 0, 0, 0, 0, 0, (4*(-957 + 286*Nc))/1485, 
  (-1632 + 544*Nc)/540, 0, 0, (2*(58 - 18*Nc))/15, (174 - 58*Nc)/45, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 62/15, -4/5, (36 - 18*Nc)/30, 0, -26/5, 
  (-24 + 12*Nc)/60, 2/15, -2/5, (376 - 188*Nc)/60, 0, -49/15, 12/5, 40/3, 
  (24 - 12*Nc)/120, (184 - 92*Nc)/120, 0, 16/3, 16/15, 64/5, 2/15, -112/15, 
  -8/5, -4/15, -144/5, (-1400 + 700*Nc)/60, (-448 + 224*Nc)/30, 
  (-328 + 164*Nc)/60, (-24 + 12*Nc)/30, (616 - 308*Nc)/30, (120 - 60*Nc)/30, 
  (112 - 56*Nc)/30, (24 - 12*Nc)/30, -58/3, -34/15, 86/3, 12, -172/15, 
  (8*(46 - 23*Nc))/15, (2*(122 - 61*Nc))/15, (-2*(-42 + 21*Nc))/15, 
  (-42 + 21*Nc)/3, (-4*(-10 + 5*Nc))/15, 92/45, -23/15, 
  (1100 - 550*Nc)/101376, (784 - 392*Nc)/3840, -52/135, 
  (26092 - 13046*Nc)/15840, -283/135, (8668 - 4334*Nc)/126720, -986/135, 
  -164/27, 2/27, -23/180, 236/45, 236/45, 154/45, 74/15, 
  (26444 - 13222*Nc)/31680, (-7156 + 3578*Nc)/5760, (1562 - 781*Nc)/31680, 
  (31372 - 15686*Nc)/15840, (-12116 + 6058*Nc)/2880, 
  (-85228 + 42614*Nc)/126720, (-1148 + 574*Nc)/576, (956 - 478*Nc)/480, 
  118/135, -196/135, (4664 - 2332*Nc)/1584, (-7414 + 3707*Nc)/3960, -8/3, 
  -62/45, (-206 + 103*Nc)/180, (74 - 37*Nc)/36}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (744 - 3360*Nc)/180, (-16 + 160*Nc)/20, 
  (-144 + 72*Nc)/60, 0, (-624 + 1440*Nc)/120, (96 - 48*Nc)/60, 
  (24 - 480*Nc)/180, (-48 + 480*Nc)/120, (-640 + 320*Nc)/60, 0, 
  (-147 + 240*Nc)/45, (72 - 120*Nc)/30, (240 - 480*Nc)/18, 
  (-528 + 264*Nc)/120, (-448 + 224*Nc)/120, 0, (48 - 96*Nc)/9, 
  (4*(-33 + 30*Nc))/45, (-4*(-108 + 120*Nc))/15, (16 - 160*Nc)/120, 
  (-336 + 960*Nc)/45, (-96 + 480*Nc)/60, (-96 + 480*Nc)/360, 
  (2*(-216 + 240*Nc))/15, (5344 - 2672*Nc)/60, (1504 - 752*Nc)/30, 
  (1312 - 656*Nc)/60, (-48 + 24*Nc)/30, (-1600 + 800*Nc)/30, 
  (48 - 24*Nc)/120, (64 - 32*Nc)/60, (24 - 12*Nc)/60, (2*(-43 + 16*Nc))/3, 
  (-2*(-43 + 40*Nc))/15, (-2*(-43 + 16*Nc))/3, 4*(3 + Nc), 
  (4*(-43 + 40*Nc))/15, (-2*(614 - 307*Nc))/15, (4*(-130 + 65*Nc))/15, 
  (-2*(126 - 63*Nc))/15, (6 - 3*Nc)/3, (-2*(2 - Nc))/15, (184 - 160*Nc)/90, 
  (-184 + 160*Nc)/120, (896 - 448*Nc)/18432, (-2768 + 1384*Nc)/7680, 
  (-832 + 5760*Nc)/2160, (14944 - 7472*Nc)/2880, (-9056 + 17280*Nc)/4320, 
  (-1472 + 736*Nc)/23040, (-3944 + 7680*Nc)/540, (-656 + 960*Nc)/108, 2/27, 
  (-736 + 640*Nc)/5760, (1888 - 3840*Nc)/360, (1888 - 3840*Nc)/360, 
  (2464 - 1920*Nc)/720, (1184 - 2560*Nc)/240, (1424 - 712*Nc)/5760, 
  (5056 - 2528*Nc)/11520, (-6352 + 3176*Nc)/5760, (5488 - 2744*Nc)/2880, 
  (49856 - 24928*Nc)/5760, (18464 - 9232*Nc)/23040, (-11648 + 5824*Nc)/5760, 
  (-6976 + 3488*Nc)/960, (-2*(-149 + 120*Nc))/135, (-784 + 240*Nc)/540, 
  (-1942 + 971*Nc)/180, (1112 - 556*Nc)/180, (4*(-5 + 4*Nc))/3, 
  (2*(-31 + 30*Nc))/45, (2 - Nc)/90, (239*(-2 + Nc))/90}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-301*Nc)/18, (43*Nc)/6, 
  (1124 - 562*Nc)/30, (-92 + 46*Nc)/30, (43*Nc)/4, (-2188 + 1094*Nc)/120, 
  (-43*Nc)/18, (43*Nc)/12, (424 - 212*Nc)/24, (-288 + 144*Nc)/60, (43*Nc)/9, 
  (-43*Nc)/12, (-215*Nc)/9, (9104 - 4552*Nc)/240, (-13704 + 6852*Nc)/240, 
  (80 - 40*Nc)/12, (72 - 172*Nc)/18, (516 - 344*Nc)/72, -8, (-31*Nc)/36, 
  (136*Nc)/9, (43*Nc)/6, (43*Nc)/36, 8*Nc, (-7992 + 3996*Nc)/40, 
  (-9720 + 4860*Nc)/60, (-2488 + 1244*Nc)/24, (64 - 32*Nc)/60, 
  (10232 - 5116*Nc)/60, (1608 - 804*Nc)/120, (108 - 54*Nc)/12, 
  (32 - 16*Nc)/60, (2*(45 - 80*Nc))/9, (-2*(60 - 40*Nc))/9, (70*Nc)/9, 
  (80*Nc)/9, (-52*Nc)/9, (806 - 403*Nc)/5, (1226 - 613*Nc)/15, 
  (-2*(-140 + 70*Nc))/5, -16 + 8*Nc, (26 - 13*Nc)/15, (4*Nc)/3, -Nc, 
  (64988 - 32494*Nc)/337920, (2156 - 1078*Nc)/3840, (43*Nc)/18, 
  (-99044 + 49522*Nc)/10560, (25*Nc)/18, (92092 - 46046*Nc)/84480, 
  (264 + 5456*Nc)/792, (-24 + 124*Nc)/36, 0, -Nc/12, (-31*Nc)/6, (-11*Nc)/2, 
  (4*Nc)/3, (-35*Nc)/6, (-24662 + 12331*Nc)/10560, (-11444 + 5722*Nc)/3840, 
  (24596 - 12298*Nc)/8448, (-91564 + 45782*Nc)/10560, 
  (-28372 + 14186*Nc)/1920, (-37532 + 18766*Nc)/84480, 
  (10228 - 5114*Nc)/1920, (11444 - 5722*Nc)/960, 2/3, 0, 
  (20944 - 10472*Nc)/1056, (-35838 + 17919*Nc)/2640, -2, (-2*Nc)/3, 
  (22 - 11*Nc)/120, (1166 - 583*Nc)/120}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -245/18, 43/10, (13 - 12*Nc)/10, 0, 157/60, (-11 + 8*Nc)/20, -313/90, 
  43/20, (-517 - 170*Nc)/30, 0, -32/45, -7/30, -37/9, (4 - Nc)/5, 
  (-607 - 74*Nc)/60, 0, -716/45, -203/90, -2, 1/5, 286/45, 1/10, 13/180, 
  22/15, (227 + 38*Nc)/30, (33 - 2*Nc)/15, (547 + 146*Nc)/30, 
  (2*(-1 + 2*Nc))/5, (493 + 126*Nc)/15, (-112 - 9*Nc)/20, (9 - 2*Nc)/30, 
  (12 + Nc)/10, -32/3, 17/15, 43/6, 3, -43/15, (-35 + 57*Nc)/15, 
  (-111 - 50*Nc)/15, (-53 - 32*Nc)/15, 7/2, (-9 + Nc)/15, -109/90, 109/120, 
  (9815 + 2224*Nc)/46080, (-415 - 147*Nc)/960, 199/270, 
  (-4381 + 400*Nc)/1440, 649/1080, (7607 + 1780*Nc)/11520, -169/27, 157/270, 
  67/54, 109/1440, -76/45, -76/45, 49/180, -241/60, (1726 + 1019*Nc)/2880, 
  (20747 + 3946*Nc)/5760, (-10213 - 3233*Nc)/5760, (-1489 + 598*Nc)/1440, 
  (17707 + 6014*Nc)/2880, (11509 + 3452*Nc)/11520, (15941 + 2482*Nc)/2880, 
  (1983 + 350*Nc)/480, -116/135, -271/540, (211 - 184*Nc)/360, 
  (500 + 403*Nc)/720, 19/15, -31/90, (104 + 7*Nc)/90, (-157 - 122*Nc)/360}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 61/10, -1/20, (-17 + 10*Nc)/10, 
  (27 + 7*Nc)/30, -41/20, (37 - 18*Nc)/40, 14/15, -19/20, (257 + 214*Nc)/60, 
  (-21 - 4*Nc)/20, -7/3, 23/20, 26/5, (-150 - 37*Nc)/30, (11*(19 + 2*Nc))/40, 
  (-99 - 20*Nc)/60, 136/15, 61/120, -23/10, 289/360, -23/3, -53/30, -7/15, 
  -17/30, (1637 + 222*Nc)/60, (353 + 50*Nc)/15, (501 + 22*Nc)/60, 
  (39 + 22*Nc)/15, (-1201 - 274*Nc)/30, (173 + 6*Nc)/40, (32 - Nc)/20, 
  (-9 - 2*Nc)/30, 82/9, 29/45, -101/18, -23/9, -31/45, (-61 - 4*Nc)/3, 
  (49*(-1 + 3*Nc))/15, (-67 - 4*Nc)/15, -7/2, (9 - 4*Nc)/15, -77/135, 91/60, 
  (-2737 - 878*Nc)/92160, (11*(121 + 23*Nc))/3840, -463/540, 
  (7*(2621 + 58*Nc))/2880, -97/540, (-2737 - 1454*Nc)/23040, 362/135, -34/45, 
  -41/540, 199/4320, 53/60, -187/180, -77/90, 73/60, (823 - 169*Nc)/1440, 
  (-28297 - 1922*Nc)/11520, (2339 + 718*Nc)/3840, (10667 + 328*Nc)/2880, 
  (-3523 - 518*Nc)/1920, (-18983 - 3070*Nc)/23040, (-36887 - 4006*Nc)/5760, 
  (-16543 - 3518*Nc)/2880, -34/135, 143/270, (-743 - 85*Nc)/180, 
  (500 + 7*Nc)/360, 7/5, 61/90, (-686 - 37*Nc)/360, (-143 - 37*Nc)/360}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -739/90, 43/10, (-143 - 50*Nc)/10, 0, 
  157/60, (117 + 40*Nc)/20, -151/90, 43/20, (-553 - 120*Nc)/30, 0, 17/90, 
  -7/30, -37/9, (-78 - 25*Nc)/10, (749 + 240*Nc)/60, 0, -104/45, -7/45, -8/5, 
  1/5, 286/45, 1/10, 13/180, 22/15, (163 + 48*Nc)/6, (3*(33 + 10*Nc))/5, 
  (131 + 36*Nc)/6, (2*(13 + 5*Nc))/5, (-239 - 60*Nc)/15, (52 + 5*Nc)/20, 
  7/10, -1/5, -11/3, 26/15, 43/6, 3, -43/15, (-317 - 90*Nc)/15, 
  (-49 - 20*Nc)/5, (-299 - 5*Nc)/15, (-7 - Nc)/2, 3/5, -109/90, 109/120, 
  (-647 - 510*Nc)/15360, (-647 - 255*Nc)/2880, 199/270, (4711 + 390*Nc)/1440, 
  649/1080, (-551 - 450*Nc)/3840, 217/135, 313/270, 1/54, 109/1440, -76/45, 
  -76/45, 49/180, -241/60, (1586 - 75*Nc)/2880, (7703 + 3540*Nc)/5760, 
  (-6313 - 1575*Nc)/5760, (2819 + 120*Nc)/1440, (13303 + 4680*Nc)/2880, 
  (941 + 438*Nc)/2304, (-7 + 1560*Nc)/2880, (-503 - 160*Nc)/160, 29/27, 
  -271/540, (-917 - 270*Nc)/360, (1736 + 705*Nc)/720, -13/5, -31/90, 
  (134 + 105*Nc)/360, (-613 - 210*Nc)/360}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 8/3, -2/5, (-3*(-1 + Nc))/5, 0, -13/5, (-3 + Nc)/5, 4/15, -1/5, 
  (43 - 37*Nc)/15, -8, -23/15, 6/5, 20/3, (21 - Nc)/10, (43 - 13*Nc)/30, 8, 
  16/15, 44/15, 0, 1/15, -56/15, -4/5, -2/15, -72/5, (-673 - 5*Nc)/15, 
  (-8*(48 + Nc))/15, (-133 + 31*Nc)/15, (2*(3 + Nc))/5, (2*(233 + 33*Nc))/15, 
  (49 - 10*Nc)/5, (-28*(-3 + Nc))/15, (-3 - 2*Nc)/5, -12, -86/15, 43/3, 6, 
  -86/15, (-2*(-305 + 2*Nc))/15, (-2*(-129 + Nc))/15, (-2*(-47 + 16*Nc))/15, 
  (-7 + 24*Nc)/3, (-2*(129 + 10*Nc))/15, 46/45, -23/30, (-449 + 95*Nc)/4608, 
  (445 - 48*Nc)/960, -26/135, (3059 - 113*Nc)/720, -283/270, 
  (1307 + 403*Nc)/5760, -86/27, -308/135, -2/27, -23/360, 118/45, 118/45, 
  77/45, 37/15, (68 + 157*Nc)/720, (-6193 + 919*Nc)/2880, 
  (3017 - 731*Nc)/2880, (881 + 127*Nc)/720, (-11273 + 479*Nc)/1440, 
  (-7691 + 137*Nc)/5760, (-2959 + 625*Nc)/1440, (363 + 211*Nc)/240, -112/135, 
  -98/135, (916 - 55*Nc)/180, (-265 + 13*Nc)/90, 38/15, -31/45, (-2 - Nc)/90, 
  (563 + 25*Nc)/180}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1153/90, -89/15, 
  -221/15, (-33 - 28*Nc)/15, -127/20, (421 - 3*Nc)/60, 193/90, -199/60, 
  (-103 + 35*Nc)/30, (3*(3 + 2*Nc))/10, -43/18, 59/30, 623/45, 
  (-445 + 2*Nc)/30, (449 - Nc)/20, (21 + 20*Nc)/30, 386/45, -887/180, 7/5, 
  61/45, -158/9, -151/30, -193/180, 1/5, (2237 + 3*Nc)/30, (2*(448 + Nc))/15, 
  (1101 - 25*Nc)/30, (-2*(6 + Nc))/15, (-941 - 5*Nc)/15, (-19*(3 + 2*Nc))/20, 
  (-2*(2 + Nc))/5, (6 + 5*Nc)/15, 116/9, 418/45, -143/9, -58/9, 418/45, 
  (-2*(445 + Nc))/15, (-2*(209 + 2*Nc))/15, (2*(-137 + 10*Nc))/15, 3 + 2*Nc, 
  (2*(209 + 97*Nc))/15, 161/135, -4/5, (-4837 - 221*Nc)/46080, 
  (-83 - 14*Nc)/640, -299/135, (6767 - 1601*Nc)/1440, -817/270, 
  (-5557 - 629*Nc)/11520, -1556/135, -283/45, 19/270, -161/2160, 124/15, 
  364/45, 58/45, 233/30, (1376 - 185*Nc)/1440, (2723 + 1399*Nc)/5760, 
  (-1741 + 79*Nc)/1920, (5507 - 737*Nc)/1440, (4257 + 149*Nc)/960, 
  (-323 + 905*Nc)/11520, (-9107 + 1409*Nc)/2880, (-7243 + 457*Nc)/1440, 
  52/135, 68/135, (-1336 + Nc)/180, (-5*(-70 + Nc))/72, -6/5, -29/45, 
  (-56 + 23*Nc)/180, (-623 - 4*Nc)/180}, 
 {-8*\[Epsilon], -4*(-3 + Nc)*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(-20 + 7*Nc)*\[Epsilon])/3, 
  (20*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-8*(-17 + 7*Nc)*\[Epsilon])/3, 18*(-3 + Nc)*\[Epsilon], 0, 0, 
  (14*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(48 - 14*Nc))/3, -16*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-8*\[Epsilon], 8*\[Epsilon], (4*(-2 + Nc)*\[Epsilon])/3, 
  (-8*(-2 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (26*\[Epsilon])/3, (-40*\[Epsilon])/3, 
  (-2*(-2 + Nc)*\[Epsilon])/3, -3*(-2 + Nc)*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (80*\[Epsilon])/3, -36*\[Epsilon], (-19*(-2 + Nc)*\[Epsilon])/3, 
  (-14*(-2 + Nc)*\[Epsilon])/3, (-28*\[Epsilon])/3, 3*(-2 + Nc)*\[Epsilon], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, (-4*(-24 + 11*Nc))/3, (26 - 13*Nc)/48, 
  (4 - 2*Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {256*\[Epsilon], -256*\[Epsilon], 
  (-128*(6 + Nc)*\[Epsilon])/3, (256*Nc*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-832*\[Epsilon])/3, 
  (1280*\[Epsilon])/3, (32*(7 + 2*Nc)*\[Epsilon])/3, 
  (32*(26 + 9*Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2560*\[Epsilon])/3, 
  1152*\[Epsilon], (32*(28 + 19*Nc)*\[Epsilon])/3, 
  (64*(12 + 7*Nc)*\[Epsilon])/3, (896*\[Epsilon])/3, 
  (-32*(28 + 9*Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 256, 
  -1024, (-2*(36 + 9*Nc))/3, (8*(6 + 2*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -64*\[Epsilon], (64*Nc*\[Epsilon])/3, (64*(3 + Nc)*\[Epsilon])/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-224*\[Epsilon])/3, (320*\[Epsilon])/3, (16*(3 + Nc)*\[Epsilon])/3, 
  (16*(14 + 5*Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-896*\[Epsilon])/3, 
  288*\[Epsilon], (16*(30 + 11*Nc)*\[Epsilon])/3, 
  (224*(2 + Nc)*\[Epsilon])/3, (224*\[Epsilon])/3, 
  (-16*(14 + 5*Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 384, 
  -256, (12 - Nc)/3, (2*(36 + 10*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {8*\[Epsilon], 4*(-5 + 3*Nc)*\[Epsilon], (10*(-2 + Nc)*\[Epsilon])/3, 
  (-19*(-2 + Nc)*\[Epsilon])/3, 0, ((-2 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (14*(-9 + 11*Nc)*\[Epsilon])/9, (-100*(-1 + Nc)*\[Epsilon])/3, 
  (-305*(-2 + Nc)*\[Epsilon])/48, (-59*(-2 + Nc)*\[Epsilon])/6, 
  (77*Nc*\[Epsilon])/9, (23*(-2 + Nc)*\[Epsilon])/12, 
  (8*(-15 + 7*Nc)*\[Epsilon])/9, (8*(-15 + 7*Nc)*\[Epsilon])/9, 
  (-14*Nc*\[Epsilon])/9, (-56*Nc*\[Epsilon])/9, 4*Nc*\[Epsilon], 
  (39*(-2 + Nc)*\[Epsilon])/16, (-27*(-2 + Nc)*\[Epsilon])/4, 
  (5*(-2 + Nc)*\[Epsilon])/2, (-5*(-2 + Nc)*\[Epsilon])/2, 
  (23*(-2 + Nc)*\[Epsilon])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (8*(-17 + 21*Nc)*\[Epsilon])/3, -2*(-45 + 34*Nc)*\[Epsilon], 
  (-49*(-2 + Nc)*\[Epsilon])/2, (-49*(-2 + Nc)*\[Epsilon])/3, 
  (-14*(-5 + 4*Nc)*\[Epsilon])/3, (61*(-2 + Nc)*\[Epsilon])/6, 
  (28*\[Epsilon])/3, (-28*Nc*\[Epsilon])/3, -28*(-2 + Nc)*\[Epsilon], 
  14*(-2 + Nc)*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 88, (-960 - 96*Nc)/12, 
  (280 - 140*Nc)/192, (64 - 32*Nc)/96, (28*Nc)/3, (-8 + 4*Nc)/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-4*Nc*\[Epsilon])/3, 2*Nc*\[Epsilon], 0, (-2*Nc*\[Epsilon])/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-52*\[Epsilon])/3, 0, -((96 + 17*Nc)*\[Epsilon])/8, 
  -((28 + 5*Nc)*\[Epsilon])/3, 0, (5*(16 + Nc)*\[Epsilon])/6, 
  (80*\[Epsilon])/3, (80*\[Epsilon])/3, 0, 0, 0, 
  (5*(16 + 3*Nc)*\[Epsilon])/24, -((160 + 27*Nc)*\[Epsilon])/6, 
  ((80 + 13*Nc)*\[Epsilon])/3, -((80 + 13*Nc)*\[Epsilon])/3, 
  (5*(16 + 3*Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-224*\[Epsilon])/3, 0, -((168 + 13*Nc)*\[Epsilon])/3, 
  (-14*(4 + Nc)*\[Epsilon])/3, 0, ((56 + 3*Nc)*\[Epsilon])/3, 
  (-56*\[Epsilon])/3, 0, (-56*(8 + Nc)*\[Epsilon])/3, 
  (28*(4 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16, 0, (-48 - 12*Nc)/96, 
  -1, 0, (16*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {-8*\[Epsilon], 8*\[Epsilon], 
  (-4*(-2 + Nc)*\[Epsilon])/3, (58*(-2 + Nc)*\[Epsilon])/3, 0, 
  (-22*(-2 + Nc)*\[Epsilon])/3, -2*(-1 + 2*Nc)*\[Epsilon], 2*Nc*\[Epsilon], 
  8*(-2 + Nc)*\[Epsilon], -20*(-2 + Nc)*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-28*(-1 + Nc)*\[Epsilon])/3, 
  (40*(-1 + Nc)*\[Epsilon])/3, (-7*(-2 + Nc)*\[Epsilon])/12, 
  (-5*(-2 + Nc)*\[Epsilon])/3, (-28*Nc*\[Epsilon])/9, 
  (19*(-2 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (56*(-3 + 2*Nc)*\[Epsilon])/9, (7*(-2 + Nc)*\[Epsilon])/2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-8*(-17 + 14*Nc)*\[Epsilon])/3, 
  (4*(-27 + 14*Nc)*\[Epsilon])/3, -19*(-2 + Nc)*\[Epsilon], 
  (-14*(-2 + Nc)*\[Epsilon])/3, (28*(-1 + 2*Nc)*\[Epsilon])/3, 
  (19*(-2 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, (20*(-1 + 2*Nc)*\[Epsilon])/3, 
  (-20*Nc*\[Epsilon])/3, (-112*Nc*\[Epsilon])/3, -4*(-2 + Nc)*\[Epsilon], 
  30*(-2 + Nc)*\[Epsilon], 14*(-2 + Nc)*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -32, 32, 
  (-7*(4 - 2*Nc))/48, (-8 + 4*Nc)/48, 0, 0, (28*Nc)/3, (-24 + 12*Nc)/24, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 32*\[Epsilon], (32*(6 + Nc)*\[Epsilon])/3, (16*(30 + Nc)*\[Epsilon])/3, 
  0, (-16*(12 + Nc)*\[Epsilon])/3, -16*\[Epsilon], 0, 0, 
  -32*(6 + Nc)*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 32*\[Epsilon], (-160*\[Epsilon])/3, (-2*(44 + 9*Nc)*\[Epsilon])/3, 
  (-8*(40 + 9*Nc)*\[Epsilon])/3, 0, (8*(28 + 9*Nc)*\[Epsilon])/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (448*\[Epsilon])/3, (28*(6 + Nc)*\[Epsilon])/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -144*\[Epsilon], 
  (-8*(214 + 45*Nc)*\[Epsilon])/3, (-16*(26 + 7*Nc)*\[Epsilon])/3, 
  (-112*\[Epsilon])/3, (8*(94 + 19*Nc)*\[Epsilon])/3, 0, 0, 0, 0, 
  (160*\[Epsilon])/3, 0, 0, (-32*(20 + 3*Nc)*\[Epsilon])/3, 
  (16*(120 + 19*Nc)*\[Epsilon])/3, (16*(40 + 7*Nc)*\[Epsilon])/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 128, 
  (12 + 5*Nc)/3, (-2*Nc)/3, 0, 0, 0, (16*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(2*(-12 + Nc)*\[Epsilon])/9, 
  (-23*(-3 + Nc)*\[Epsilon])/18, 0, 0, -((-3 + Nc)*\[Epsilon])/18, 0, 
  ((-12 + 5*Nc)*\[Epsilon])/9, -((-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((-14 + 5*Nc)*\[Epsilon])/3, 
  (5*(-3 + Nc)*\[Epsilon])/3, 0, 0, (-13*(-3 + Nc)*\[Epsilon])/36, 0, 
  (2*(-16 + 3*Nc)*\[Epsilon])/3, (2*Nc*\[Epsilon])/3, 
  -((-3 + Nc)*\[Epsilon])/6, (4*(-3 + Nc)*\[Epsilon])/3, 
  (4*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, (2*(36 + 23*Nc)*\[Epsilon])/9, 
  0, (-4*(13 + 3*Nc)*\[Epsilon])/3, (-10*(-3 + Nc)*\[Epsilon])/3, 
  (-10*(-3 + Nc)*\[Epsilon])/3, (-4*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -((-207 + 73*Nc)*\[Epsilon])/18, 
  (11*(-3 + Nc)*\[Epsilon])/3, 0, 0, ((-3 + Nc)*\[Epsilon])/4, 0, 
  -((-33 + 19*Nc)*\[Epsilon])/18, (11*(-3 + Nc)*\[Epsilon])/12, 0, 0, 
  -((-36 + 31*Nc)*\[Epsilon])/18, ((-3 + Nc)*\[Epsilon])/2, 
  (19*(-3 + Nc)*\[Epsilon])/9, 0, 0, 0, (-2*(21 + 13*Nc)*\[Epsilon])/9, 
  (-5*Nc*\[Epsilon])/18, -2*(2 + Nc)*\[Epsilon], ((-3 + Nc)*\[Epsilon])/12, 
  (-20*(-3 + Nc)*\[Epsilon])/9, (7*(-3 + Nc)*\[Epsilon])/6, 
  (19*(-3 + Nc)*\[Epsilon])/36, -2*(-3 + Nc)*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-42 + 22*Nc)/18, (240 - 80*Nc)/48, 0, 0, 
  (168 - 56*Nc)/72, 0, (156 - 52*Nc)/36, 0, (-12 + 18*Nc)/9, (96 - 50*Nc)/9, 
  (4*Nc)/9, (24 - 8*Nc)/144, (-60 + 20*Nc)/6, (36 - 12*Nc)/3, (-12 + 4*Nc)/6, 
  (-84 + 28*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -((-2 + Nc)*\[Epsilon])/3, ((-3 + Nc)*\[Epsilon])/6, 0, 
  0, -((-7 + 13*Nc)*\[Epsilon])/12, (-2*(-5 + 3*Nc)*\[Epsilon])/3, 
  (-19*(-3 + Nc)*\[Epsilon])/12, (7*(-3 + Nc)*\[Epsilon])/24, 
  (5*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((13 + 4*Nc)*\[Epsilon])/6, -((-3 + Nc)*\[Epsilon])/3, 0, 0, 
  (-7*(-3 + Nc)*\[Epsilon])/12, 0, -2*(-12 + Nc)*\[Epsilon], 
  -((-11 + 2*Nc)*\[Epsilon])/3, ((-3 + Nc)*\[Epsilon])/6, 
  (-11*(-3 + Nc)*\[Epsilon])/3, ((-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 
  -3*(3 + 2*Nc)*\[Epsilon], 0, (-4*(-33 + 2*Nc)*\[Epsilon])/3, 0, 
  16*(-3 + Nc)*\[Epsilon], (3*(-3 + Nc)*\[Epsilon])/2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, ((-2103 + 797*Nc)*\[Epsilon])/36, 
  (-33*(-3 + Nc)*\[Epsilon])/4, 0, 0, (-305*(-3 + Nc)*\[Epsilon])/24, 0, 
  ((-297 + 131*Nc)*\[Epsilon])/36, (-33*(-3 + Nc)*\[Epsilon])/8, 0, 0, 
  -((-321 + 101*Nc)*\[Epsilon])/18, (107*(-3 + Nc)*\[Epsilon])/24, 
  (511*(-3 + Nc)*\[Epsilon])/18, 0, 0, 0, ((-213 + 119*Nc)*\[Epsilon])/9, 
  (4*Nc*\[Epsilon])/9, (2*(-59 + 19*Nc)*\[Epsilon])/3, 
  (85*(-3 + Nc)*\[Epsilon])/24, (-112*(-3 + Nc)*\[Epsilon])/9, 
  (-17*(-3 + Nc)*\[Epsilon])/4, (-131*(-3 + Nc)*\[Epsilon])/72, 
  (-59*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-108 - 12*Nc)/18, (168 - 56*Nc)/16, 0, 0, (-24 + 8*Nc)/24, 0, 
  (-96 + 32*Nc)/24, 0, (-72 + 72*Nc)/36, (-136 + 72*Nc)/6, 0, 
  (-72 + 24*Nc)/576, (168 - 56*Nc)/24, (-96 + 32*Nc)/24, (48 - 16*Nc)/12, 
  (60 - 20*Nc)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(82*\[Epsilon])/3, (41*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 
  (-25*(-2 + Nc)*\[Epsilon])/3, (25*(-3 + Nc)*\[Epsilon])/6, 0, 0, 
  (-5*(2 + 5*Nc)*\[Epsilon])/6, (-2*(-68 + 35*Nc)*\[Epsilon])/3, 
  -10*(-3 + Nc)*\[Epsilon], (-5*(-3 + Nc)*\[Epsilon])/6, 
  (68*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-165 + 16*Nc)*\[Epsilon])/9, (-4*(-3 + Nc)*\[Epsilon])/3, 0, 0, 
  (-7*(-3 + Nc)*\[Epsilon])/18, 0, (4*(126 + 5*Nc)*\[Epsilon])/9, 
  (2*(-45 + 22*Nc)*\[Epsilon])/9, (-11*(-3 + Nc)*\[Epsilon])/9, 
  (-122*(-3 + Nc)*\[Epsilon])/9, (-62*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 
  (2*(-423 + 86*Nc)*\[Epsilon])/9, 0, (-184*(-4 + Nc)*\[Epsilon])/3, 
  -28*(-3 + Nc)*\[Epsilon], 60*(-3 + Nc)*\[Epsilon], 
  (47*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-1326 + 565*Nc)*\[Epsilon])/9, (-193*(-3 + Nc)*\[Epsilon])/3, 0, 0, 
  -65*(-3 + Nc)*\[Epsilon], 0, (2*(-81 + 49*Nc)*\[Epsilon])/9, 
  -9*(-3 + Nc)*\[Epsilon], 0, 0, (-4*(-156 + 55*Nc)*\[Epsilon])/9, 
  (52*(-3 + Nc)*\[Epsilon])/3, (1256*(-3 + Nc)*\[Epsilon])/9, 0, 0, 0, 
  (16*(-51 + 23*Nc)*\[Epsilon])/9, (23*Nc*\[Epsilon])/18, 
  (2*(-284 + 79*Nc)*\[Epsilon])/3, (29*(-3 + Nc)*\[Epsilon])/3, 
  (-484*(-3 + Nc)*\[Epsilon])/9, (-58*(-3 + Nc)*\[Epsilon])/3, 
  (-49*(-3 + Nc)*\[Epsilon])/9, (-284*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (564 - 80*Nc)/18, 
  (-1224 + 408*Nc)/24, 0, 0, (-240 + 80*Nc)/36, 0, (-912 + 304*Nc)/72, 0, 
  (-720 + 204*Nc)/9, (-822 + 160*Nc)/9, (70*Nc)/9, (-240 + 80*Nc)/288, 
  (84 - 28*Nc)/3, (552 - 184*Nc)/6, (96 - 32*Nc)/12, (516 - 172*Nc)/4, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(8*\[Epsilon])/3, (-8*Nc*\[Epsilon])/3, 2*(-2 + Nc)*\[Epsilon], 0, 0, 0, 
  (4*(-1 + 2*Nc)*\[Epsilon])/3, (-4*Nc*\[Epsilon])/3, 
  -4*(-2 + Nc)*\[Epsilon], 0, (-2*\[Epsilon])/3, 
  (8*(-1 + 2*Nc)*\[Epsilon])/3, (4*Nc*\[Epsilon])/3, (2*Nc*\[Epsilon])/3, 
  (-16*Nc*\[Epsilon])/3, 4*(-2 + Nc)*\[Epsilon], 0, 8*(-2 + Nc)*\[Epsilon], 
  -2*(-2 + Nc)*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*\[Epsilon])/3, 
  (-8*Nc*\[Epsilon])/3, -((-2 + Nc)*\[Epsilon]), 0, 0, 0, 0, 
  (-8*\[Epsilon])/3, 0, 0, (16*Nc*\[Epsilon])/3, (33*(-2 + Nc)*\[Epsilon])/4, 
  11*(-2 + Nc)*\[Epsilon], -4*(-2 + Nc)*\[Epsilon], 23*(-2 + Nc)*\[Epsilon], 
  30*(-2 + Nc)*\[Epsilon], -8*\[Epsilon], (-29*(-2 + Nc)*\[Epsilon])/4, 
  (32*\[Epsilon])/3, 0, 0, (-8*Nc*\[Epsilon])/3, -11*(-2 + Nc)*\[Epsilon], 
  4*(-2 + Nc)*\[Epsilon], -23*(-2 + Nc)*\[Epsilon], -30*(-2 + Nc)*\[Epsilon], 
  0, 0, 0, 0, 0, 0, 0, 0, (-4*(6 + 7*Nc)*\[Epsilon])/9, 4*Nc*\[Epsilon], 0, 
  0, 2*Nc*\[Epsilon], 0, (-4*Nc*\[Epsilon])/9, (2*Nc*\[Epsilon])/3, 
  2*(-2 + Nc)*\[Epsilon], 0, (-4*(-3 + 4*Nc)*\[Epsilon])/9, 
  (2*Nc*\[Epsilon])/3, (-40*Nc*\[Epsilon])/9, -((-2 + Nc)*\[Epsilon]), 
  (-2 + Nc)*\[Epsilon], 0, (-16*Nc*\[Epsilon])/9, 
  (2*(-3 + 2*Nc)*\[Epsilon])/9, (-8*(-1 + 2*Nc)*\[Epsilon])/3, 
  (2*Nc*\[Epsilon])/3, (32*Nc*\[Epsilon])/9, (4*Nc*\[Epsilon])/3, 
  (2*Nc*\[Epsilon])/9, (16*Nc*\[Epsilon])/3, 2*(-2 + Nc)*\[Epsilon], 
  4*(-2 + Nc)*\[Epsilon], 2*(-2 + Nc)*\[Epsilon], 4*(-2 + Nc)*\[Epsilon], 
  -12*(-2 + Nc)*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-252 + 112*Nc))/9, 0, 0, 0, (112*Nc)/9, 0, (112*Nc)/9, 0, 
  (8*(-126 + 168*Nc))/9, (4*(-210 + 224*Nc))/9, (2*(84 - 56*Nc))/9, 
  (98*Nc)/9, (-112*Nc)/3, (-224*Nc)/3, 0, -56*Nc, (48 - 24*Nc)/12, 
  (48 - 24*Nc)/24, (30 - 15*Nc)/24, 0, (-168 + 84*Nc)/12, 0, (-56 + 28*Nc)/4, 
  (-168 + 84*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0}, {((-55 + 8*Nc)*\[Epsilon])/9, 
  (23*(1 + Nc)*\[Epsilon])/9, (-55*(-2 + Nc)*\[Epsilon])/12, 
  (59*(-2 + Nc)*\[Epsilon])/4, -((-1 + 2*Nc)*\[Epsilon])/9, 
  (-17*(-2 + Nc)*\[Epsilon])/3, -((-19 + 50*Nc)*\[Epsilon])/18, 
  ((4 + 7*Nc)*\[Epsilon])/6, (115*(-2 + Nc)*\[Epsilon])/12, 
  (-37*(-2 + Nc)*\[Epsilon])/2, -((-31 + 18*Nc)*\[Epsilon])/12, 
  -((-15 + 26*Nc)*\[Epsilon])/3, (-11*Nc*\[Epsilon])/3, -(Nc*\[Epsilon])/3, 
  8*Nc*\[Epsilon], -((-2 + Nc)*\[Epsilon])/6, 19*(-2 + Nc)*\[Epsilon], 
  2*(-2 + Nc)*\[Epsilon], (41*(-2 + Nc)*\[Epsilon])/12, 
  (28*(-2 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-17 + 10*Nc)*\[Epsilon])/3, ((-10 + 9*Nc)*\[Epsilon])/3, 
  (-43*(-2 + Nc)*\[Epsilon])/60, (11*(-2 + Nc)*\[Epsilon])/30, 
  -((-13 + 19*Nc)*\[Epsilon])/18, (23*(-2 + Nc)*\[Epsilon])/10, 
  (4*(-13 + 3*Nc)*\[Epsilon])/3, (4*(-1 + Nc)*\[Epsilon])/3, 
  -((-1 + Nc)*\[Epsilon])/3, (-2*(4 + 3*Nc)*\[Epsilon])/3, 
  (-4*(2 + Nc)*\[Epsilon])/3, (-2537*(-2 + Nc)*\[Epsilon])/480, 
  (-247*(-2 + Nc)*\[Epsilon])/24, (49*(-2 + Nc)*\[Epsilon])/30, 
  (-2059*(-2 + Nc)*\[Epsilon])/120, (-295*(-2 + Nc)*\[Epsilon])/12, 
  (4*(31 + 5*Nc)*\[Epsilon])/9, (3401*(-2 + Nc)*\[Epsilon])/480, 
  (-8*(12 + Nc)*\[Epsilon])/3, (-4*(-5 + 3*Nc)*\[Epsilon])/3, 
  (4*(5 + 7*Nc)*\[Epsilon])/3, (4*(2 + Nc)*\[Epsilon])/3, 
  (1043*(-2 + Nc)*\[Epsilon])/120, (-11*(-2 + Nc)*\[Epsilon])/6, 
  (2299*(-2 + Nc)*\[Epsilon])/120, (1391*(-2 + Nc)*\[Epsilon])/60, 0, 0, 0, 
  0, 0, 0, 0, 0, (32*(5 + Nc)*\[Epsilon])/9, -((22 + 21*Nc)*\[Epsilon])/3, 
  (-229*(-2 + Nc)*\[Epsilon])/20, (-209*(-2 + Nc)*\[Epsilon])/30, 
  -((1 + 4*Nc)*\[Epsilon])/2, (47*(-2 + Nc)*\[Epsilon])/12, 
  ((7 + 20*Nc)*\[Epsilon])/9, -((11 + 20*Nc)*\[Epsilon])/6, 
  (-157*(-2 + Nc)*\[Epsilon])/20, (31*(-2 + Nc)*\[Epsilon])/10, 
  ((-44 + 41*Nc)*\[Epsilon])/9, -((6 + 5*Nc)*\[Epsilon])/6, 
  (2*(-19 + 4*Nc)*\[Epsilon])/9, (107*(-2 + Nc)*\[Epsilon])/120, 
  (651*(-2 + Nc)*\[Epsilon])/40, (93*(-2 + Nc)*\[Epsilon])/10, 
  (4*(-35 + 26*Nc)*\[Epsilon])/9, -((-11 + 14*Nc)*\[Epsilon])/36, 
  ((-29 + 34*Nc)*\[Epsilon])/3, ((-1 + 12*Nc)*\[Epsilon])/6, 
  (-4*(-10 + 19*Nc)*\[Epsilon])/9, -((7 + 4*Nc)*\[Epsilon])/3, 
  -((19 + 20*Nc)*\[Epsilon])/18, (-4*(-3 + 10*Nc)*\[Epsilon])/3, 
  (-181*(-2 + Nc)*\[Epsilon])/20, (-113*(-2 + Nc)*\[Epsilon])/10, 
  (-241*(-2 + Nc)*\[Epsilon])/20, (-139*(-2 + Nc)*\[Epsilon])/30, 
  (-103*(-2 + Nc)*\[Epsilon])/30, (187*(-2 + Nc)*\[Epsilon])/60, 
  (107*(-2 + Nc)*\[Epsilon])/15, (49*(-2 + Nc)*\[Epsilon])/15, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-28 + 16*Nc)/36, (160 - 80*Nc)/48, (-600 + 300*Nc)/1536, 
  (472 - 236*Nc)/768, (112 - 64*Nc)/72, (408 - 204*Nc)/48, (208 - 112*Nc)/72, 
  (-232 + 116*Nc)/384, (-432 - 240*Nc)/36, (-22 - 80*Nc)/18, (4 + 8*Nc)/36, 
  (64 + 32*Nc)/576, (-160 + 320*Nc)/24, (192 + 224*Nc)/24, -4/3, 
  (-112 + 156*Nc)/12, (-88 + 44*Nc)/96, (-1568 + 784*Nc)/192, 
  (1020 - 510*Nc)/384, (344 - 172*Nc)/96, (-1128 + 564*Nc)/96, 
  (-560 + 280*Nc)/384, (-792 + 396*Nc)/96, (-8 + 4*Nc)/48, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(-22*\[Epsilon])/9, (23*\[Epsilon])/9, ((-2 + Nc)*\[Epsilon])/6, 
  ((-2 + Nc)*\[Epsilon])/4, \[Epsilon]/9, -((-2 + Nc)*\[Epsilon])/4, 
  (-7*\[Epsilon])/9, (2*\[Epsilon])/3, ((-2 + Nc)*\[Epsilon])/3, 
  -((-2 + Nc)*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 3*\[Epsilon], (-10*\[Epsilon])/3, (7*(-2 + Nc)*\[Epsilon])/16, 
  (-3*(-2 + Nc)*\[Epsilon])/10, (13*\[Epsilon])/18, 
  -((-2 + Nc)*\[Epsilon])/4, (-26*\[Epsilon])/3, (2*\[Epsilon])/3, 
  \[Epsilon]/3, (-8*\[Epsilon])/3, (-8*\[Epsilon])/3, 
  (-215*(-2 + Nc)*\[Epsilon])/48, (-133*(-2 + Nc)*\[Epsilon])/20, 
  (13*(-2 + Nc)*\[Epsilon])/6, (-379*(-2 + Nc)*\[Epsilon])/30, 
  (-509*(-2 + Nc)*\[Epsilon])/30, (118*\[Epsilon])/9, 
  (151*(-2 + Nc)*\[Epsilon])/40, (-64*\[Epsilon])/3, (20*\[Epsilon])/3, 
  (20*\[Epsilon])/3, (8*\[Epsilon])/3, (89*(-2 + Nc)*\[Epsilon])/15, 
  (-7*(-2 + Nc)*\[Epsilon])/3, (196*(-2 + Nc)*\[Epsilon])/15, 
  (83*(-2 + Nc)*\[Epsilon])/5, 0, 0, 0, 0, 0, 0, 0, 0, (67*\[Epsilon])/9, 
  (-22*\[Epsilon])/3, (-57*(-2 + Nc)*\[Epsilon])/20, 
  (-31*(-2 + Nc)*\[Epsilon])/30, -\[Epsilon]/2, (67*(-2 + Nc)*\[Epsilon])/60, 
  (7*\[Epsilon])/9, (-11*\[Epsilon])/6, (-2 + Nc)*\[Epsilon], 
  (11*(-2 + Nc)*\[Epsilon])/6, (5*\[Epsilon])/18, -\[Epsilon], 
  (-38*\[Epsilon])/9, (-2*(-2 + Nc)*\[Epsilon])/5, 
  (83*(-2 + Nc)*\[Epsilon])/30, (-17*(-2 + Nc)*\[Epsilon])/30, 
  (-68*\[Epsilon])/9, (-5*\[Epsilon])/18, -6*\[Epsilon], -\[Epsilon]/6, 
  (40*\[Epsilon])/9, (-7*\[Epsilon])/3, (-19*\[Epsilon])/18, 4*\[Epsilon], 
  -((-2 + Nc)*\[Epsilon])/5, (-16*(-2 + Nc)*\[Epsilon])/15, 
  -3*(-2 + Nc)*\[Epsilon], (-16*(-2 + Nc)*\[Epsilon])/15, 
  (-26*(-2 + Nc)*\[Epsilon])/15, (41*(-2 + Nc)*\[Epsilon])/60, 
  (3*(-2 + Nc)*\[Epsilon])/10, (3*(-2 + Nc)*\[Epsilon])/10, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -10/9, 10/3, (-40 + 20*Nc)/768, 0, 14/9, (-20 + 10*Nc)/24, 
  26/9, 0, 46/3, 46/9, 4/9, 1/9, -20/3, (-2*(-12 + 22*Nc))/3, -4/3, -28/3, 0, 
  (24 - 12*Nc)/48, (-11*(-16 + 8*Nc))/96, (-16 + 8*Nc)/24, 0, (16 - 8*Nc)/96, 
  0, (-8 + 4*Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0}, {-((-33 + 8*Nc)*\[Epsilon])/9, 
  (-23*Nc*\[Epsilon])/9, (19*(-2 + Nc)*\[Epsilon])/4, 
  (37*(-2 + Nc)*\[Epsilon])/6, (2*Nc*\[Epsilon])/9, 
  (-5*(-2 + Nc)*\[Epsilon])/2, ((-27 + 50*Nc)*\[Epsilon])/18, 
  -((2 + 7*Nc)*\[Epsilon])/6, (-13*(-2 + Nc)*\[Epsilon])/2, 
  (-22*(-2 + Nc)*\[Epsilon])/3, -((13 + 6*Nc)*\[Epsilon])/12, 
  ((-11 + 26*Nc)*\[Epsilon])/3, ((19 + 10*Nc)*\[Epsilon])/6, 
  ((-7 + 16*Nc)*\[Epsilon])/12, (-2*(5 + 12*Nc)*\[Epsilon])/3, 
  (53*(-2 + Nc)*\[Epsilon])/6, -4*(-2 + Nc)*\[Epsilon], 
  (49*(-2 + Nc)*\[Epsilon])/3, (-53*(-2 + Nc)*\[Epsilon])/12, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -((5 + 8*Nc)*\[Epsilon])/6, (-2*(-1 + Nc)*\[Epsilon])/3, 
  -((-2 + Nc)*\[Epsilon])/2, (-5*(-2 + Nc)*\[Epsilon])/3, 
  -((-21 + 23*Nc)*\[Epsilon])/18, (5*(-2 + Nc)*\[Epsilon])/2, 
  (-4*(-13 + 3*Nc)*\[Epsilon])/3, -((-3 + 4*Nc)*\[Epsilon])/3, 
  ((-1 + Nc)*\[Epsilon])/3, (-2*(-11 + 4*Nc)*\[Epsilon])/3, 
  (2*(-1 + 8*Nc)*\[Epsilon])/3, (941*(-2 + Nc)*\[Epsilon])/96, 
  (343*(-2 + Nc)*\[Epsilon])/24, (-25*(-2 + Nc)*\[Epsilon])/6, 
  (695*(-2 + Nc)*\[Epsilon])/24, (455*(-2 + Nc)*\[Epsilon])/12, 
  -((141 + 20*Nc)*\[Epsilon])/9, (-267*(-2 + Nc)*\[Epsilon])/32, 
  (4*(25 + 2*Nc)*\[Epsilon])/3, 4*Nc*\[Epsilon], 
  (4*(-24 + 7*Nc)*\[Epsilon])/3, -((9 + 4*Nc)*\[Epsilon])/3, 
  (-343*(-2 + Nc)*\[Epsilon])/24, (29*(-2 + Nc)*\[Epsilon])/6, 
  (-229*(-2 + Nc)*\[Epsilon])/8, (-451*(-2 + Nc)*\[Epsilon])/12, 0, 0, 0, 0, 
  0, 0, 0, 0, ((-839 + 20*Nc)*\[Epsilon])/18, ((33 + 10*Nc)*\[Epsilon])/2, 
  (-25*(-2 + Nc)*\[Epsilon])/2, 5*(-2 + Nc)*\[Epsilon], 
  -((-305 + 12*Nc)*\[Epsilon])/12, 5*(-2 + Nc)*\[Epsilon], 
  -((83 + 28*Nc)*\[Epsilon])/18, ((99 + 28*Nc)*\[Epsilon])/12, 
  (39*(-2 + Nc)*\[Epsilon])/4, (-22*(-2 + Nc)*\[Epsilon])/3, 
  -((-313 + 106*Nc)*\[Epsilon])/18, ((-107 + 22*Nc)*\[Epsilon])/12, 
  ((-511 + 52*Nc)*\[Epsilon])/9, (-75*(-2 + Nc)*\[Epsilon])/8, 
  (159*(-2 + Nc)*\[Epsilon])/8, (-8*(-2 + Nc)*\[Epsilon])/3, 
  (-2*(11 + 40*Nc)*\[Epsilon])/9, ((-77 + 62*Nc)*\[Epsilon])/36, 
  -((13 + 34*Nc)*\[Epsilon])/3, ((-85 + 12*Nc)*\[Epsilon])/12, 
  (28*(8 + Nc)*\[Epsilon])/9, -((-51 + 4*Nc)*\[Epsilon])/6, 
  ((131 + 28*Nc)*\[Epsilon])/36, (-2*(-59 + 8*Nc)*\[Epsilon])/3, 
  (149*(-2 + Nc)*\[Epsilon])/12, (89*(-2 + Nc)*\[Epsilon])/6, 
  (157*(-2 + Nc)*\[Epsilon])/12, (89*(-2 + Nc)*\[Epsilon])/6, 
  (-199*(-2 + Nc)*\[Epsilon])/6, (11*(-2 + Nc)*\[Epsilon])/3, 
  -4*(-2 + Nc)*\[Epsilon], -4*(-2 + Nc)*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-252 - 16*Nc)/36, (336 + 80*Nc)/48, (32 - 16*Nc)/1536, 
  (-112 + 56*Nc)/384, (-48 + 64*Nc)/72, (-80 + 40*Nc)/48, (-192 + 112*Nc)/72, 
  (32 - 16*Nc)/384, (60 + 120*Nc)/18, (-246 + 80*Nc)/18, (12 - 8*Nc)/36, 
  (-24 - 16*Nc)/288, (28 - 24*Nc)/6, (-32 - 112*Nc)/12, (32 + 112*Nc)/12, 
  (80 - 52*Nc)/4, (176 - 88*Nc)/96, (784 - 392*Nc)/192, (-334 + 167*Nc)/192, 
  (40 - 20*Nc)/24, (424 - 212*Nc)/96, (64 - 32*Nc)/384, (104 - 52*Nc)/96, 
  (-8 + 4*Nc)/16, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (7*(-2 + Nc)*\[Epsilon])/3, 
  -7*(-2 + Nc)*\[Epsilon], 0, (29*(-2 + Nc)*\[Epsilon])/12, 
  (-2*(-1 + Nc)*\[Epsilon])/3, ((-1 + Nc)*\[Epsilon])/3, 
  (-23*(-2 + Nc)*\[Epsilon])/12, (59*(-2 + Nc)*\[Epsilon])/6, 
  ((-9 + 4*Nc)*\[Epsilon])/6, (8*Nc*\[Epsilon])/3, 
  ((19 + 8*Nc)*\[Epsilon])/6, (-7*\[Epsilon])/12, 
  (-2*(5 + 4*Nc)*\[Epsilon])/3, -4*(-2 + Nc)*\[Epsilon], 
  -17*(-2 + Nc)*\[Epsilon], (-29*(-2 + Nc)*\[Epsilon])/3, 
  (-4*(-2 + Nc)*\[Epsilon])/3, (-28*(-2 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 
  0, 0, 0, (-17*\[Epsilon])/6, (2*\[Epsilon])/3, 
  (-19*(-2 + Nc)*\[Epsilon])/120, (-12*(-2 + Nc)*\[Epsilon])/5, 
  (7*\[Epsilon])/6, (7*(-2 + Nc)*\[Epsilon])/10, 22*\[Epsilon], 3*\[Epsilon], 
  -\[Epsilon]/3, (22*\[Epsilon])/3, (-2*\[Epsilon])/3, 
  (1051*(-2 + Nc)*\[Epsilon])/240, (469*(-2 + Nc)*\[Epsilon])/60, 
  (-4*(-2 + Nc)*\[Epsilon])/5, (27*(-2 + Nc)*\[Epsilon])/2, 
  (109*(-2 + Nc)*\[Epsilon])/5, -15*\[Epsilon], 
  (-373*(-2 + Nc)*\[Epsilon])/80, (124*\[Epsilon])/3, 0, -32*\[Epsilon], 
  -3*\[Epsilon], -7*(-2 + Nc)*\[Epsilon], (13*(-2 + Nc)*\[Epsilon])/6, 
  (-463*(-2 + Nc)*\[Epsilon])/30, (-187*(-2 + Nc)*\[Epsilon])/10, 0, 0, 0, 0, 
  0, 0, 0, 0, ((-653 + 56*Nc)*\[Epsilon])/18, -((-99 + 8*Nc)*\[Epsilon])/6, 
  (23*(-2 + Nc)*\[Epsilon])/10, 0, -((-305 + 24*Nc)*\[Epsilon])/12, 
  (-7*(-2 + Nc)*\[Epsilon])/10, ((-83 + 8*Nc)*\[Epsilon])/18, 
  -((-99 + 8*Nc)*\[Epsilon])/12, (53*(-2 + Nc)*\[Epsilon])/30, 
  (11*(-2 + Nc)*\[Epsilon])/15, -((-113 + 14*Nc)*\[Epsilon])/9, 
  ((-107 + 12*Nc)*\[Epsilon])/12, ((-511 + 40*Nc)*\[Epsilon])/9, 
  (23*(-2 + Nc)*\[Epsilon])/60, (-29*(-2 + Nc)*\[Epsilon])/4, 
  (-11*(-2 + Nc)*\[Epsilon])/15, (2*(-47 + 8*Nc)*\[Epsilon])/9, 
  ((1 + 2*Nc)*\[Epsilon])/9, (4*(-21 + 2*Nc)*\[Epsilon])/3, 
  ((-85 + 8*Nc)*\[Epsilon])/12, (-32*(-7 + Nc)*\[Epsilon])/9, 
  -((-51 + 8*Nc)*\[Epsilon])/6, -((-131 + 8*Nc)*\[Epsilon])/36, 
  (-2*(-59 + 4*Nc)*\[Epsilon])/3, (25*(-2 + Nc)*\[Epsilon])/6, 
  (31*(-2 + Nc)*\[Epsilon])/5, (139*(-2 + Nc)*\[Epsilon])/30, 
  (-7*(-2 + Nc)*\[Epsilon])/15, 9*(-2 + Nc)*\[Epsilon], 
  (-43*(-2 + Nc)*\[Epsilon])/10, (-173*(-2 + Nc)*\[Epsilon])/30, 
  (-19*(-2 + Nc)*\[Epsilon])/10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/3, 
  (42 - 48*Nc)/6, (-5*(-38 + 19*Nc))/384, (-296 + 148*Nc)/768, -2/3, 
  (-304 + 152*Nc)/48, -8/3, (24 - 12*Nc)/384, -16, -28/3, 0, -1/12, 14/3, 
  (-64 + 384*Nc)/24, 8/3, (120 - 8*Nc)/6, (24 - 12*Nc)/96, (168 - 84*Nc)/32, 
  (-1552 + 776*Nc)/384, (-232 + 116*Nc)/96, (208 - 104*Nc)/24, 
  (200 - 100*Nc)/192, (328 - 164*Nc)/48, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(16*\[Epsilon])/3, 0, (-4*Nc*\[Epsilon])/3, 0, 0, 0, (-8*\[Epsilon])/3, 0, 
  (8*Nc*\[Epsilon])/3, 0, (-4*\[Epsilon])/3, (-16*\[Epsilon])/3, 0, 0, 0, 
  (-8*Nc*\[Epsilon])/3, 0, (-16*(2 + Nc)*\[Epsilon])/3, (4*Nc*\[Epsilon])/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (8*\[Epsilon])/3, 0, (2*(4 + Nc)*\[Epsilon])/3, 
  0, 0, 0, 0, (-16*\[Epsilon])/3, 0, 0, 0, -((-76 + 33*Nc)*\[Epsilon])/6, 
  (-2*(-36 + 11*Nc)*\[Epsilon])/3, (8*(-4 + Nc)*\[Epsilon])/3, 
  (-2*(-68 + 23*Nc)*\[Epsilon])/3, -4*(-12 + 5*Nc)*\[Epsilon], 
  -16*\[Epsilon], ((-76 + 29*Nc)*\[Epsilon])/6, (64*\[Epsilon])/3, 0, 0, 0, 
  (2*(-28 + 11*Nc)*\[Epsilon])/3, (-8*(-4 + Nc)*\[Epsilon])/3, 
  (2*(-52 + 23*Nc)*\[Epsilon])/3, 4*(-12 + 5*Nc)*\[Epsilon], 0, 0, 0, 0, 0, 
  0, 0, 0, (-16*\[Epsilon])/3, 0, 0, (-16*\[Epsilon])/3, 0, 0, 0, 0, 
  (-4*(4 + Nc)*\[Epsilon])/3, (8*\[Epsilon])/3, (8*\[Epsilon])/3, 0, 0, 
  (2*(4 + Nc)*\[Epsilon])/3, (-2*(4 + Nc)*\[Epsilon])/3, 8*\[Epsilon], 0, 
  (-4*\[Epsilon])/3, (16*\[Epsilon])/3, 0, 0, 0, 0, 0, 
  (-4*(4 + Nc)*\[Epsilon])/3, (-8*(4 + Nc)*\[Epsilon])/3, 
  (-4*(4 + Nc)*\[Epsilon])/3, (-8*(4 + Nc)*\[Epsilon])/3, 
  8*(4 + Nc)*\[Epsilon], -4*\[Epsilon], (8*\[Epsilon])/3, (8*\[Epsilon])/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 112, 0, -7/12, 7/6, 0, 56/3, 0, -7/3, -224, 
  -560/3, 112/3, 0, 0, 0, 0, 0, (4*(-7 + 4*Nc))/3, -14 - 2*Nc, 
  (84 + 13*Nc)/12, 0, (-14*(6 + Nc))/3, 0, (-2*(42 + 7*Nc))/3, 
  (-28*(6 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(184*\[Epsilon])/9, (-92*\[Epsilon])/9, (2*(32 + 5*Nc)*\[Epsilon])/3, 
  -((76 + 5*Nc)*\[Epsilon])/3, (-4*\[Epsilon])/9, (4*(9 + Nc)*\[Epsilon])/3, 
  (-68*\[Epsilon])/9, (-8*\[Epsilon])/3, -((64 + 5*Nc)*\[Epsilon])/3, 
  2*(24 + 5*Nc)*\[Epsilon], (8*\[Epsilon])/3, (-32*\[Epsilon])/3, 0, 0, 0, 
  (-8*(16 + 3*Nc)*\[Epsilon])/3, -4*(32 + 7*Nc)*\[Epsilon], 
  (-20*(16 + 3*Nc)*\[Epsilon])/3, (-4*(16 + 3*Nc)*\[Epsilon])/3, 
  (-16*(8 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, (-46*\[Epsilon])/3, 
  (40*\[Epsilon])/3, ((530 + 43*Nc)*\[Epsilon])/60, (6*Nc*\[Epsilon])/5, 
  (-26*\[Epsilon])/9, ((70 + Nc)*\[Epsilon])/5, (208*\[Epsilon])/3, 
  (-20*\[Epsilon])/3, (-4*\[Epsilon])/3, (32*\[Epsilon])/3, 
  (32*\[Epsilon])/3, ((2930 + 531*Nc)*\[Epsilon])/15, 
  (2*(2180 + 399*Nc)*\[Epsilon])/15, (-2*(230 + 37*Nc)*\[Epsilon])/5, 
  (2*(4475 + 792*Nc)*\[Epsilon])/15, (6*(640 + 117*Nc)*\[Epsilon])/5, 
  (-1828*\[Epsilon])/9, -((11590 + 2129*Nc)*\[Epsilon])/60, 
  (752*\[Epsilon])/3, (-80*\[Epsilon])/3, (-80*\[Epsilon])/3, 
  (-32*\[Epsilon])/3, (-2*(2035 + 384*Nc)*\[Epsilon])/15, 
  (10*(44 + 7*Nc)*\[Epsilon])/3, (-2*(3925 + 773*Nc)*\[Epsilon])/15, 
  (-2*(5330 + 1023*Nc)*\[Epsilon])/15, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-940*\[Epsilon])/9, (88*\[Epsilon])/3, ((92 + 63*Nc)*\[Epsilon])/3, 
  (-2*(380 + 47*Nc)*\[Epsilon])/15, 2*\[Epsilon], 
  -((280 + 139*Nc)*\[Epsilon])/15, (-28*\[Epsilon])/9, (22*\[Epsilon])/3, 
  (-34*(20 + 3*Nc)*\[Epsilon])/5, (2*(670 + 93*Nc)*\[Epsilon])/15, 
  (266*\[Epsilon])/9, 4*\[Epsilon], (152*\[Epsilon])/9, 
  ((1280 + 219*Nc)*\[Epsilon])/15, -((460 + 131*Nc)*\[Epsilon])/5, 
  (2*(330 + 73*Nc)*\[Epsilon])/15, (1232*\[Epsilon])/9, (22*\[Epsilon])/9, 
  152*\[Epsilon], (2*\[Epsilon])/3, (-160*\[Epsilon])/9, (28*\[Epsilon])/3, 
  (38*\[Epsilon])/9, -16*\[Epsilon], (-2*(1180 + 117*Nc)*\[Epsilon])/15, 
  (-4*(120 + 11*Nc)*\[Epsilon])/3, (-2*(2060 + 159*Nc)*\[Epsilon])/15, 
  (-4*(80 + 7*Nc)*\[Epsilon])/3, (4*(140 + 53*Nc)*\[Epsilon])/15, 
  -((98 + 29*Nc)*\[Epsilon])/3, (4*(15 + Nc)*\[Epsilon])/5, 
  (4*(19 + 3*Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -584/9, -40/3, 
  (96 - 14*Nc)/192, (-160 - 20*Nc)/192, -56/9, (-80 - 20*Nc)/12, -104/9, 
  (192 + 12*Nc)/96, 56, 920/9, -256/9, -4/9, 80/3, -32, 16/3, 112/3, 
  (192 + 12*Nc)/24, (112 + 164*Nc)/24, (-1056 - 192*Nc)/96, (96 - 20*Nc)/24, 
  (24 + 4*Nc)/6, (8 + 5*Nc)/12, (128 + 28*Nc)/12, (128 + 16*Nc)/3, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(352*\[Epsilon])/9, (-368*\[Epsilon])/9, 
  (-8*Nc*\[Epsilon])/3, -4*(4 + Nc)*\[Epsilon], (-16*\[Epsilon])/9, 
  (4*(4 + 3*Nc)*\[Epsilon])/3, (112*\[Epsilon])/9, (-32*\[Epsilon])/3, 
  (-16*(8 + Nc)*\[Epsilon])/3, (16*(4 + 3*Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -48*\[Epsilon], (160*\[Epsilon])/3, 
  -((-10 + 21*Nc)*\[Epsilon])/3, (24*Nc*\[Epsilon])/5, (-104*\[Epsilon])/9, 
  (4*(26 + 3*Nc)*\[Epsilon])/3, (416*\[Epsilon])/3, (-32*\[Epsilon])/3, 
  (-16*\[Epsilon])/3, (128*\[Epsilon])/3, (128*\[Epsilon])/3, 
  (5*(222 + 43*Nc)*\[Epsilon])/3, (4*(2110 + 399*Nc)*\[Epsilon])/15, 
  (-8*(70 + 13*Nc)*\[Epsilon])/3, (8*(2100 + 379*Nc)*\[Epsilon])/15, 
  (8*(2690 + 509*Nc)*\[Epsilon])/15, (-1888*\[Epsilon])/9, 
  (-2*(850 + 151*Nc)*\[Epsilon])/5, (1024*\[Epsilon])/3, (-320*\[Epsilon])/3, 
  (-320*\[Epsilon])/3, (-128*\[Epsilon])/3, (-16*(475 + 89*Nc)*\[Epsilon])/
   15, (16*(48 + 7*Nc)*\[Epsilon])/3, (-16*(955 + 196*Nc)*\[Epsilon])/15, 
  (-16*(1270 + 249*Nc)*\[Epsilon])/15, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1072*\[Epsilon])/9, (352*\[Epsilon])/3, (4*(20 + 57*Nc)*\[Epsilon])/5, 
  (8*(-20 + 31*Nc)*\[Epsilon])/15, 8*\[Epsilon], 
  (-4*(80 + 67*Nc)*\[Epsilon])/15, (-112*\[Epsilon])/9, (88*\[Epsilon])/3, 
  -16*(2 + Nc)*\[Epsilon], (-8*(2 + 11*Nc)*\[Epsilon])/3, (-40*\[Epsilon])/9, 
  16*\[Epsilon], (608*\[Epsilon])/9, (32*(5 + Nc)*\[Epsilon])/5, 
  (-8*(10 + 83*Nc)*\[Epsilon])/15, (8*(90 + 17*Nc)*\[Epsilon])/15, 
  (1088*\[Epsilon])/9, (40*\[Epsilon])/9, 96*\[Epsilon], (8*\[Epsilon])/3, 
  (-640*\[Epsilon])/9, (112*\[Epsilon])/3, (152*\[Epsilon])/9, 
  -64*\[Epsilon], (16*(-110 + 3*Nc)*\[Epsilon])/15, 
  (128*(-5 + 2*Nc)*\[Epsilon])/15, 16*(-10 + 3*Nc)*\[Epsilon], 
  (128*(-5 + 2*Nc)*\[Epsilon])/15, (32*(-70 + 13*Nc)*\[Epsilon])/15, 
  (-4*(50 + 41*Nc)*\[Epsilon])/15, (-8*(-10 + 9*Nc)*\[Epsilon])/15, 
  (-8*(-10 + 9*Nc)*\[Epsilon])/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 160/9, 
  -160/3, (16 - 20*Nc)/48, -4/3, -224/9, (-2*(24 + 10*Nc))/3, -416/9, 4/3, 
  -736/3, -736/9, -64/9, -16/9, 320/3, -128, 64/3, 448/3, 16/3, 
  (32 + 12*Nc)/3, -80/3, (-2*(8 + 8*Nc))/3, 0, (32 + 8*Nc)/6, 16/3, 
  (-4*(-8 + 4*Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(16*\[Epsilon])/9, (-92*\[Epsilon])/9, (-8*\[Epsilon])/3, 
  (-4*(21 + 4*Nc)*\[Epsilon])/3, (-4*\[Epsilon])/9, 
  (4*(9 + 2*Nc)*\[Epsilon])/3, (52*\[Epsilon])/9, (-8*\[Epsilon])/3, 
  (-32*\[Epsilon])/3, (8*(14 + 3*Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-8*\[Epsilon])/3, (40*\[Epsilon])/3, 
  -((-29 + 8*Nc)*\[Epsilon])/6, (2*(100 + 23*Nc)*\[Epsilon])/15, 
  (-26*\[Epsilon])/9, (-2*(15 + 2*Nc)*\[Epsilon])/3, 0, (-32*\[Epsilon])/3, 
  (-4*\[Epsilon])/3, (32*\[Epsilon])/3, (32*\[Epsilon])/3, 
  ((189 + 124*Nc)*\[Epsilon])/6, (2*(495 + 254*Nc)*\[Epsilon])/15, 
  (-4*(23 + 9*Nc)*\[Epsilon])/3, (2*(830 + 453*Nc)*\[Epsilon])/15, 
  (4*(415 + 284*Nc)*\[Epsilon])/15, (128*\[Epsilon])/9, 
  (-3*(100 + 59*Nc)*\[Epsilon])/10, (-32*\[Epsilon])/3, (-80*\[Epsilon])/3, 
  (-80*\[Epsilon])/3, (-32*\[Epsilon])/3, (-4*(160 + 103*Nc)*\[Epsilon])/15, 
  (4*(12 + 7*Nc)*\[Epsilon])/3, (-2*(740 + 469*Nc)*\[Epsilon])/15, 
  (-4*(460 + 293*Nc)*\[Epsilon])/15, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-100*\[Epsilon])/9, (88*\[Epsilon])/3, (2*(650 + 191*Nc)*\[Epsilon])/15, 
  (4*(10 + 7*Nc)*\[Epsilon])/5, 2*\[Epsilon], (-8*(65 + 18*Nc)*\[Epsilon])/
   15, (20*\[Epsilon])/9, (22*\[Epsilon])/3, 32*\[Epsilon], 
  -4*(4 + 3*Nc)*\[Epsilon], (-16*\[Epsilon])/9, 4*\[Epsilon], 
  (152*\[Epsilon])/9, (2*(250 + 49*Nc)*\[Epsilon])/15, 
  (-4*(300 + 103*Nc)*\[Epsilon])/15, (4*(50 + 27*Nc)*\[Epsilon])/15, 
  (80*\[Epsilon])/9, (-44*\[Epsilon])/9, (80*\[Epsilon])/3, (2*\[Epsilon])/3, 
  (-160*\[Epsilon])/9, (28*\[Epsilon])/3, (38*\[Epsilon])/9, -16*\[Epsilon], 
  (-16*(30 + Nc)*\[Epsilon])/15, (8*(-70 + Nc)*\[Epsilon])/15, 
  (8*(-8 + 5*Nc)*\[Epsilon])/3, (8*(-70 + Nc)*\[Epsilon])/15, 
  (16*(100 + 23*Nc)*\[Epsilon])/15, (-2*(140 + 51*Nc)*\[Epsilon])/15, 
  (4*(30 + Nc)*\[Epsilon])/15, (4*(30 + Nc)*\[Epsilon])/15, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 280/9, -40/3, (68 + 8*Nc)/48, (-32 - 16*Nc)/48, -56/9, 
  (-12 - 4*Nc)/3, -104/9, 2/3, -128, 32/9, -64/9, -4/9, 80/3, -32, 16/3, 
  112/3, 8/3, (32 + 16*Nc)/12, (-78 - 14*Nc)/6, 4*Nc, 0, (160 + 32*Nc)/24, 
  8/3, 32/3, 0, 0, 0, 0, 0, 0, 0, 0}, {(4*\[Epsilon])/3, \[Epsilon]/3, 
  -((18 + Nc)*\[Epsilon])/3, ((50 + 7*Nc)*\[Epsilon])/6, -\[Epsilon]/3, 
  (-2*(6 + Nc)*\[Epsilon])/3, (10*\[Epsilon])/3, (-5*\[Epsilon])/3, 
  -((-2 + 25*Nc)*\[Epsilon])/6, -((54 + 13*Nc)*\[Epsilon])/3, 
  (-25*\[Epsilon])/6, (-20*\[Epsilon])/3, (-19*\[Epsilon])/6, 
  (7*\[Epsilon])/12, (10*\[Epsilon])/3, (8*(9 + 4*Nc)*\[Epsilon])/3, 
  (2*(98 + 31*Nc)*\[Epsilon])/3, (2*(62 + 25*Nc)*\[Epsilon])/3, 
  (4*(5 + Nc)*\[Epsilon])/3, (8*(10 + 3*Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 
  0, 0, -2*\[Epsilon], -4*\[Epsilon], -((880 + 443*Nc)*\[Epsilon])/120, 
  ((20 + 11*Nc)*\[Epsilon])/15, (-10*\[Epsilon])/3, 
  -((20 + 23*Nc)*\[Epsilon])/30, 8*\[Epsilon], (8*\[Epsilon])/3, 
  (-2*\[Epsilon])/3, (2*\[Epsilon])/3, (26*\[Epsilon])/3, 
  -((-1435 + 739*Nc)*\[Epsilon])/120, (-13*(-25 + 31*Nc)*\[Epsilon])/30, 
  ((-130 + 41*Nc)*\[Epsilon])/15, -((-665 + 799*Nc)*\[Epsilon])/30, 
  (-3*(-45 + 52*Nc)*\[Epsilon])/5, (56*\[Epsilon])/3, 
  ((-475 + 1124*Nc)*\[Epsilon])/120, (-88*\[Epsilon])/3, -20*\[Epsilon], 
  12*\[Epsilon], -5*\[Epsilon], ((-265 + 383*Nc)*\[Epsilon])/30, 
  -((-10 + 19*Nc)*\[Epsilon])/3, ((-745 + 681*Nc)*\[Epsilon])/30, 
  ((-155 + 156*Nc)*\[Epsilon])/5, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1031*\[Epsilon])/18, (-61*\[Epsilon])/2, -((14 + 13*Nc)*\[Epsilon])/6, 
  ((-50 + 37*Nc)*\[Epsilon])/15, (-133*\[Epsilon])/4, 
  ((20 + 13*Nc)*\[Epsilon])/10, (17*\[Epsilon])/18, (-11*\[Epsilon])/4, 
  -((190 + 47*Nc)*\[Epsilon])/15, (-3*(40 + 17*Nc)*\[Epsilon])/5, 
  (-188*\[Epsilon])/9, (143*\[Epsilon])/12, (625*\[Epsilon])/9, 
  (-49*Nc*\[Epsilon])/30, ((-10 + 11*Nc)*\[Epsilon])/10, 
  (-7*(-10 + 9*Nc)*\[Epsilon])/15, (82*\[Epsilon])/9, (-13*\[Epsilon])/9, 
  (32*\[Epsilon])/3, (91*\[Epsilon])/12, (-344*\[Epsilon])/9, 
  (-3*\[Epsilon])/2, (-17*\[Epsilon])/36, (-154*\[Epsilon])/3, 
  -((110 + 3*Nc)*\[Epsilon])/15, -2*(4 + Nc)*\[Epsilon], 
  ((310 + 179*Nc)*\[Epsilon])/15, (2*(20 + 9*Nc)*\[Epsilon])/3, 
  (2*(-10 + 9*Nc)*\[Epsilon])/5, ((80 + 41*Nc)*\[Epsilon])/6, 
  (2*(150 + 47*Nc)*\[Epsilon])/15, (10*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -26, 15, (-14 - Nc)/64, (34 + 23*Nc)/96, -4, (-216 - 4*Nc)/24, -6, 
  (8 - 4*Nc)/192, 72, -20/3, 8/3, -1/4, 46/3, -64/3, 4/3, 8, (8 - 4*Nc)/48, 
  (82 + Nc)/12, (88 + 18*Nc)/48, (-216 - 4*Nc)/48, (416 + 176*Nc)/24, 
  (-400 - 120*Nc)/192, (76 - 6*Nc)/12, (-16 - 8*Nc)/4, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(-32*\[Epsilon])/9, (-104*\[Epsilon])/9, (8*(-2 + Nc)*\[Epsilon])/3, 
  (4*(42 + 23*Nc)*\[Epsilon])/3, (8*\[Epsilon])/9, 
  (-4*(10 + 7*Nc)*\[Epsilon])/3, (-80*\[Epsilon])/9, (16*\[Epsilon])/3, 
  (16*(4 + 3*Nc)*\[Epsilon])/3, (-16*(8 + 5*Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-32*\[Epsilon])/3, 
  (80*\[Epsilon])/3, ((59 + 22*Nc)*\[Epsilon])/3, 
  (16*(25 + 7*Nc)*\[Epsilon])/15, (52*\[Epsilon])/9, 
  (4*(-1 + 2*Nc)*\[Epsilon])/3, -32*\[Epsilon], (-32*\[Epsilon])/3, 
  (8*\[Epsilon])/3, (-64*\[Epsilon])/3, (-64*\[Epsilon])/3, 
  ((-121 + 94*Nc)*\[Epsilon])/3, (4*(-215 + 184*Nc)*\[Epsilon])/15, 
  (-8*(-7 + 6*Nc)*\[Epsilon])/3, (8*(-185 + 194*Nc)*\[Epsilon])/15, 
  (8*(-275 + 234*Nc)*\[Epsilon])/15, (-736*\[Epsilon])/9, 
  (-2*(-200 + 253*Nc)*\[Epsilon])/15, 64*\[Epsilon], (160*\[Epsilon])/3, 
  (160*\[Epsilon])/3, (64*\[Epsilon])/3, (-16*(-45 + 44*Nc)*\[Epsilon])/15, 
  (16*(-2 + 5*Nc)*\[Epsilon])/3, (-64*(-30 + 19*Nc)*\[Epsilon])/15, 
  (-16*(-140 + 109*Nc)*\[Epsilon])/15, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-760*\[Epsilon])/9, (256*\[Epsilon])/3, (4*(90 + 71*Nc)*\[Epsilon])/15, 
  (8*(50 + 11*Nc)*\[Epsilon])/15, (100*\[Epsilon])/3, 
  (-4*(60 + 37*Nc)*\[Epsilon])/15, (152*\[Epsilon])/9, (-44*\[Epsilon])/3, 
  (16*(4 + Nc)*\[Epsilon])/3, (8*(18 + 7*Nc)*\[Epsilon])/3, 
  (248*\[Epsilon])/9, -8*\[Epsilon], (-304*\[Epsilon])/9, 
  (8*(5 + 17*Nc)*\[Epsilon])/15, (8*(100 + 17*Nc)*\[Epsilon])/15, 
  (8*(20 + 37*Nc)*\[Epsilon])/15, (416*\[Epsilon])/9, (40*\[Epsilon])/9, 
  32*\[Epsilon], (-4*\[Epsilon])/3, (320*\[Epsilon])/9, (-56*\[Epsilon])/3, 
  (-76*\[Epsilon])/9, 32*\[Epsilon], (-16*(20 + 17*Nc)*\[Epsilon])/15, 
  (-32*(15 + 7*Nc)*\[Epsilon])/15, (-16*(20 + 11*Nc)*\[Epsilon])/3, 
  (-32*(15 + 7*Nc)*\[Epsilon])/15, (-32*(40 + 27*Nc)*\[Epsilon])/15, 
  (4*(50 + 9*Nc)*\[Epsilon])/15, (8*(20 + 11*Nc)*\[Epsilon])/15, 
  (8*(20 + 11*Nc)*\[Epsilon])/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1552/9, 
  -304/3, (120 - 4*Nc)/48, (-4*Nc)/3, 112/9, (4*(6 + Nc))/3, 208/9, 0, 
  -800/3, 800/9, -64/9, 8/9, -160/3, 64, -32/3, -224/3, 0, (-32 - 8*Nc)/6, 
  (-46 - 2*Nc)/3, 16/3, 0, (288 + 128*Nc)/12, 0, (2*(16 + 8*Nc))/3, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(-100*\[Epsilon])/9, (-46*\[Epsilon])/9, 
  -((4 + 9*Nc)*\[Epsilon])/3, (-26*\[Epsilon])/3, (-2*\[Epsilon])/9, 
  ((10 + Nc)*\[Epsilon])/3, (86*\[Epsilon])/9, (-4*\[Epsilon])/3, 
  ((-16 + 11*Nc)*\[Epsilon])/3, (2*(16 + Nc)*\[Epsilon])/3, 
  (11*\[Epsilon])/3, (44*\[Epsilon])/3, 0, 0, 0, (-10*Nc*\[Epsilon])/3, 
  (20*Nc*\[Epsilon])/3, (8*(11 + Nc)*\[Epsilon])/3, (5*Nc*\[Epsilon])/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -12*\[Epsilon], (20*\[Epsilon])/3, 
  (-5*(23 + 7*Nc)*\[Epsilon])/12, (-2*(20 + Nc)*\[Epsilon])/15, 
  (-13*\[Epsilon])/9, (3 + Nc)*\[Epsilon], -8*\[Epsilon], (56*\[Epsilon])/3, 
  (-2*\[Epsilon])/3, (16*\[Epsilon])/3, (16*\[Epsilon])/3, 
  ((-535 + 56*Nc)*\[Epsilon])/12, ((-1145 + 79*Nc)*\[Epsilon])/15, 
  (-2*(-51 + 2*Nc)*\[Epsilon])/3, ((-4560 + 301*Nc)*\[Epsilon])/30, 
  (3*(-290 + 27*Nc)*\[Epsilon])/5, (904*\[Epsilon])/9, 
  -((-775 + 24*Nc)*\[Epsilon])/15, (-320*\[Epsilon])/3, (-40*\[Epsilon])/3, 
  (-40*\[Epsilon])/3, (-16*\[Epsilon])/3, -((-2020 + 147*Nc)*\[Epsilon])/30, 
  -((128 + Nc)*\[Epsilon])/3, -((-3460 + 493*Nc)*\[Epsilon])/30, 
  (-2*(-1250 + 133*Nc)*\[Epsilon])/15, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-374*\[Epsilon])/9, (44*\[Epsilon])/3, (2*(-315 + 13*Nc)*\[Epsilon])/15, 
  (8*(40 + 9*Nc)*\[Epsilon])/15, \[Epsilon], -((-240 + 7*Nc)*\[Epsilon])/15, 
  (-158*\[Epsilon])/9, (11*\[Epsilon])/3, -((188 + 27*Nc)*\[Epsilon])/3, 
  (-2*(35 + 12*Nc)*\[Epsilon])/3, (-176*\[Epsilon])/9, 2*\[Epsilon], 
  (76*\[Epsilon])/9, -((1000 + 147*Nc)*\[Epsilon])/30, 
  -((-220 + 49*Nc)*\[Epsilon])/10, (2*(-115 + 12*Nc)*\[Epsilon])/15, 
  (-584*\[Epsilon])/9, (-19*\[Epsilon])/9, (-172*\[Epsilon])/3, \[Epsilon]/3, 
  (-80*\[Epsilon])/9, (14*\[Epsilon])/3, (19*\[Epsilon])/9, -8*\[Epsilon], 
  ((820 + 137*Nc)*\[Epsilon])/15, (2*(400 + 87*Nc)*\[Epsilon])/15, 
  ((388 + 81*Nc)*\[Epsilon])/3, (2*(400 + 87*Nc)*\[Epsilon])/15, 
  (2*(340 + 57*Nc)*\[Epsilon])/15, -((-5 + 36*Nc)*\[Epsilon])/15, 
  (-2*(35 + 8*Nc)*\[Epsilon])/5, (-2*(35 + 8*Nc)*\[Epsilon])/5, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 656/9, -20/3, (52 + 6*Nc)/192, (36 - 2*Nc)/96, -28/9, 
  (104 + 12*Nc)/6, -52/9, (-36 - 2*Nc)/48, -616/3, -860/9, 124/9, -2/9, 40/3, 
  -16, 8/3, 56/3, (-36 - 2*Nc)/12, (-316 - 36*Nc)/24, (-108 - 27*Nc)/48, 
  (32 + 3*Nc)/6, (-348 - 58*Nc)/12, (112 + 20*Nc)/48, (-268 + 10*Nc)/12, 
  (-124 - 26*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {14*\[Epsilon], (-113*\[Epsilon])/6, ((114 + 35*Nc)*\[Epsilon])/6, 
  (7*\[Epsilon])/6, -\[Epsilon]/2, -\[Epsilon]/3, (37*\[Epsilon])/3, 
  (-59*\[Epsilon])/6, -((227 + 78*Nc)*\[Epsilon])/6, 
  ((-3 + 2*Nc)*\[Epsilon])/3, (-13*\[Epsilon])/4, (56*\[Epsilon])/3, 
  (23*\[Epsilon])/4, (103*\[Epsilon])/24, (-91*\[Epsilon])/3, 
  ((104 + 43*Nc)*\[Epsilon])/3, (2*(5 + 8*Nc)*\[Epsilon])/3, 
  2*(23 + 13*Nc)*\[Epsilon], (-7*(16 + 5*Nc)*\[Epsilon])/6, 
  (8*(1 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, (29*\[Epsilon])/18, 
  (-56*\[Epsilon])/3, -((-29 + 14*Nc)*\[Epsilon])/24, (2*\[Epsilon])/3, 
  (-139*\[Epsilon])/18, ((19 + 2*Nc)*\[Epsilon])/6, (80*\[Epsilon])/9, 
  (-175*\[Epsilon])/9, (22*\[Epsilon])/9, (55*\[Epsilon])/9, 
  (169*\[Epsilon])/3, ((3041 + 857*Nc)*\[Epsilon])/16, 
  ((3421 + 943*Nc)*\[Epsilon])/12, (-16*(19 + 5*Nc)*\[Epsilon])/3, 
  ((6915 + 1924*Nc)*\[Epsilon])/12, ((4325 + 1216*Nc)*\[Epsilon])/6, 
  (-929*\[Epsilon])/9, -((8913 + 2501*Nc)*\[Epsilon])/48, (392*\[Epsilon])/3, 
  26*\[Epsilon], -6*\[Epsilon], (-179*\[Epsilon])/6, 
  -((3275 + 922*Nc)*\[Epsilon])/12, ((702 + 185*Nc)*\[Epsilon])/6, 
  (-7*(929 + 264*Nc)*\[Epsilon])/12, (-5*(867 + 245*Nc)*\[Epsilon])/6, 0, 0, 
  0, 0, 0, 0, 0, 0, (899*\[Epsilon])/36, (-31*\[Epsilon])/12, 
  ((139 + 28*Nc)*\[Epsilon])/6, (-5*(13 + 4*Nc)*\[Epsilon])/3, 
  (-131*\[Epsilon])/24, -((31 + 7*Nc)*\[Epsilon])/3, (341*\[Epsilon])/36, 
  (-87*\[Epsilon])/8, -((18 + 77*Nc)*\[Epsilon])/6, 
  ((42 + 13*Nc)*\[Epsilon])/3, (-209*\[Epsilon])/18, (239*\[Epsilon])/24, 
  (-83*\[Epsilon])/18, ((232 + 49*Nc)*\[Epsilon])/12, 
  -((298 + 105*Nc)*\[Epsilon])/12, ((73 + 20*Nc)*\[Epsilon])/3, 
  (413*\[Epsilon])/9, (35*\[Epsilon])/18, (52*\[Epsilon])/3, 
  (319*\[Epsilon])/24, (-220*\[Epsilon])/9, (131*\[Epsilon])/12, 
  (-53*\[Epsilon])/72, (-17*\[Epsilon])/3, -((194 + 21*Nc)*\[Epsilon])/6, 
  (7*(-4 + Nc)*\[Epsilon])/3, ((-174 + 35*Nc)*\[Epsilon])/6, 
  ((44 + 23*Nc)*\[Epsilon])/3, -((218 + 37*Nc)*\[Epsilon])/3, 
  -((42 + 13*Nc)*\[Epsilon])/6, ((50 + 17*Nc)*\[Epsilon])/3, 
  (5*(7 + 2*Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -337/9, -1/2, 
  (29 + 2*Nc)/192, (-296 + 16*Nc)/768, -76/9, -55/6, -85/9, (102 + 20*Nc)/96, 
  18, 166/9, -74/9, -49/72, 83/3, 112/3, -2/3, 38, (102 + 20*Nc)/24, 
  (352 + 16*Nc)/48, (-928 - 156*Nc)/384, (-3 + 10*Nc)/12, (76 - 6*Nc)/8, 
  (-208 - 96*Nc)/384, (168 - 10*Nc)/24, (148 + 94*Nc)/12, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(2*(15 + 2*Nc)*\[Epsilon])/3, 6*(-3 + Nc)*\[Epsilon], 0, 0, 0, 0, 
  -((-27 + 14*Nc)*\[Epsilon])/3, 2*(-3 + Nc)*\[Epsilon], 0, 0, 
  -((-1 + 16*Nc)*\[Epsilon])/6, (-2*(-40 + 21*Nc)*\[Epsilon])/3, 
  -5*(-3 + Nc)*\[Epsilon], (-5*(-3 + Nc)*\[Epsilon])/12, 
  (34*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, ((-3 + Nc)*\[Epsilon])/3, 0, 0, 
  0, 0, 0, 0, 0, -6*\[Epsilon], (-5*(-3 + Nc)*\[Epsilon])/3, 0, 0, 
  ((-3 + Nc)*\[Epsilon])/3, 0, (80*\[Epsilon])/3, (8*\[Epsilon])/3, 0, 
  (-14*(-3 + Nc)*\[Epsilon])/3, (-4*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 
  8*(-7 + 2*Nc)*\[Epsilon], 0, (-8*(-37 + 10*Nc)*\[Epsilon])/3, 
  (-38*(-3 + Nc)*\[Epsilon])/3, (-4*(-3 + Nc)*\[Epsilon])/3, 
  (8*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, (-4*(-11 + Nc)*\[Epsilon])/3, 
  (-98*(-3 + Nc)*\[Epsilon])/3, (20*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 
  ((-2721 + 1051*Nc)*\[Epsilon])/18, (-63*(-3 + Nc)*\[Epsilon])/2, 0, 0, 
  (-391*(-3 + Nc)*\[Epsilon])/12, 0, ((-207 + 85*Nc)*\[Epsilon])/18, 
  (-23*(-3 + Nc)*\[Epsilon])/4, 0, 0, -((-321 + 118*Nc)*\[Epsilon])/9, 
  (107*(-3 + Nc)*\[Epsilon])/12, (629*(-3 + Nc)*\[Epsilon])/9, 0, 0, 0, 
  (2*(-261 + 85*Nc)*\[Epsilon])/9, -(Nc*\[Epsilon])/18, 
  (2*(-154 + 39*Nc)*\[Epsilon])/3, (65*(-3 + Nc)*\[Epsilon])/12, 
  (-292*(-3 + Nc)*\[Epsilon])/9, (-49*(-3 + Nc)*\[Epsilon])/6, 
  (-85*(-3 + Nc)*\[Epsilon])/36, (-154*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (252 - 12*Nc)/18, 
  (-468 + 156*Nc)/24, 0, 0, (-24 + 8*Nc)/36, 0, (-228 + 76*Nc)/72, 0, 
  (-528 + 20*Nc)/18, (-324 + 20*Nc)/9, (-2*Nc)/9, (-36 + 12*Nc)/288, 
  (24 - 8*Nc)/6, (240 - 80*Nc)/6, (60 - 20*Nc)/12, (588 - 196*Nc)/12, 0, 0, 
  0, 0, 0, 0, 0, 0, (88*Nc)/9, (-60 + 20*Nc)/36, 0, 0, 0, 0, 0, 0}, 
 {(2*(15 + 16*Nc)*\[Epsilon])/9, (-46*Nc*\[Epsilon])/9, 
  (17*(-2 + Nc)*\[Epsilon])/2, 0, (4*Nc*\[Epsilon])/9, 0, 
  ((-15 + 26*Nc)*\[Epsilon])/9, (-7*Nc*\[Epsilon])/3, 
  -14*(-2 + Nc)*\[Epsilon], 0, -((5 + 12*Nc)*\[Epsilon])/6, 
  (10*(-1 + 2*Nc)*\[Epsilon])/3, (13*Nc*\[Epsilon])/3, (11*Nc*\[Epsilon])/6, 
  (-44*Nc*\[Epsilon])/3, 17*(-2 + Nc)*\[Epsilon], -12*(-2 + Nc)*\[Epsilon], 
  22*(-2 + Nc)*\[Epsilon], (-17*(-2 + Nc)*\[Epsilon])/2, 0, 
  (4*Nc*\[Epsilon])/3, -6*(-2 + Nc)*\[Epsilon], 0, 0, 0, 0, 0, 0, \[Epsilon], 
  -2*Nc*\[Epsilon], 0, 0, (-4*Nc*\[Epsilon])/9, 0, 0, -2*\[Epsilon], 0, 0, 
  4*Nc*\[Epsilon], (13*(-2 + Nc)*\[Epsilon])/2, (19*(-2 + Nc)*\[Epsilon])/2, 
  -3*(-2 + Nc)*\[Epsilon], (39*(-2 + Nc)*\[Epsilon])/2, 
  24*(-2 + Nc)*\[Epsilon], (-2*(21 + 16*Nc)*\[Epsilon])/9, 
  (-13*(-2 + Nc)*\[Epsilon])/2, (4*(5 + 2*Nc)*\[Epsilon])/3, 4*Nc*\[Epsilon], 
  (16*Nc*\[Epsilon])/3, -2*Nc*\[Epsilon], (-423*(-2 + Nc)*\[Epsilon])/44, 
  (32*(-2 + Nc)*\[Epsilon])/11, (-423*(-2 + Nc)*\[Epsilon])/22, 
  -25*(-2 + Nc)*\[Epsilon], (-4*(-5 + 4*Nc)*\[Epsilon])/3, 
  (28*Nc*\[Epsilon])/3, (-4*Nc*\[Epsilon])/3, (5*(-2 + Nc)*\[Epsilon])/44, 
  (-10*(-2 + Nc)*\[Epsilon])/11, (-3*(-2 + Nc)*\[Epsilon])/11, 0, 0, 
  -((62 + 39*Nc)*\[Epsilon])/3, (53*Nc*\[Epsilon])/3, 
  -5*(-2 + Nc)*\[Epsilon], 10*(-2 + Nc)*\[Epsilon], (11*Nc*\[Epsilon])/2, 
  (5*(-2 + Nc)*\[Epsilon])/2, (-17*Nc*\[Epsilon])/3, (17*Nc*\[Epsilon])/2, 
  (31*(-2 + Nc)*\[Epsilon])/2, -10*(-2 + Nc)*\[Epsilon], 
  -((-31 + 28*Nc)*\[Epsilon])/3, (11*Nc*\[Epsilon])/6, (-10*Nc*\[Epsilon])/3, 
  (-41*(-2 + Nc)*\[Epsilon])/4, (51*(-2 + Nc)*\[Epsilon])/4, 
  -10*(-2 + Nc)*\[Epsilon], (-4*(-10 + 17*Nc)*\[Epsilon])/3, 
  (7*(-3 + 2*Nc)*\[Epsilon])/6, (-2*(-41 + 42*Nc)*\[Epsilon])/3, 
  (-3*Nc*\[Epsilon])/2, (56*Nc*\[Epsilon])/3, (11*Nc*\[Epsilon])/3, 
  (17*Nc*\[Epsilon])/6, (44*Nc*\[Epsilon])/3, (31*(-2 + Nc)*\[Epsilon])/2, 
  21*(-2 + Nc)*\[Epsilon], (31*(-2 + Nc)*\[Epsilon])/2, 
  21*(-2 + Nc)*\[Epsilon], -53*(-2 + Nc)*\[Epsilon], 5*(-2 + Nc)*\[Epsilon], 
  -5*(-2 + Nc)*\[Epsilon], -5*(-2 + Nc)*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-12 - 16*Nc)/18, (10*Nc)/3, (1584 - 792*Nc)/8448, 
  (-120 + 60*Nc)/384, (4*Nc)/3, (88 - 44*Nc)/88, 2*Nc, (1584 - 792*Nc)/2112, 
  (528 + 1936*Nc)/198, (2*(-3 + 32*Nc))/9, (396 - 264*Nc)/198, -Nc/9, -4*Nc, 
  (-40*Nc)/3, (-4*Nc)/3, (-26*Nc)/3, (968 - 484*Nc)/352, (384 - 192*Nc)/96, 
  (-5148 + 2574*Nc)/2112, (1848 - 924*Nc)/528, (168 - 84*Nc)/48, 
  (-264 + 132*Nc)/2112, (-72 + 36*Nc)/48, (-24 + 12*Nc)/24, 
  (2*(-132 + 88*Nc))/99, (104*Nc)/9, (-1848 + 924*Nc)/264, (132 - 66*Nc)/66, 
  0, 0, 0, 0}, {(68*\[Epsilon])/9, (23*\[Epsilon])/9, 
  -((2 + 11*Nc)*\[Epsilon])/3, -((14 + 17*Nc)*\[Epsilon])/6, \[Epsilon]/9, 
  ((6 + 7*Nc)*\[Epsilon])/6, (-52*\[Epsilon])/9, (2*\[Epsilon])/3, 
  ((8 + 11*Nc)*\[Epsilon])/3, (8*(1 + Nc)*\[Epsilon])/3, (-8*\[Epsilon])/3, 
  (-32*\[Epsilon])/3, 0, 0, 0, -8*Nc*\[Epsilon], (20*Nc*\[Epsilon])/3, 
  (-4*(16 + 9*Nc)*\[Epsilon])/3, 4*Nc*\[Epsilon], 0, 0, (20*Nc*\[Epsilon])/3, 
  0, 0, 0, 0, 0, 0, 0, (-10*\[Epsilon])/3, ((-21 + 13*Nc)*\[Epsilon])/24, 
  -((20 + 9*Nc)*\[Epsilon])/15, (13*\[Epsilon])/18, ((7 + Nc)*\[Epsilon])/6, 
  4*\[Epsilon], (8*\[Epsilon])/3, \[Epsilon]/3, (-8*\[Epsilon])/3, 
  (-8*\[Epsilon])/3, -((529 + 119*Nc)*\[Epsilon])/24, 
  -((1135 + 259*Nc)*\[Epsilon])/30, ((35 + 11*Nc)*\[Epsilon])/3, 
  -((2070 + 443*Nc)*\[Epsilon])/30, -((1315 + 274*Nc)*\[Epsilon])/15, 
  (-32*\[Epsilon])/9, ((325 + 57*Nc)*\[Epsilon])/15, 0, (20*\[Epsilon])/3, 
  (20*\[Epsilon])/3, (8*\[Epsilon])/3, (94*(55 + 12*Nc)*\[Epsilon])/165, 
  -((396 + 47*Nc)*\[Epsilon])/33, ((22220 + 5359*Nc)*\[Epsilon])/330, 
  (4*(325 + 72*Nc)*\[Epsilon])/15, (-40*\[Epsilon])/3, 0, 0, 
  ((220 + 13*Nc)*\[Epsilon])/66, (-52*Nc*\[Epsilon])/33, 
  (-86*Nc*\[Epsilon])/33, 0, 0, (73*\[Epsilon])/9, (-22*\[Epsilon])/3, 
  -((290 + 191*Nc)*\[Epsilon])/30, -((50 + 31*Nc)*\[Epsilon])/15, 
  -\[Epsilon]/2, ((120 + 77*Nc)*\[Epsilon])/30, (19*\[Epsilon])/9, 
  (-11*\[Epsilon])/6, (2*(4 + 5*Nc)*\[Epsilon])/3, 
  (11*(2 + Nc)*\[Epsilon])/3, (25*\[Epsilon])/9, -\[Epsilon], 
  (-38*\[Epsilon])/9, -((5 + 9*Nc)*\[Epsilon])/5, 
  ((60 + 41*Nc)*\[Epsilon])/5, -((40 + 17*Nc)*\[Epsilon])/15, 
  (100*\[Epsilon])/9, (17*\[Epsilon])/9, 4*\[Epsilon], -\[Epsilon]/6, 
  (40*\[Epsilon])/9, (-7*\[Epsilon])/3, (-19*\[Epsilon])/18, 4*\[Epsilon], 
  (2*(-20 + 7*Nc)*\[Epsilon])/15, (-4*(-5 + 3*Nc)*\[Epsilon])/15, 
  (-2*(28 + 13*Nc)*\[Epsilon])/3, (-4*(-5 + 3*Nc)*\[Epsilon])/15, 
  (-4*(160 + 53*Nc)*\[Epsilon])/15, ((150 + 41*Nc)*\[Epsilon])/30, 
  (3*Nc*\[Epsilon])/5, (3*Nc*\[Epsilon])/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -166/9, 10/3, (-120 - 16*Nc)/384, (-4 + 2*Nc)/48, 14/9, (-68 - 10*Nc)/12, 
  26/9, (-16 - 4*Nc)/96, 164/3, 148/9, -32/9, 1/9, -20/3, 8, -4/3, -28/3, 
  (-16 - 4*Nc)/48, (160 + 16*Nc)/48, (248 + 48*Nc)/96, (-80 - 8*Nc)/24, 
  (192 + 32*Nc)/24, (-24 - 5*Nc)/24, (128 + 32*Nc)/24, (16 + 8*Nc)/12, 16/3, 
  0, (32 + 76*Nc)/12, (-2*(6 + Nc))/3, 0, 0, 0, 0}, 
 {(28*\[Epsilon])/9, (7*\[Epsilon])/9, (-4*(-1 + Nc)*\[Epsilon])/3, 
  ((6 + Nc)*\[Epsilon])/6, -\[Epsilon]/9, -((2 + Nc)*\[Epsilon])/6, 
  (-14*\[Epsilon])/9, -\[Epsilon]/3, (2*(-1 + 2*Nc)*\[Epsilon])/3, 
  (-2*(2 + Nc)*\[Epsilon])/3, -\[Epsilon]/3, (-4*\[Epsilon])/3, 0, 0, 0, 
  (-2*(-2 + 7*Nc)*\[Epsilon])/3, (8*(1 + 2*Nc)*\[Epsilon])/3, 
  (-4*(8 + 3*Nc)*\[Epsilon])/3, ((-2 + 7*Nc)*\[Epsilon])/3, 0, 
  (-4*\[Epsilon])/3, (8*(1 + 2*Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 
  (14*\[Epsilon])/9, (22*\[Epsilon])/3, ((67 + 21*Nc)*\[Epsilon])/24, 
  ((20 + 11*Nc)*\[Epsilon])/15, (-17*\[Epsilon])/6, 
  -((9 + 7*Nc)*\[Epsilon])/6, (148*\[Epsilon])/9, (52*\[Epsilon])/9, 
  (-25*\[Epsilon])/9, (-52*\[Epsilon])/9, (-100*\[Epsilon])/3, 
  (-5*(7 + 62*Nc)*\[Epsilon])/24, -((125 + 624*Nc)*\[Epsilon])/30, 
  (5*(3 + 5*Nc)*\[Epsilon])/3, -((140 + 1173*Nc)*\[Epsilon])/30, 
  (-13*(5 + 58*Nc)*\[Epsilon])/15, (-500*\[Epsilon])/9, 
  ((-310 + 1321*Nc)*\[Epsilon])/120, 24*\[Epsilon], -12*\[Epsilon], 
  (356*\[Epsilon])/3, 18*\[Epsilon], ((2750 + 6751*Nc)*\[Epsilon])/330, 
  (-2*(-198 + 67*Nc)*\[Epsilon])/33, ((8030 + 14349*Nc)*\[Epsilon])/330, 
  ((310 + 803*Nc)*\[Epsilon])/15, (32*\[Epsilon])/3, (392*\[Epsilon])/3, 
  (-80*\[Epsilon])/3, -((198 + 47*Nc)*\[Epsilon])/33, 
  (-8*(77 + 30*Nc)*\[Epsilon])/33, (-4*(176 + 73*Nc)*\[Epsilon])/33, 0, 0, 
  (85*\[Epsilon])/9, (14*\[Epsilon])/3, -((70 + 41*Nc)*\[Epsilon])/30, 
  ((130 + 59*Nc)*\[Epsilon])/15, (5*\[Epsilon])/6, 
  ((20 + 9*Nc)*\[Epsilon])/10, (7*\[Epsilon])/9, (41*\[Epsilon])/6, 
  ((106 + 55*Nc)*\[Epsilon])/3, (-7*(2 + Nc)*\[Epsilon])/3, 
  (-5*\[Epsilon])/9, 0, (34*\[Epsilon])/9, -((160 + 79*Nc)*\[Epsilon])/30, 
  ((530 + 271*Nc)*\[Epsilon])/30, -((220 + 107*Nc)*\[Epsilon])/15, 
  (52*\[Epsilon])/9, (32*\[Epsilon])/9, (-8*\[Epsilon])/3, 
  (-13*\[Epsilon])/6, (160*\[Epsilon])/9, (-11*\[Epsilon])/3, 
  (-7*\[Epsilon])/18, 12*\[Epsilon], ((50 + 39*Nc)*\[Epsilon])/15, 
  (2*(60 + 19*Nc)*\[Epsilon])/15, -((26 + 11*Nc)*\[Epsilon]), 
  (2*(60 + 19*Nc)*\[Epsilon])/15, (-2*(630 + 241*Nc)*\[Epsilon])/15, 
  ((330 + 131*Nc)*\[Epsilon])/30, -((40 + 11*Nc)*\[Epsilon])/15, 
  -((40 + 11*Nc)*\[Epsilon])/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -178/9, 14/3, 
  (-192 + 24*Nc)/768, (6 + Nc)/12, 2, (-104 + 28*Nc)/24, 4/3, 
  (-16 + 32*Nc)/192, 740/9, 188/9, -4, 5/18, -20/3, -16, 8/3, -34/3, 
  (-8 + 16*Nc)/48, 8/3, (38 - 3*Nc)/16, (-64 + 32*Nc)/24, (368 + 56*Nc)/48, 
  (-432 - 96*Nc)/192, (240 + 56*Nc)/48, (80 + 40*Nc)/24, 32/9, -20/9, 
  (4 - 16*Nc)/6, (-8 + 28*Nc)/3, 0, 0, 0, 0}, {(4*(3 + Nc)*\[Epsilon])/3, 
  2*(-3 + Nc)*\[Epsilon], 0, 0, 0, 0, (-2*(-4 + 3*Nc)*\[Epsilon])/3, 
  (2*(-3 + Nc)*\[Epsilon])/3, 0, 0, (-4*Nc*\[Epsilon])/3, 
  (-16*(-1 + Nc)*\[Epsilon])/3, (-2*(-3 + Nc)*\[Epsilon])/3, 0, 
  (8*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, (8*\[Epsilon])/3, 
  (4*(-3 + Nc)*\[Epsilon])/3, (-4*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (28*(-2 + Nc)*\[Epsilon])/3, 0, 
  (-28*(-2 + Nc)*\[Epsilon])/3, (-14*(-3 + Nc)*\[Epsilon])/3, 
  (-28*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, (28*\[Epsilon])/3, 
  -14*(-3 + Nc)*\[Epsilon], (28*(-3 + Nc)*\[Epsilon])/9, 0, 0, 0, 
  (14*(-3 + Nc)*\[Epsilon])/9, 0, (4*(-93 + 35*Nc)*\[Epsilon])/9, 
  (-28*(-3 + Nc)*\[Epsilon])/3, 0, 0, (-26*(-3 + Nc)*\[Epsilon])/3, 0, 
  (8*(-3 + Nc)*\[Epsilon])/9, (-4*(-3 + Nc)*\[Epsilon])/3, 0, 0, 
  -((-78 + 31*Nc)*\[Epsilon])/9, (13*(-3 + Nc)*\[Epsilon])/6, 
  (164*(-3 + Nc)*\[Epsilon])/9, 0, 0, 0, (32*(-3 + Nc)*\[Epsilon])/9, 
  (4*Nc*\[Epsilon])/9, (8*(-11 + 2*Nc)*\[Epsilon])/3, 
  (2*(-3 + Nc)*\[Epsilon])/3, (-64*(-3 + Nc)*\[Epsilon])/9, 
  (-8*(-3 + Nc)*\[Epsilon])/3, (-4*(-3 + Nc)*\[Epsilon])/9, 
  (-44*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*(3 + Nc)*\[Epsilon])/3, (-2*Nc*\[Epsilon])/3, 
  (10*(-3 + Nc)*\[Epsilon])/3, (-4*(-3 + Nc)*\[Epsilon])/3, 
  (4*(-3 + Nc)*\[Epsilon])/3, 0, 0, 0, 0, 0, (-2*(-30 + 4*Nc))/9, 
  (-48 + 16*Nc)/6, 0, 0, 0, 0, (-144 + 48*Nc)/72, 0, (-2640 + 352*Nc)/198, 
  (-72 + 16*Nc)/9, 0, (-48 + 16*Nc)/288, (24 - 8*Nc)/6, (96 - 32*Nc)/6, 
  (48 - 16*Nc)/12, (96 - 32*Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, (132 - 88*Nc)/99, 
  (-24 + 8*Nc)/36, 0, 0, (-12 + 36*Nc)/3, (-36 + 12*Nc)/18, 0, 0}, 
 {(10*\[Epsilon])/3, 0, (23*(-2 + Nc)*\[Epsilon])/6, 
  (131*(-2 + Nc)*\[Epsilon])/6, 0, (-26*(-2 + Nc)*\[Epsilon])/3, 
  (-5*\[Epsilon])/3, 0, ((-2 + Nc)*\[Epsilon])/3, 
  (-79*(-2 + Nc)*\[Epsilon])/3, (-5*\[Epsilon])/2, (-10*\[Epsilon])/3, 
  -2*(-3 + 2*Nc)*\[Epsilon], (5*\[Epsilon])/6, (-20*\[Epsilon])/3, 
  (7*(-2 + Nc)*\[Epsilon])/3, (-14*(-2 + Nc)*\[Epsilon])/3, 
  18*(-2 + Nc)*\[Epsilon], (-25*(-2 + Nc)*\[Epsilon])/6, 0, 
  (2*(-1 + 4*Nc)*\[Epsilon])/3, -7*(-2 + Nc)*\[Epsilon], 0, 
  -8*(-1 + Nc)*\[Epsilon], (8*(-3 + 2*Nc)*\[Epsilon])/3, 
  (38*(-2 + Nc)*\[Epsilon])/3, 6*(-2 + Nc)*\[Epsilon], 
  (28*(-2 + Nc)*\[Epsilon])/3, (2*\[Epsilon])/3, 
  (-2*(-5 + 7*Nc)*\[Epsilon])/3, (-11*(-2 + Nc)*\[Epsilon])/30, 
  (-14*(-2 + Nc)*\[Epsilon])/15, (2*(-3 + 7*Nc)*\[Epsilon])/9, 
  (49*(-2 + Nc)*\[Epsilon])/15, 0, (-4*\[Epsilon])/3, 0, 
  (-28*(-1 + Nc)*\[Epsilon])/3, (8*\[Epsilon])/3, 
  (-557*(-2 + Nc)*\[Epsilon])/48, (-1261*(-2 + Nc)*\[Epsilon])/60, 
  (127*(-2 + Nc)*\[Epsilon])/30, (-2087*(-2 + Nc)*\[Epsilon])/60, 
  (-743*(-2 + Nc)*\[Epsilon])/15, (-28*(-9 + 8*Nc)*\[Epsilon])/9, 
  (1051*(-2 + Nc)*\[Epsilon])/80, (56*(-1 + Nc)*\[Epsilon])/3, 
  (4*(-2 + 7*Nc)*\[Epsilon])/3, (16*(-10 + 7*Nc)*\[Epsilon])/3, 
  (4*(-4 + 3*Nc)*\[Epsilon])/3, (11267*(-2 + Nc)*\[Epsilon])/660, 
  (-952*(-2 + Nc)*\[Epsilon])/165, (25801*(-2 + Nc)*\[Epsilon])/660, 
  (1459*(-2 + Nc)*\[Epsilon])/30, (-16*\[Epsilon])/3, 
  (28*(-2 + Nc)*\[Epsilon])/3, (-4*(-12 + 7*Nc)*\[Epsilon])/9, 
  (61*(-2 + Nc)*\[Epsilon])/11, (123*(-2 + Nc)*\[Epsilon])/55, 
  (59*(-2 + Nc)*\[Epsilon])/165, (-28*(-3 + 2*Nc)*\[Epsilon])/9, 
  (-24*(-2 + Nc)*\[Epsilon])/5, (-139*\[Epsilon])/9, 7*\[Epsilon], 
  (-427*(-2 + Nc)*\[Epsilon])/15, 0, (79*\[Epsilon])/6, 
  (677*(-2 + Nc)*\[Epsilon])/60, (-13*\[Epsilon])/9, (7*\[Epsilon])/2, 
  (254*(-2 + Nc)*\[Epsilon])/15, 0, (62*\[Epsilon])/9, (-29*\[Epsilon])/6, 
  (-274*\[Epsilon])/9, (-823*(-2 + Nc)*\[Epsilon])/60, 
  (257*(-2 + Nc)*\[Epsilon])/6, 0, (-160*\[Epsilon])/9, (-25*\[Epsilon])/18, 
  (-14*\[Epsilon])/3, ((-41 + 16*Nc)*\[Epsilon])/6, (200*\[Epsilon])/9, 
  \[Epsilon]/3, (37*\[Epsilon])/18, (44*\[Epsilon])/3, 
  (346*(-2 + Nc)*\[Epsilon])/15, (293*(-2 + Nc)*\[Epsilon])/15, 
  (-36*(-2 + Nc)*\[Epsilon])/5, (59*(-2 + Nc)*\[Epsilon])/5, 
  (-1156*(-2 + Nc)*\[Epsilon])/15, (10*(-2 + Nc)*\[Epsilon])/3, 
  (-7*(-2 + Nc)*\[Epsilon])/30, (-11*(-2 + Nc)*\[Epsilon])/10, 
  (-8*(-1 + 2*Nc)*\[Epsilon])/3, (2*(-3 + 4*Nc)*\[Epsilon])/3, 
  (-20*(-3 + 2*Nc)*\[Epsilon])/3, (8*(-3 + Nc)*\[Epsilon])/3, 
  (-8*(-3 + 2*Nc)*\[Epsilon])/3, (-72*(-2 + Nc)*\[Epsilon])/5, 
  (-116*(-2 + Nc)*\[Epsilon])/15, (56*(-2 + Nc)*\[Epsilon])/5, 
  6*(-2 + Nc)*\[Epsilon], (-26*(-2 + Nc)*\[Epsilon])/15, -4, 3, 
  (-1848 + 924*Nc)/8448, (116 - 58*Nc)/384, -4/9, (726 - 363*Nc)/132, 17/9, 
  (-616 + 308*Nc)/2112, 58/9, -136/9, -2/9, 1/4, -16/3, -16/3, -14/3, 50/3, 
  (220 - 110*Nc)/1056, (-188 + 94*Nc)/48, (2508 - 1254*Nc)/2112, 
  (2860 - 1430*Nc)/528, (-160 + 80*Nc)/24, (-1386 + 693*Nc)/1056, 
  (-132 + 66*Nc)/24, 0, -8/9, 2/9, (154 - 77*Nc)/132, (-22 + 11*Nc)/66, 4, 
  (36 + 84*Nc)/9, (6 - 3*Nc)/4, (-6 + 3*Nc)/6}, 
 {24*\[Epsilon], 0, (-2*(64 + 3*Nc)*\[Epsilon])/3, (-8*Nc*\[Epsilon])/3, 0, 
  (4*Nc*\[Epsilon])/3, (-20*\[Epsilon])/3, 0, (-2*(-32 + 11*Nc)*\[Epsilon])/
   3, (-64*\[Epsilon])/3, -22*\[Epsilon], (-136*\[Epsilon])/3, 0, 0, 0, 
  (4*(64 + 27*Nc)*\[Epsilon])/3, (128*(6 + Nc)*\[Epsilon])/3, 
  16*(5 + 2*Nc)*\[Epsilon], (2*(64 + 3*Nc)*\[Epsilon])/3, 
  (32*(8 + Nc)*\[Epsilon])/3, 0, (4*(32 + 3*Nc)*\[Epsilon])/3, 
  (64*\[Epsilon])/3, 0, 0, (-8*(32 + 9*Nc)*\[Epsilon])/3, -8*Nc*\[Epsilon], 
  (-16*(8 + Nc)*\[Epsilon])/3, (-4*\[Epsilon])/3, 0, 
  -((120 + 41*Nc)*\[Epsilon])/15, 0, 0, 0, 0, (8*\[Epsilon])/3, 0, 0, 0, 
  -((-620 + 303*Nc)*\[Epsilon])/60, -((-100 + 131*Nc)*\[Epsilon])/15, 
  (2*(20 + 19*Nc)*\[Epsilon])/15, -((-40 + 111*Nc)*\[Epsilon])/5, 
  (-8*(-95 + 39*Nc)*\[Epsilon])/15, (88*\[Epsilon])/3, 
  ((-660 + 467*Nc)*\[Epsilon])/60, -32*\[Epsilon], 0, 0, 0, 
  ((-880 + 533*Nc)*\[Epsilon])/55, (-1088*Nc*\[Epsilon])/165, 
  ((-6600 + 2747*Nc)*\[Epsilon])/165, (2*(-360 + 193*Nc)*\[Epsilon])/15, 
  32*\[Epsilon], 0, 0, (-2*(132 + 7*Nc)*\[Epsilon])/33, 
  (172*Nc*\[Epsilon])/55, (916*Nc*\[Epsilon])/165, 0, (-8*Nc*\[Epsilon])/15, 
  (-16*\[Epsilon])/3, 0, (2*(100 + 13*Nc)*\[Epsilon])/15, 
  (-4*(120 + 11*Nc)*\[Epsilon])/15, 0, -((100 + 13*Nc)*\[Epsilon])/15, 0, 0, 
  (-4*(170 + 43*Nc)*\[Epsilon])/15, (-4*(20 + 13*Nc)*\[Epsilon])/15, 
  (28*\[Epsilon])/3, 0, 0, ((8 + 7*Nc)*\[Epsilon])/3, 
  (-4*(35 + 12*Nc)*\[Epsilon])/15, (4*(160 + 11*Nc)*\[Epsilon])/15, 
  (80*\[Epsilon])/3, (-2*\[Epsilon])/3, -24*\[Epsilon], 0, 0, 0, 0, 0, 
  (4*(22 + Nc)*\[Epsilon])/3, (-4*(-40 + 13*Nc)*\[Epsilon])/15, 
  (4*(130 + 21*Nc)*\[Epsilon])/15, (-4*(240 + 49*Nc)*\[Epsilon])/15, 
  (8*(130 + 51*Nc)*\[Epsilon])/15, (2*(260 + 113*Nc)*\[Epsilon])/15, 
  (2*(76 + 17*Nc)*\[Epsilon])/3, (2*(120 + 11*Nc)*\[Epsilon])/15, 
  (128*\[Epsilon])/3, -8*\[Epsilon], 0, 0, 0, (-64*(5 + Nc)*\[Epsilon])/15, 
  (16*(30 + Nc)*\[Epsilon])/15, (-32*(25 + 4*Nc)*\[Epsilon])/15, 
  (-8*(16 + 5*Nc)*\[Epsilon])/3, (-8*(30 + 13*Nc)*\[Epsilon])/15, 32/3, 0, 
  (-40 - 24*Nc)/192, (-108 - 15*Nc)/48, 0, (-136 - 78*Nc)/6, 0, 
  (-20 - 12*Nc)/24, -56/3, -112/3, 40/3, 0, 0, 0, 0, 0, (-104 - 66*Nc)/24, 
  (96 + 37*Nc)/6, (-68 - 9*Nc)/24, (-88 - 51*Nc)/6, (16*(6 + Nc))/3, 
  (128 + 27*Nc)/24, (128 + 70*Nc)/6, (-8*(6 + Nc))/3, 0, 0, (17*Nc)/3, 
  (2*(6 + Nc))/3, -16, 0, (12 + 31*Nc)/3, (-2*(6 + Nc))/3}, 
 {(112*\[Epsilon])/9, (52*\[Epsilon])/9, (-2*(66 + 19*Nc)*\[Epsilon])/3, 
  (-8*Nc*\[Epsilon])/3, (-4*\[Epsilon])/9, (4*Nc*\[Epsilon])/3, 
  (-8*\[Epsilon])/9, (-4*\[Epsilon])/3, (2*(34 + Nc)*\[Epsilon])/3, 
  (-16*(5 + Nc)*\[Epsilon])/3, -22*\[Epsilon], (-104*\[Epsilon])/3, 
  (-2*\[Epsilon])/3, 4*\[Epsilon], 0, (4*(82 + 39*Nc)*\[Epsilon])/3, 
  (16*(58 + 21*Nc)*\[Epsilon])/3, (64*(5 + 2*Nc)*\[Epsilon])/3, 
  (2*(66 + 19*Nc)*\[Epsilon])/3, (32*(10 + 3*Nc)*\[Epsilon])/3, 
  (-4*\[Epsilon])/3, 4*(14 + 5*Nc)*\[Epsilon], (32*\[Epsilon])/3, 
  16*\[Epsilon], -16*\[Epsilon], (-8*(46 + 19*Nc)*\[Epsilon])/3, 
  -24*(2 + Nc)*\[Epsilon], (-16*(10 + 3*Nc)*\[Epsilon])/3, 0, 
  (-28*\[Epsilon])/3, (-2*(95 + 53*Nc)*\[Epsilon])/15, 0, (-80*\[Epsilon])/9, 
  0, 0, 0, 0, 0, (56*\[Epsilon])/3, ((3105 + 971*Nc)*\[Epsilon])/30, 
  (2*(1065 + 317*Nc)*\[Epsilon])/15, (-2*(350 + 111*Nc)*\[Epsilon])/15, 
  (2*(2105 + 606*Nc)*\[Epsilon])/15, (2*(2840 + 869*Nc)*\[Epsilon])/15, 
  (368*\[Epsilon])/9, -((2725 + 759*Nc)*\[Epsilon])/30, (-176*\[Epsilon])/3, 
  -32*\[Epsilon], (-16*\[Epsilon])/3, (-28*\[Epsilon])/3, 
  -((22450 + 6511*Nc)*\[Epsilon])/165, (4*(2330 + 603*Nc)*\[Epsilon])/165, 
  (-2*(23495 + 7094*Nc)*\[Epsilon])/165, (-4*(1415 + 416*Nc)*\[Epsilon])/15, 
  (16*\[Epsilon])/3, (-112*\[Epsilon])/3, (32*\[Epsilon])/3, 
  -((1120 + 383*Nc)*\[Epsilon])/33, (-4*(350 + 31*Nc)*\[Epsilon])/165, 
  (8*(85 + 107*Nc)*\[Epsilon])/165, (56*\[Epsilon])/3, 
  (4*(35 + 11*Nc)*\[Epsilon])/5, (1552*\[Epsilon])/9, (-284*\[Epsilon])/3, 
  (2*(50 + 13*Nc)*\[Epsilon])/15, (-4*(90 + 11*Nc)*\[Epsilon])/15, 
  -92*\[Epsilon], -((50 + 13*Nc)*\[Epsilon])/15, (112*\[Epsilon])/9, 
  (-56*\[Epsilon])/3, (-4*(420 + 143*Nc)*\[Epsilon])/15, 
  (-4*(180 + 83*Nc)*\[Epsilon])/15, (-404*\[Epsilon])/9, 30*\[Epsilon], 
  (1648*\[Epsilon])/9, ((74 + 23*Nc)*\[Epsilon])/3, 
  (-4*(105 + 32*Nc)*\[Epsilon])/15, (44*(10 + Nc)*\[Epsilon])/15, 
  (448*\[Epsilon])/9, (38*\[Epsilon])/9, (104*\[Epsilon])/3, 
  (46*\[Epsilon])/3, (-656*\[Epsilon])/9, -24*\[Epsilon], (-56*\[Epsilon])/9, 
  -144*\[Epsilon], (-20*(20 + 7*Nc)*\[Epsilon])/3, 
  (-12*(50 + 17*Nc)*\[Epsilon])/5, (4*(100 + 41*Nc)*\[Epsilon])/15, 
  (4*(50 + 31*Nc)*\[Epsilon])/15, (8*(240 + 71*Nc)*\[Epsilon])/15, 
  (2*(640 + 323*Nc)*\[Epsilon])/15, (2*(118 + 45*Nc)*\[Epsilon])/3, 
  (2*(90 + 11*Nc)*\[Epsilon])/15, (80*\[Epsilon])/3, -8*\[Epsilon], 
  40*\[Epsilon], -16*\[Epsilon], 16*\[Epsilon], 
  (16*(85 + 31*Nc)*\[Epsilon])/15, (16*(45 + 16*Nc)*\[Epsilon])/15, 
  (-16*(65 + 23*Nc)*\[Epsilon])/15, (-8*(25 + 12*Nc)*\[Epsilon])/3, 
  (-104*Nc*\[Epsilon])/15, -320/9, 86/3, 0, (-106 + 17*Nc)/48, -40/9, 
  (-924 + 110*Nc)/66, 26/9, 0, 344/9, 32/3, 40/9, 7/18, -8/3, -32, -44/3, 
  -28/3, (-22 + 11*Nc)/44, (62 - 7*Nc)/6, (-594 + 121*Nc)/264, 
  (-924 + 110*Nc)/132, (192 - 32*Nc)/6, (1166 - 187*Nc)/264, (68 - 18*Nc)/6, 
  (-16 - 8*Nc)/3, -16/9, 4/9, (-44 + 110*Nc)/66, (2*(22 + 11*Nc))/33, 0, 8, 
  2 - Nc, -4 + 10*Nc}}


==> anc/Dila12L4OddNc.txt <==
{{(10*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, Nc/6, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Nc/2, 10*Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -Nc/64, 0, -Nc/32, 0, 0, Nc/8, 0, 0, 0}, 
 {0, 0, (14*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, Nc/48, 0, Nc/24, Nc/24, Nc/12, 0, 0, 0, 0}, 
 {Nc/3, (8*Nc)/3, 0, (22*Nc)/3, (-8*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (25*Nc)/192, (-7*Nc)/192, 
  (17*Nc)/96, Nc/16, (5*Nc)/8, -Nc/8, -Nc/32, Nc/24, (-2*Nc)/3}, 
 {Nc/4, 4*Nc, 0, (-8*Nc)/3, (10*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (7*Nc)/24, -Nc/12, (7*Nc)/24, -Nc/16, 
  (13*Nc)/12, -Nc/8, Nc/32, Nc/24, (-9*Nc)/8}, 
 {0, 0, 0, 0, 0, (7*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -2*Nc, (31*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc/2, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-17*Nc)/30, (14*Nc)/15, (53*Nc)/30, (41*Nc)/30, 
  (-13*Nc)/30, (5*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-11*Nc)/240, (-17*Nc)/960, (-3*Nc)/80, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (9*Nc)/5, (-27*Nc)/8, (11*Nc)/10, (5*Nc)/12, (-19*Nc)/20, 
  (-51*Nc)/40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (19*Nc)/64, (93*Nc)/640, (-11*Nc)/40, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-13*Nc)/30, (-13*Nc)/120, (7*Nc)/10, (-13*Nc)/60, 
  (119*Nc)/20, (-73*Nc)/120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-49*Nc)/960, (-31*Nc)/384, Nc/8, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (2*Nc)/15, (-17*Nc)/30, 0, (-17*Nc)/15, (-41*Nc)/15, 
  (27*Nc)/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (17*Nc)/120, (-7*Nc)/30, Nc/20, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, Nc/5, (27*Nc)/40, Nc/10, (-3*Nc)/20, (-19*Nc)/20, (15*Nc)/8, 
  (2*Nc)/15, (-9*Nc)/5, (19*Nc)/10, (-21*Nc)/10, (-4*Nc)/5, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-277*Nc)/960, (151*Nc)/640, (3*Nc)/20, (9*Nc)/16, 
  (-33*Nc)/40, (-91*Nc)/120, 0, 0, 0}, {0, 0, 0, 0, 0, (-6*Nc)/5, 
  (-77*Nc)/120, (7*Nc)/10, (21*Nc)/20, (91*Nc)/60, (-77*Nc)/120, (12*Nc)/5, 
  (61*Nc)/10, (-4*Nc)/5, Nc/30, (44*Nc)/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (259*Nc)/960, (-101*Nc)/384, (89*Nc)/240, (-9*Nc)/16, 
  (113*Nc)/120, (-29*Nc)/60, 0, 0, 0}, {0, 0, 0, 0, 0, -Nc/20, (-39*Nc)/40, 
  (-5*Nc)/2, (-6*Nc)/5, (21*Nc)/20, (-15*Nc)/8, (33*Nc)/5, (33*Nc)/20, 
  (179*Nc)/30, (23*Nc)/10, (7*Nc)/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (83*Nc)/320, (-21*Nc)/320, (-17*Nc)/96, -Nc/16, (83*Nc)/80, (9*Nc)/10, 
  0, 0, 0}, {0, 0, 0, 0, 0, -Nc/10, (41*Nc)/30, (8*Nc)/5, -Nc/10, 
  (-28*Nc)/15, (-2*Nc)/15, (-17*Nc)/15, -Nc/30, (3*Nc)/5, (104*Nc)/15, 
  (-38*Nc)/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-23*Nc)/60, 
  (13*Nc)/192, (-43*Nc)/240, Nc/2, (-71*Nc)/120, (3*Nc)/10, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-7*Nc)/40, (-17*Nc)/40, (-21*Nc)/20, (-17*Nc)/20, 
  (-8*Nc)/5, (17*Nc)/20, (2*Nc)/5, (-3*Nc)/20, (-3*Nc)/10, (-21*Nc)/20, 
  (64*Nc)/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-143*Nc)/960, 
  -Nc/80, (-13*Nc)/96, (-5*Nc)/48, (-59*Nc)/240, (-3*Nc)/20, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (6*Nc)/5, (-13*Nc)/40, (-19*Nc)/10, (-51*Nc)/40, 
  (-59*Nc)/20, (7*Nc)/8, (-77*Nc)/20, (187*Nc)/120, (3*Nc)/20, (-8*Nc)/5, 
  (-23*Nc)/10, (359*Nc)/60, (-127*Nc)/30, (-7*Nc)/4, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (179*Nc)/960, (173*Nc)/1280, (149*Nc)/960, (29*Nc)/80, 
  (-59*Nc)/480, (-61*Nc)/120, (-19*Nc)/160, (7*Nc)/20, (-5*Nc)/6}, 
 {0, 0, 0, 0, 0, (-23*Nc)/20, (13*Nc)/120, (9*Nc)/5, (211*Nc)/120, 
  (181*Nc)/60, (49*Nc)/120, (17*Nc)/12, (-31*Nc)/8, (-79*Nc)/60, (-49*Nc)/60, 
  (23*Nc)/10, (-13*Nc)/60, (299*Nc)/30, (-5*Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (347*Nc)/960, (-289*Nc)/1280, (371*Nc)/960, (-3*Nc)/5, 
  (497*Nc)/480, (-109*Nc)/120, (13*Nc)/160, (7*Nc)/40, (-5*Nc)/24}, 
 {0, 0, 0, 0, 0, (6*Nc)/5, (-19*Nc)/24, (7*Nc)/5, (-9*Nc)/8, (-19*Nc)/12, 
  (49*Nc)/120, (-281*Nc)/60, (39*Nc)/40, (-3*Nc)/20, (-79*Nc)/60, 
  (-41*Nc)/30, (-67*Nc)/60, (-89*Nc)/30, (65*Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-43*Nc)/960, (1057*Nc)/3840, (79*Nc)/192, (269*Nc)/240, 
  (31*Nc)/96, (-49*Nc)/120, (-59*Nc)/480, Nc/30, (-7*Nc)/12}, 
 {0, 0, 0, 0, 0, 0, (11*Nc)/20, (-3*Nc)/10, (-11*Nc)/40, (-6*Nc)/5, 
  (11*Nc)/20, (-9*Nc)/4, (3*Nc)/8, (11*Nc)/20, (-19*Nc)/20, (-11*Nc)/10, 
  (-23*Nc)/20, (-21*Nc)/10, Nc/4, (25*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-43*Nc)/960, (317*Nc)/3840, (79*Nc)/960, Nc/5, (-89*Nc)/480, (-4*Nc)/15, 
  (-11*Nc)/160, (13*Nc)/120, (-7*Nc)/24}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, Nc/15, (-2*Nc)/5, 0, 0, 0, 0, 0, 0, 0, 0, 
  (19*Nc)/60, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-3*Nc)/5, (18*Nc)/5, 0, 0, 0, 0, 0, 0, 0, 0, 
  (13*Nc)/20, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, Nc/4, Nc/10, (91*Nc)/15, -Nc/2, 0, 0, 0, 0, 0, 0, 
  -Nc/80, (23*Nc)/960, Nc/30, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Nc)/20, 
  (-2*Nc)/5, (-6*Nc)/5, 6*Nc, 0, 0, 0, 0, 0, 0, (17*Nc)/160, -Nc/40, 
  (-3*Nc)/80, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (121*Nc)/15, (-9*Nc)/10, 0, 0, 0, 0, 
  (-3*Nc)/10, (31*Nc)/320, (-17*Nc)/80, (7*Nc)/40, (-17*Nc)/40, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  32*Nc, (-13*Nc)/3, 0, 0, 0, 0, (-35*Nc)/24, (7*Nc)/16, (-7*Nc)/6, 
  (7*Nc)/12, (-7*Nc)/3, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, Nc/20, (7*Nc)/120, (4*Nc)/5, (-5*Nc)/12, 0, 0, 
  (29*Nc)/5, (-44*Nc)/15, Nc/60, Nc/20, (241*Nc)/960, (-23*Nc)/384, 
  (109*Nc)/240, (19*Nc)/360, (367*Nc)/360, (-143*Nc)/180, (-19*Nc)/720, 
  (7*Nc)/90, (-79*Nc)/72}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 2*Nc, 0, 0, 0, -2*Nc, (61*Nc)/15, -Nc/5, -Nc/10, 
  (89*Nc)/480, (-3*Nc)/160, (27*Nc)/80, -Nc/120, (27*Nc)/40, (-5*Nc)/8, 
  Nc/240, -Nc/20, (-5*Nc)/8}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, Nc/20, (7*Nc)/30, 0, (-19*Nc)/15, 0, 0, (-4*Nc)/15, 
  (-4*Nc)/3, (133*Nc)/15, (3*Nc)/5, (-5*Nc)/32, Nc/80, (-29*Nc)/240, 
  (-7*Nc)/360, (-19*Nc)/36, (-61*Nc)/180, (7*Nc)/720, (49*Nc)/180, 
  (23*Nc)/90}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Nc/10, (-19*Nc)/30, (-2*Nc)/5, (-17*Nc)/15, 0, 0, (4*Nc)/15, (-4*Nc)/15, 
  (17*Nc)/15, (47*Nc)/5, (91*Nc)/480, -Nc/40, (19*Nc)/80, (41*Nc)/180, 
  (19*Nc)/36, (13*Nc)/180, (-41*Nc)/360, (-59*Nc)/90, (23*Nc)/180}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (8*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Nc, (11*Nc)/3, (-2*Nc)/3, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (5*Nc)/2, -Nc/2, 7*Nc, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-5*Nc)/6, -Nc/8, (-3*Nc)/2, (3*Nc)/2, (-10*Nc)/3, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (19*Nc)/12, (-5*Nc)/16, (11*Nc)/12, (5*Nc)/12, 9*Nc, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc/2, -Nc/8, -Nc/6, 0, 0, (23*Nc)/3, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -Nc/3, 0, (2*Nc)/3, (7*Nc)/3, 4*Nc, 4*Nc, Nc/3, 
  (-34*Nc)/3, (2*Nc)/3}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (5*Nc)/6, -Nc/24, -Nc/6, -Nc/4, -Nc, 
  (-2*Nc)/3, Nc/3, (59*Nc)/6, Nc/6}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Nc)/8, Nc/24, -Nc/12, 
  Nc/3, (-4*Nc)/3, Nc, Nc/24, -Nc/6, (21*Nc)/2}}


==> anc/Dila12L4OddNc2.txt <==
{{(10*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, Nc/6, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Nc/2, 10*Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -Nc/64, 0, -Nc/32, 0, 0, Nc/8, 0, 0, 0}, 
 {0, 0, (14*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, Nc/48, 0, Nc/24, Nc/24, Nc/12, 0, 0, 0, 0}, 
 {Nc/3, (8*Nc)/3, 0, (22*Nc)/3, (-8*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (25*Nc)/192, (-7*Nc)/192, 
  (17*Nc)/96, Nc/16, (5*Nc)/8, -Nc/8, -Nc/32, Nc/24, (-2*Nc)/3}, 
 {Nc/4, 4*Nc, 0, (-8*Nc)/3, (10*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (7*Nc)/24, -Nc/12, (7*Nc)/24, -Nc/16, 
  (13*Nc)/12, -Nc/8, Nc/32, Nc/24, (-9*Nc)/8}, 
 {0, 0, 0, 0, 0, (7*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -2*Nc, (31*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc/2, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-17*Nc)/30, (14*Nc)/15, (53*Nc)/30, (41*Nc)/30, 
  (-13*Nc)/30, (5*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-11*Nc)/240, (-17*Nc)/960, (-3*Nc)/80, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (9*Nc)/5, (-27*Nc)/8, (11*Nc)/10, (5*Nc)/12, (-19*Nc)/20, 
  (-51*Nc)/40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (19*Nc)/64, (93*Nc)/640, (-11*Nc)/40, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-13*Nc)/30, (-13*Nc)/120, (7*Nc)/10, (-13*Nc)/60, 
  (119*Nc)/20, (-73*Nc)/120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-49*Nc)/960, (-31*Nc)/384, Nc/8, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (2*Nc)/15, (-17*Nc)/30, 0, (-17*Nc)/15, (-41*Nc)/15, 
  (27*Nc)/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (17*Nc)/120, (-7*Nc)/30, Nc/20, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, Nc/5, (27*Nc)/40, Nc/10, (-3*Nc)/20, (-19*Nc)/20, (15*Nc)/8, 
  (2*Nc)/15, (-9*Nc)/5, (19*Nc)/10, (-21*Nc)/10, (-4*Nc)/5, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-277*Nc)/960, (151*Nc)/640, (3*Nc)/20, (9*Nc)/16, 
  (-33*Nc)/40, (-91*Nc)/120, 0, 0, 0}, {0, 0, 0, 0, 0, (-6*Nc)/5, 
  (-77*Nc)/120, (7*Nc)/10, (21*Nc)/20, (91*Nc)/60, (-77*Nc)/120, (12*Nc)/5, 
  (61*Nc)/10, (-4*Nc)/5, Nc/30, (44*Nc)/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (259*Nc)/960, (-101*Nc)/384, (89*Nc)/240, (-9*Nc)/16, 
  (113*Nc)/120, (-29*Nc)/60, 0, 0, 0}, {0, 0, 0, 0, 0, -Nc/20, (-39*Nc)/40, 
  (-5*Nc)/2, (-6*Nc)/5, (21*Nc)/20, (-15*Nc)/8, (33*Nc)/5, (33*Nc)/20, 
  (179*Nc)/30, (23*Nc)/10, (7*Nc)/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (83*Nc)/320, (-21*Nc)/320, (-17*Nc)/96, -Nc/16, (83*Nc)/80, (9*Nc)/10, 
  0, 0, 0}, {0, 0, 0, 0, 0, -Nc/10, (41*Nc)/30, (8*Nc)/5, -Nc/10, 
  (-28*Nc)/15, (-2*Nc)/15, (-17*Nc)/15, -Nc/30, (3*Nc)/5, (104*Nc)/15, 
  (-38*Nc)/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-23*Nc)/60, 
  (13*Nc)/192, (-43*Nc)/240, Nc/2, (-71*Nc)/120, (3*Nc)/10, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-7*Nc)/40, (-17*Nc)/40, (-21*Nc)/20, (-17*Nc)/20, 
  (-8*Nc)/5, (17*Nc)/20, (2*Nc)/5, (-3*Nc)/20, (-3*Nc)/10, (-21*Nc)/20, 
  (64*Nc)/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-143*Nc)/960, 
  -Nc/80, (-13*Nc)/96, (-5*Nc)/48, (-59*Nc)/240, (-3*Nc)/20, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (6*Nc)/5, (-13*Nc)/40, (-19*Nc)/10, (-51*Nc)/40, 
  (-59*Nc)/20, (7*Nc)/8, (-77*Nc)/20, (187*Nc)/120, (3*Nc)/20, (-8*Nc)/5, 
  (-23*Nc)/10, (359*Nc)/60, (-127*Nc)/30, (-7*Nc)/4, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (179*Nc)/960, (173*Nc)/1280, (149*Nc)/960, (29*Nc)/80, 
  (-59*Nc)/480, (-61*Nc)/120, (-19*Nc)/160, (7*Nc)/20, (-5*Nc)/6}, 
 {0, 0, 0, 0, 0, (-23*Nc)/20, (13*Nc)/120, (9*Nc)/5, (211*Nc)/120, 
  (181*Nc)/60, (49*Nc)/120, (17*Nc)/12, (-31*Nc)/8, (-79*Nc)/60, (-49*Nc)/60, 
  (23*Nc)/10, (-13*Nc)/60, (299*Nc)/30, (-5*Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (347*Nc)/960, (-289*Nc)/1280, (371*Nc)/960, (-3*Nc)/5, 
  (497*Nc)/480, (-109*Nc)/120, (13*Nc)/160, (7*Nc)/40, (-5*Nc)/24}, 
 {0, 0, 0, 0, 0, (6*Nc)/5, (-19*Nc)/24, (7*Nc)/5, (-9*Nc)/8, (-19*Nc)/12, 
  (49*Nc)/120, (-281*Nc)/60, (39*Nc)/40, (-3*Nc)/20, (-79*Nc)/60, 
  (-41*Nc)/30, (-67*Nc)/60, (-89*Nc)/30, (65*Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-43*Nc)/960, (1057*Nc)/3840, (79*Nc)/192, (269*Nc)/240, 
  (31*Nc)/96, (-49*Nc)/120, (-59*Nc)/480, Nc/30, (-7*Nc)/12}, 
 {0, 0, 0, 0, 0, 0, (11*Nc)/20, (-3*Nc)/10, (-11*Nc)/40, (-6*Nc)/5, 
  (11*Nc)/20, (-9*Nc)/4, (3*Nc)/8, (11*Nc)/20, (-19*Nc)/20, (-11*Nc)/10, 
  (-23*Nc)/20, (-21*Nc)/10, Nc/4, (25*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-43*Nc)/960, (317*Nc)/3840, (79*Nc)/960, Nc/5, (-89*Nc)/480, (-4*Nc)/15, 
  (-11*Nc)/160, (13*Nc)/120, (-7*Nc)/24}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, Nc/15, (-2*Nc)/5, 0, 0, 0, 0, 0, 0, 0, 0, 
  (19*Nc)/60, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-3*Nc)/5, (18*Nc)/5, 0, 0, 0, 0, 0, 0, 0, 0, 
  (13*Nc)/20, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, Nc/4, Nc/10, (91*Nc)/15, -Nc/2, 0, 0, 0, 0, 0, 0, 
  -Nc/80, (23*Nc)/960, Nc/30, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Nc)/20, 
  (-2*Nc)/5, (-6*Nc)/5, 6*Nc, 0, 0, 0, 0, 0, 0, (17*Nc)/160, -Nc/40, 
  (-3*Nc)/80, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (121*Nc)/15, (-9*Nc)/10, 0, 0, 0, 0, 
  (-3*Nc)/10, (31*Nc)/320, (-17*Nc)/80, (7*Nc)/40, (-17*Nc)/40, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  32*Nc, (-13*Nc)/3, 0, 0, 0, 0, (-35*Nc)/24, (7*Nc)/16, (-7*Nc)/6, 
  (7*Nc)/12, (-7*Nc)/3, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, Nc/20, (7*Nc)/120, (4*Nc)/5, (-5*Nc)/12, 0, 0, 
  (29*Nc)/5, (-44*Nc)/15, Nc/60, Nc/20, (241*Nc)/960, (-23*Nc)/384, 
  (109*Nc)/240, (19*Nc)/360, (367*Nc)/360, (-143*Nc)/180, (-19*Nc)/720, 
  (7*Nc)/90, (-79*Nc)/72}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 2*Nc, 0, 0, 0, -2*Nc, (61*Nc)/15, -Nc/5, -Nc/10, 
  (89*Nc)/480, (-3*Nc)/160, (27*Nc)/80, -Nc/120, (27*Nc)/40, (-5*Nc)/8, 
  Nc/240, -Nc/20, (-5*Nc)/8}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, Nc/20, (7*Nc)/30, 0, (-19*Nc)/15, 0, 0, (-4*Nc)/15, 
  (-4*Nc)/3, (133*Nc)/15, (3*Nc)/5, (-5*Nc)/32, Nc/80, (-29*Nc)/240, 
  (-7*Nc)/360, (-19*Nc)/36, (-61*Nc)/180, (7*Nc)/720, (49*Nc)/180, 
  (23*Nc)/90}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Nc/10, (-19*Nc)/30, (-2*Nc)/5, (-17*Nc)/15, 0, 0, (4*Nc)/15, (-4*Nc)/15, 
  (17*Nc)/15, (47*Nc)/5, (91*Nc)/480, -Nc/40, (19*Nc)/80, (41*Nc)/180, 
  (19*Nc)/36, (13*Nc)/180, (-41*Nc)/360, (-59*Nc)/90, (23*Nc)/180}, 
 {(-16*Nc*\[Epsilon])/3, 0, 0, 0, 0, -6*Nc*\[Epsilon], 6*Nc*\[Epsilon], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (8*Nc*\[Epsilon])/3, 
  (-28*Nc*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, 0, 0, (8*Nc)/3, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(-8*Nc*\[Epsilon])/3, 0, 0, 0, 0, (-4*Nc*\[Epsilon])/3, 
  (-28*Nc*\[Epsilon])/15, (-112*Nc*\[Epsilon])/15, (-16*Nc*\[Epsilon])/15, 
  (176*Nc*\[Epsilon])/15, (176*Nc*\[Epsilon])/15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (62*Nc*\[Epsilon])/5, (-184*Nc*\[Epsilon])/15, (176*Nc*\[Epsilon])/5, 
  (136*Nc*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, -Nc, (11*Nc)/3, (-2*Nc)/3, 0, 0, 
  0, 0, 0, 0}, {(4*Nc*\[Epsilon])/3, 0, 0, 0, 0, 5*Nc*\[Epsilon], 
  -5*Nc*\[Epsilon], 0, 0, (-68*Nc*\[Epsilon])/3, 10*Nc*\[Epsilon], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (5*Nc*\[Epsilon])/3, 0, (8*Nc*\[Epsilon])/3, 
  16*Nc*\[Epsilon], 0, 0, 0, 0, 0, 0, (5*Nc)/2, -Nc/2, 7*Nc, 0, 0, 0, 0, 0, 
  0}, {-2*Nc*\[Epsilon], 0, (56*Nc*\[Epsilon])/3, 0, 0, 
  (-29*Nc*\[Epsilon])/5, (36*Nc*\[Epsilon])/5, (58*Nc*\[Epsilon])/15, 
  (22*Nc*\[Epsilon])/5, (68*Nc*\[Epsilon])/15, (-19*Nc*\[Epsilon])/15, 
  (64*Nc*\[Epsilon])/15, (46*Nc*\[Epsilon])/15, (52*Nc*\[Epsilon])/15, 
  (-28*Nc*\[Epsilon])/15, (-44*Nc*\[Epsilon])/15, 0, 0, 0, 0, 
  (-53*Nc*\[Epsilon])/30, (-8*Nc*\[Epsilon])/5, (-44*Nc*\[Epsilon])/5, 
  (-34*Nc*\[Epsilon])/3, (-424*Nc*\[Epsilon])/15, (89*Nc*\[Epsilon])/15, 0, 
  0, 0, 0, (-5*Nc)/6, -Nc/8, (-3*Nc)/2, (3*Nc)/2, (-10*Nc)/3, 0, 0, 0, 0}, 
 {(5*Nc*\[Epsilon])/3, 0, 4*Nc*\[Epsilon], 0, 0, (7*Nc*\[Epsilon])/30, 
  (16*Nc*\[Epsilon])/15, (2*Nc*\[Epsilon])/5, (19*Nc*\[Epsilon])/30, 
  (37*Nc*\[Epsilon])/5, (-101*Nc*\[Epsilon])/30, (-17*Nc*\[Epsilon])/15, 
  -(Nc*\[Epsilon])/30, (-7*Nc*\[Epsilon])/5, (43*Nc*\[Epsilon])/30, 
  (-6*Nc*\[Epsilon])/5, 0, 0, 0, 0, (-37*Nc*\[Epsilon])/60, 
  (47*Nc*\[Epsilon])/15, (46*Nc*\[Epsilon])/15, (-7*Nc*\[Epsilon])/3, 
  (92*Nc*\[Epsilon])/15, (11*Nc*\[Epsilon])/30, 0, 0, 0, 0, (19*Nc)/12, 
  (-5*Nc)/16, (11*Nc)/12, (5*Nc)/12, 9*Nc, 0, 0, 0, 0}, 
 {(Nc*\[Epsilon])/2, 4*Nc*\[Epsilon], 0, 0, 0, (3*Nc*\[Epsilon])/2, 
  -(Nc*\[Epsilon])/2, (2*Nc*\[Epsilon])/3, -(Nc*\[Epsilon])/6, 
  (-20*Nc*\[Epsilon])/3, 4*Nc*\[Epsilon], (-5*Nc*\[Epsilon])/3, 
  (-7*Nc*\[Epsilon])/6, (Nc*\[Epsilon])/3, -2*Nc*\[Epsilon], 
  -2*Nc*\[Epsilon], 0, 0, 0, 0, (Nc*\[Epsilon])/3, 0, (8*Nc*\[Epsilon])/3, 
  (10*Nc*\[Epsilon])/3, 0, 0, 0, 0, 0, 0, Nc/2, -Nc/8, -Nc/6, 0, 0, 
  (23*Nc)/3, 0, 0, 0}, {(-5*Nc*\[Epsilon])/3, (-8*Nc*\[Epsilon])/3, 
  (112*Nc*\[Epsilon])/3, (32*Nc*\[Epsilon])/3, (-32*Nc*\[Epsilon])/3, 
  (-94*Nc*\[Epsilon])/15, (36*Nc*\[Epsilon])/5, (48*Nc*\[Epsilon])/5, 
  (176*Nc*\[Epsilon])/15, (52*Nc*\[Epsilon])/3, (46*Nc*\[Epsilon])/15, 
  (16*Nc*\[Epsilon])/5, (4*Nc*\[Epsilon])/5, 0, -12*Nc*\[Epsilon], 
  (-16*Nc*\[Epsilon])/3, (-36*Nc*\[Epsilon])/5, (-152*Nc*\[Epsilon])/15, 
  -12*Nc*\[Epsilon], 0, (-17*Nc*\[Epsilon])/5, (-16*Nc*\[Epsilon])/5, 
  (-568*Nc*\[Epsilon])/15, (-28*Nc*\[Epsilon])/15, (-848*Nc*\[Epsilon])/15, 
  (178*Nc*\[Epsilon])/15, 32*Nc*\[Epsilon], (896*Nc*\[Epsilon])/15, 
  (-164*Nc*\[Epsilon])/15, (28*Nc*\[Epsilon])/15, -Nc/3, 0, (2*Nc)/3, 
  (7*Nc)/3, 4*Nc, 4*Nc, Nc/3, (-34*Nc)/3, (2*Nc)/3}, 
 {(17*Nc*\[Epsilon])/12, (26*Nc*\[Epsilon])/3, 4*Nc*\[Epsilon], 
  -8*Nc*\[Epsilon], (-16*Nc*\[Epsilon])/3, (7*Nc*\[Epsilon])/5, 
  (11*Nc*\[Epsilon])/30, -(Nc*\[Epsilon])/15, -(Nc*\[Epsilon])/10, 
  -6*Nc*\[Epsilon], (7*Nc*\[Epsilon])/30, (Nc*\[Epsilon])/5, 
  (13*Nc*\[Epsilon])/10, (Nc*\[Epsilon])/3, (Nc*\[Epsilon])/2, 
  (-4*Nc*\[Epsilon])/3, (-6*Nc*\[Epsilon])/5, (-52*Nc*\[Epsilon])/15, 0, 0, 
  (-29*Nc*\[Epsilon])/60, (4*Nc*\[Epsilon])/5, (-6*Nc*\[Epsilon])/5, 
  (7*Nc*\[Epsilon])/15, (92*Nc*\[Epsilon])/15, (11*Nc*\[Epsilon])/30, 
  (8*Nc*\[Epsilon])/3, (-8*Nc*\[Epsilon])/5, (-29*Nc*\[Epsilon])/15, 
  (21*Nc*\[Epsilon])/5, (5*Nc)/6, -Nc/24, -Nc/6, -Nc/4, -Nc, (-2*Nc)/3, Nc/3, 
  (59*Nc)/6, Nc/6}, {(13*Nc*\[Epsilon])/12, 6*Nc*\[Epsilon], 4*Nc*\[Epsilon], 
  -8*Nc*\[Epsilon], -4*Nc*\[Epsilon], -(Nc*\[Epsilon])/10, 
  (8*Nc*\[Epsilon])/15, (14*Nc*\[Epsilon])/15, (2*Nc*\[Epsilon])/5, 
  (7*Nc*\[Epsilon])/3, (-41*Nc*\[Epsilon])/10, (8*Nc*\[Epsilon])/15, 
  (17*Nc*\[Epsilon])/15, (-2*Nc*\[Epsilon])/3, (11*Nc*\[Epsilon])/3, 
  (4*Nc*\[Epsilon])/3, (-23*Nc*\[Epsilon])/15, (-2*Nc*\[Epsilon])/15, 
  (5*Nc*\[Epsilon])/3, 0, -(Nc*\[Epsilon])/5, (4*Nc*\[Epsilon])/5, 
  (16*Nc*\[Epsilon])/15, (7*Nc*\[Epsilon])/3, (92*Nc*\[Epsilon])/15, 
  (11*Nc*\[Epsilon])/30, (8*Nc*\[Epsilon])/3, (-92*Nc*\[Epsilon])/15, 
  (-94*Nc*\[Epsilon])/15, (-2*Nc*\[Epsilon])/15, (3*Nc)/8, Nc/24, -Nc/12, 
  Nc/3, (-4*Nc)/3, Nc, Nc/24, -Nc/6, (21*Nc)/2}}


==> anc/Dila12L5EvenNc.txt <==
{{(5*(-9 + 5*Nc))/6, -5*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-5*(321 + 5*Nc))/36, (131*(-3 + Nc))/12, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*(97 + 49*Nc))/20, (213 - 17*Nc)/6, 
  (8*(-2 + Nc))/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (1141 + 2257*Nc)/120, (11*(-63 + 29*Nc))/120, (-2 + Nc)/60, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-21*(-2 + Nc))/4, (5*(14 + Nc))/2, 
  (-84 - 13*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-2462 + 131*Nc)/24, (126 + 157*Nc)/24, (-146 - 27*Nc)/12, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(4505499011 - 476688773*Nc)/3209459400, 
  (1427*(-3 + Nc))/3708, 0, (-86587123566 + 19252091263*Nc)/1684966185, 
  (-14363874093 + 1255378924*Nc)/561655395, (-24401891*(-3 + Nc))/4584942, 
  (-16548157*(-3 + Nc))/10698198, (-4551830*(-3 + Nc))/1783033, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (32531141653698267 - 19128295034474089*Nc)/8977230239090400, 
  (8177431756183763*(-3 + Nc))/2992410079696800, 0, 
  (-837516458217047316 + 293221017137710807*Nc)/1637446795610088960, 
  (-762796880269665876 + 268245773863371637*Nc)/17056737454271760, 
  (-125729416161091788 + 44192464009180355*Nc)/3411347490854352, 
  (-54598674149737*(-3 + Nc))/239392806375744, (-177025366937257*(-3 + Nc))/
   6234187666035, (-2009353753798271*(-3 + Nc))/74810251992420, 
  (133373751400597*(-3 + Nc))/4156125110690, (-373509020220341*(-3 + Nc))/
   14962050398484, 0, 0, 0, (-3760617246007809 + 1482534411288473*Nc)/
   2924012135018016, (253066020004983 - 80819769108721*Nc)/34809668274024, 
  (-1220369262623289 + 399676744128784*Nc)/10152819913257, 
  (894528610473083 - 293589286309225*Nc)/20305639826514, 
  (-575882993610441 + 252667599467131*Nc)/40611279653028, 
  (-367883772829285 + 149899033250213*Nc)/40611279653028, 
  (-128015100153951 + 53496694881992*Nc)/8702417068506, 
  (481979704751*(-3 + Nc))/4885567477056, (333119577611*(-3 + Nc))/
   2442783738528, (5815828633229*(-3 + Nc))/4274871542424, 
  (-2147979832249*(-3 + Nc))/2137435771212, (147260045731*(-3 + Nc))/
   2849914361616, (3702403477165*(-3 + Nc))/178119647601, 
  (-104138865059*(-3 + Nc))/16963775962, (-2974307647646*(-3 + Nc))/
   178119647601, (-368402166089*(-3 + Nc))/1068717885606, 
  (27036328142011*(-3 + Nc))/1068717885606, (22509004020509*(-3 + Nc))/
   2137435771212, (-38763650208811*(-3 + Nc))/2137435771212, 
  (2164374916229*(-3 + Nc))/237492863468, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-26272030607 + 3647129741*Nc)/9628378200, (-8831*(-3 + Nc))/11124, 0, 
  (-2*(-225881437371 + 48160593098*Nc))/5054898555, 
  (76863194841 - 6275421508*Nc)/1684966185, (53632111*(-3 + Nc))/6877413, 
  (59934407*(-3 + Nc))/16047297, (21570110*(-3 + Nc))/5349099, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-680361617538171027 + 271122442770941929*Nc)/26931690717271200, 
  (-29493456245608561*(-3 + Nc))/2992410079696800, 0, 
  (14176264411907010591 - 5998108986621718282*Nc)/4912340386830266880, 
  (6510843670062476781 - 2203151062848079342*Nc)/51170212362815280, 
  (1199861224052128395 - 465833494436438306*Nc)/10234042472563056, 
  (6682763027857127*(-3 + Nc))/7181784191272320, 
  (16965926937780257*(-3 + Nc))/112215377988630, 
  (1399146705517683*(-3 + Nc))/8312250221380, (-7778393958187351*(-3 + Nc))/
   37405125996210, (4352350695780445*(-3 + Nc))/44886151195452, 0, 0, 0, 
  (25082045076599025 - 15768952138535602*Nc)/4386018202527024, 
  (-2408178629710506 - 51999888658259*Nc)/104429004822072, 
  (8063021037160647 + 1222515713341849*Nc)/60916919479542, 
  (706241982082556 - 1070319963402943*Nc)/30458459739771, 
  (-150787004536899 - 1835225459416495*Nc)/121833838959084, 
  (1883611804503746 - 796856628220495*Nc)/60916919479542, 
  (-1485710373690105 - 809516837720383*Nc)/52214502411036, 
  (-10253681084683*(-3 + Nc))/29313404862336, (3429467533405*(-3 + Nc))/
   29313404862336, (-25388590946758*(-3 + Nc))/1603076828409, 
  (88302628848113*(-3 + Nc))/12824614627272, (-3365203419044*(-3 + Nc))/
   534358942803, (-190084847423945*(-3 + Nc))/2137435771212, 
  (4057877144989*(-3 + Nc))/152673983658, (6931814888321*(-3 + Nc))/
   1068717885606, (66415120465276*(-3 + Nc))/1603076828409, 
  (-733221553403921*(-3 + Nc))/6412307313636, (-324029628951809*(-3 + Nc))/
   6412307313636, (503607744416401*(-3 + Nc))/6412307313636, 
  (-63792637986359*(-3 + Nc))/2137435771212, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(662128728070 + 163509686129*Nc)/126022101600, 
  (-2163782 - 122185*Nc)/1019184, (6655*(-2 + Nc))/254796, 
  (-2813786735070 - 1251241824961*Nc)/16540400835, 
  (-491424598785 - 251852191153*Nc)/5513466945, 
  (70561383391 + 11625214032*Nc)/1260221016, (37220518817 + 6741127768*Nc)/
   1260221016, (5*(1514949422 + 83899121*Nc))/315055254, 
  (903029*(-2 + Nc))/509592, (132779*(-2 + Nc))/254796, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 
  (-23*(-24285123708855888746 + 12591684313706627189*Nc))/
   4229981240867827200, (-332460349630711339198 + 143209825635136350847*Nc)/
   4229981240867827200, (183893107*(-2 + Nc))/122302080, 
  (-397822679672724679016 + 193695546538719550369*Nc)/32147857430595486720, 
  (-432458310899952904126 + 103961534615399126929*Nc)/2009241089412217920, 
  (-186351666947918246194 + 79326299139737713687*Nc)/401848217882443584, 
  (39103193600137305058 - 17042014419697022473*Nc)/3383984992694261760, 
  (22572078195622536406 - 9515854133989075879*Nc)/26437382755423920, 
  (74105721209118127606 - 29805626908803787099*Nc)/105749531021695680, 
  (-34246431424561516622 + 14308492197124213503*Nc)/35249843673898560, 
  (17710948256018195402 - 7311074995645665941*Nc)/21149906204339136, 
  (20109403*(-2 + Nc))/5435648, (232384085*(-2 + Nc))/97841664, 
  (126318559*(-2 + Nc))/24460416, 
  (-19956922727364532126 + 11267942590050692871*Nc)/459255106151364096, 
  (-745760196788485850 + 437286816978737049*Nc)/5467322692278144, 
  (255994144636610303 - 186568449661947153*Nc)/199329473155974, 
  (-8366917153070928214 + 5358403984695708203*Nc)/9567814711486752, 
  (5*(-94393102533502829 + 51753512330310866*Nc))/1195976838935844, 
  (-3002078096706471034 + 1704165249722400501*Nc)/19135629422973504, 
  (-341810531744319754 + 196479408237669461*Nc)/911220448713024, 
  (-4129072458053398 + 1559676317347501*Nc)/1151015303637504, 
  (-23796072471831454 + 11008837907436595*Nc)/2302030607275008, 
  (-31407950754815376 + 13943547270489287*Nc)/251784597670704, 
  (-62400591021080382 + 41926143115944487*Nc)/2014276781365632, 
  (39267503233154294 - 9334491892249939*Nc)/4028553562731264, 
  (-78903777754771592 + 28431168965195933*Nc)/125892298835352, 
  (18616780739776118 - 8090243622985643*Nc)/71938456477344, 
  (-4994669495328758 + 6967895508152301*Nc)/41964099611784, 
  (85857148921337990 - 44954259959113279*Nc)/251784597670704, 
  (-115547945748225088 + 51262553388112625*Nc)/125892298835352, 
  (-348625300146373474 + 147366836698407749*Nc)/1007138390682816, 
  (687078284331178502 - 324733425239217895*Nc)/1007138390682816, 
  (-476513294726676410 + 248278362475836253*Nc)/1007138390682816, 
  (101293643*(-2 + Nc))/24460416, (-87001867*(-2 + Nc))/48920832, 
  (81057653*(-2 + Nc))/4076736, (32932325*(-2 + Nc))/4076736, 
  (-283702379*(-2 + Nc))/48920832, (8082071*(-2 + Nc))/1019184, 
  (20174389*(-2 + Nc))/4076736, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(82765090070 - 142715997183*Nc)/126022101600, (454122 + 97639*Nc)/1019184, 
  (-62183*(-2 + Nc))/424660, (-1783998575190 + 1194724924967*Nc)/16540400835, 
  (-334360588095 + 229668884816*Nc)/5513466945, 
  (32457485915 - 14664499858*Nc)/1260221016, (3061752709 - 4186340758*Nc)/
   1260221016, (-5*(-246691606 + 121934443*Nc))/105018418, 
  (-239391*(-2 + Nc))/169864, (415629*(-2 + Nc))/84932, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-132347336697098787250 + 94408746441164048959*Nc)/
   2114990620433913600, (75103700959941373930 - 58848244843266014299*Nc)/
   2114990620433913600, (-4043683*(-2 + Nc))/6115104, 
  (88950848931490926835 - 82637965394510430941*Nc)/32147857430595486720, 
  (198143233203078530185 - 129181663894356509668*Nc)/1004620544706108960, 
  (54523172455607082031 - 35041366982010439948*Nc)/200924108941221792, 
  (-4651532730638427046 + 3758822529475541557*Nc)/1691992496347130880, 
  (-1239765212144446120 + 2505187988620008193*Nc)/13218691377711960, 
  (393545092706424470 + 7465525260156264403*Nc)/52874765510847840, 
  (-2182216497678567490 - 2237156643049779231*Nc)/17624921836949280, 
  (-6171325517834236718 + 3871585688221219445*Nc)/10574953102169568, 
  (-42900019*(-2 + Nc))/13589120, (1044859*(-2 + Nc))/48920832, 
  (-84425683*(-2 + Nc))/12230208, 
  (1694171280841695670 - 1988272067968181379*Nc)/229627553075682048, 
  (-5*(-19867558894417438 + 8606652902296245*Nc))/2733661346139072, 
  (-45507670471047029 + 53759913022900941*Nc)/398658946311948, 
  (291855550017218614 - 444232000073740511*Nc)/4783907355743376, 
  (68728700727376459 - 114719898251664976*Nc)/2391953677871688, 
  (-714282031975526 - 268884093789599073*Nc)/9567814711486752, 
  (45693333811326014 - 43762592207835273*Nc)/455610224356512, 
  (147867322697491 - 231100668836002*Nc)/575507651818752, 
  (9221006888014672 - 5251052863867585*Nc)/1151015303637504, 
  (-3394660132620918 - 996641445249343*Nc)/251784597670704, 
  (5041457148211722 + 660520612346453*Nc)/1007138390682816, 
  (-34075636464469670 + 1187773445859487*Nc)/2014276781365632, 
  (3874984304687713 - 12320339468922397*Nc)/125892298835352, 
  (-1057268389907282 + 1638883034485379*Nc)/35969228238672, 
  (5*(-671305019173747 + 303238762558874*Nc))/20982049805892, 
  (12722382744566278 - 1389257969382875*Nc)/125892298835352, 
  (19001917192359227 - 23927083934710813*Nc)/125892298835352, 
  (-29*(-637243288741010 + 973179556188097*Nc))/503569195341408, 
  (5*(-9778537913665318 + 14615087961816155*Nc))/503569195341408, 
  (101483209369924550 - 58713265708707493*Nc)/503569195341408, 
  (-80908475*(-2 + Nc))/12230208, (70848139*(-2 + Nc))/24460416, 
  (-5512453*(-2 + Nc))/679456, (-4935225*(-2 + Nc))/679456, 
  (14224475*(-2 + Nc))/24460416, (3475759*(-2 + Nc))/1019184, 
  (2828867*(-2 + Nc))/679456, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-4605349251550 - 609352609129*Nc)/
   378066304800, (15733102 + 531721*Nc)/3057552, (1391591*(-2 + Nc))/3821940, 
  (2*(4101395726770 + 283248734861*Nc))/16540400835, 
  (2938778113720 + 272244502907*Nc)/11026933890, 
  (-520973454652 + 3918807359*Nc)/3780663048, 
  (-321363480596 + 12788945401*Nc)/3780663048, (-63677747090 + 7331496379*Nc)/
   945165762, (-3400777*(-2 + Nc))/1528776, (-7513321*(-2 + Nc))/764388, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-31319423846323278011 + 17162100555773503721*Nc)/264373827554239200, 
  (15393681062827230131 - 5165738468055656651*Nc)/264373827554239200, 
  (-143370019*(-2 + Nc))/61151040, 
  (627247593492682181507 - 285448789356839704837*Nc)/32147857430595486720, 
  (-84592789496511921389 + 105262986920330472839*Nc)/1004620544706108960, 
  (61887908105352673333 - 23286946299503743135*Nc)/200924108941221792, 
  (-7545978757098979837 + 3158428895483438422*Nc)/422998124086782720, 
  (-8775348267480471203 + 3166885102662167093*Nc)/6609345688855980, 
  (-16668706715926463014 + 5752563942734217829*Nc)/13218691377711960, 
  (8983525071854636238 - 3319568339620136453*Nc)/4406230459237320, 
  (-741716162693126204 + 237887832349424333*Nc)/2643738275542392, 
  (-15887317*(-2 + Nc))/3821940, (-57509939*(-2 + Nc))/12230208, 
  (-3948545*(-2 + Nc))/1528776, 
  (4352936394722461263 - 2199537782187531262*Nc)/57406888268920512, 
  (181229634055083087 - 100652464701028106*Nc)/683415336534768, 
  (-1227494147226280823 + 708577105333042941*Nc)/398658946311948, 
  (2331225039370188103 - 1254707559544086260*Nc)/1195976838935844, 
  (934827989301068439 - 473437004871356056*Nc)/1195976838935844, 
  (724602745332988871 - 364447925731293332*Nc)/2391953677871688, 
  (205231369913889925 - 116576454013978658*Nc)/341707668267384, 
  (3680887678145921 - 1431103890972717*Nc)/575507651818752, 
  (320203347355555 - 703745357912151*Nc)/575507651818752, 
  (71784912158989593 - 29999279618137789*Nc)/251784597670704, 
  (19311477177252609 - 12040179179781478*Nc)/251784597670704, 
  (1404820728398083 + 522178208229630*Nc)/167856398447136, 
  (124397577577147687 - 42468287317606663*Nc)/125892298835352, 
  (-4239487069614314 + 1544476249269581*Nc)/8992307059668, 
  (15634574889915155 - 10212232157443097*Nc)/20982049805892, 
  (-53784834744208789 + 26448159420091655*Nc)/62946149417676, 
  (165227290656865571 - 66864314517822313*Nc)/125892298835352, 
  (5571761875866597 - 1895826866998291*Nc)/10491024902946, 
  (-7040474437681577 + 3122623906483082*Nc)/6994016601964, 
  (-5*(-12210014627844310 + 6793673018645129*Nc))/125892298835352, 
  (-7116215*(-2 + Nc))/3057552, (-611459*(-2 + Nc))/339728, 
  (-72116603*(-2 + Nc))/3057552, (-1090509*(-2 + Nc))/339728, 
  (72140509*(-2 + Nc))/6115104, (-20859889*(-2 + Nc))/1019184, 
  (-5728707*(-2 + Nc))/339728, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-343666030 - 10028697*Nc)/72112680, 
  (-1354 - 339*Nc)/2916, (1354 - 453*Nc)/3645, (8*(433199986 + 61403781*Nc))/
   12619719, (700945514 + 102186249*Nc)/4206573, 
  (169726082 - 94345935*Nc)/7211268, (-364851602 - 61401225*Nc)/7211268, 
  (-5*(549442 + 2458995*Nc))/1802817, (-24250 + 1029*Nc)/2916, 
  (-2*(310 + 159*Nc))/729, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-355469055475457140 + 41863131579273187*Nc)/1344716873539200, 
  (204063573574839300 - 78930729489864127*Nc)/1344716873539200, 
  (131549 + 50176*Nc)/19440, (1328128922845593785 + 81019880064605973*Nc)/
   30659544716693760, (48438063852112970 - 205247982338441389*Nc)/
   638740514931120, (77427221084514406 - 25858840359896923*Nc)/
   127748102986224, (-21518675650578540 + 3534557304352393*Nc)/
   1075773498831360, (-30070253336689300 + 2089090171391509*Nc)/
   8404480459620, (-124126048680197060 + 6971408470443139*Nc)/33617921838480, 
  (186207010947761020 + 218119115428971*Nc)/33617921838480, 
  (-7934097788424444 + 4581960392393717*Nc)/6723584367696, 
  (-259588 - 17565*Nc)/46656, (46844 + 90547*Nc)/31104, 
  (219180 + 75221*Nc)/7776, (67354492276323644 + 8327943874659687*Nc)/
   437993495952768, (1009660626376588 + 556143732622593*Nc)/5214208285152, 
  (-407144605024066 - 190337919938741*Nc)/126734229153, 
  (7654827078374980 + 2320869852673577*Nc)/3041621499672, 
  (2080562896692196 + 554958616403139*Nc)/2281216124754, 
  (10800397789992916 + 1209687850292373*Nc)/18249728998032, 
  (2406184765720540 + 392459797635351*Nc)/2607104142576, 
  (13614553027420 + 402253265877*Nc)/1097728060032, 
  (-72820823474516 - 23604142765701*Nc)/2195456120064, 
  (29960257933592 + 4619162402871*Nc)/40021335522, 
  (42708970388868 + 16153583245477*Nc)/640341368352, 
  (365173802143220 + 61634761269717*Nc)/3842048210112, 
  (5937302574154 + 218367850703*Nc)/2223407529, 
  (-16132955690884 + 1191538704647*Nc)/22869334584, 
  (75504665625228 + 27245339629187*Nc)/40021335522, 
  (-209110380894884 - 41583048672993*Nc)/80042671044, 
  (-11*(-12408606035000 + 87548226029*Nc))/40021335522, 
  (1067807894484380 + 17827230647889*Nc)/960512052528, 
  (-2549086289628004 - 25376038861683*Nc)/960512052528, 
  (-19*(-16283227727508 + 1505634214787*Nc))/320170684176, 
  (-580092 - 141595*Nc)/7776, (766256 + 289755*Nc)/46656, 
  (660728 + 113661*Nc)/11664, (-9484 - 26905*Nc)/3888, 
  (-1188148 - 468471*Nc)/46656, (58372 + 25717*Nc)/1944, 
  (231236 + 73867*Nc)/3888, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-7*(19332322 + 14865873*Nc))/72112680, 
  (7718 + 1443*Nc)/2916, (-7718 - 777*Nc)/3645, 
  (4*(497043698 + 64557141*Nc))/12619719, (706183162 + 119955189*Nc)/8413146, 
  (-765937178 - 79912515*Nc)/14422536, (-508892182 - 36627765*Nc)/14422536, 
  (-5*(22814174 + 2441415*Nc))/3605634, (9010 - 1911*Nc)/5832, 
  (33590 + 5277*Nc)/1458, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-261815020428612868 - 36332796339898223*Nc)/1344716873539200, 
  (110267596191343668 + 12979442877082763*Nc)/1344716873539200, 
  (531218 + 78151*Nc)/77760, (1955915783137060276 + 261164855386320801*Nc)/
   61319089433387520, (-45539409139017451 - 8277311131011331*Nc)/
   159685128732780, (11646949214301667 + 1754050734499463*Nc)/31937025746556, 
  (-25258229219886852 - 3663350726548697*Nc)/1075773498831360, 
  (-8915590603076213 - 1018027983744868*Nc)/4202240229810, 
  (-67427725682448236 - 7243779121994171*Nc)/33617921838480, 
  (112442396145740836 + 12773953429643661*Nc)/33617921838480, 
  (-107*(14556334019892 + 871944110339*Nc))/6723584367696, 
  (466888 + 57651*Nc)/233280, (525716 + 56365*Nc)/31104, 
  (-15720 + 3941*Nc)/7776, (58360975257355232 + 8069274098262735*Nc)/
   437993495952768, (2242304501316328 + 381779725472937*Nc)/5214208285152, 
  (-4*(160703983154701 + 26910625110683*Nc))/126734229153, 
  (9510163943256256 + 1537756533465137*Nc)/3041621499672, 
  (6161078231993174 + 841731005818839*Nc)/4562432249508, 
  (5*(1913681319371024 + 248257606624497*Nc))/18249728998032, 
  (2838217886670328 + 400563193374051*Nc)/2607104142576, 
  (4974154737875 + 658316040654*Nc)/548864030016, 
  (-14198309690684 + 1236407705709*Nc)/2195456120064, 
  (18034741214441 + 2487380034831*Nc)/40021335522, 
  (93905976335640 + 13656584795641*Nc)/640341368352, 
  (5146863340808 + 3636034079745*Nc)/3842048210112, 
  (3295016183116 + 410385171461*Nc)/2223407529, 
  (-16285630638136 - 1859076740509*Nc)/22869334584, 
  (64404568997496 + 9634164854387*Nc)/40021335522, 
  (-125839850013920 - 17916217422333*Nc)/80042671044, 
  (172900875793730 + 20966029623139*Nc)/80042671044, 
  (737078627881148 + 94374238708359*Nc)/960512052528, 
  (-1679728528658908 - 202444554658665*Nc)/960512052528, 
  (294638210610576 + 36247181744071*Nc)/320170684176, 
  (-134268 - 28681*Nc)/7776, (290221 + 40671*Nc)/23328, 
  (446437 + 78984*Nc)/5832, (-7091 + 1492*Nc)/1944, 
  (-1756444 - 237297*Nc)/46656, (300614 + 37421*Nc)/3888, 
  (5*(28259 + 3847*Nc))/1944, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-116078376325 - 153395483059*Nc)/
   104896128150, (-403*(-3 + Nc))/369, 0, 
  (4*(389326743775 + 621465370868*Nc))/73427289705, 
  (8256640720 + 18856183649*Nc)/809116140, (-62870239*(-3 + Nc))/4228830, 
  (1890412399*(-3 + Nc))/173382030, (-152200*(-3 + Nc))/101393, 0, 0, 
  (21640128 - 12845413*Nc)/848331, (-16656168 + 14988539*Nc)/1696662, 
  (-17824*(-3 + Nc))/2337, (-34240*(-3 + Nc))/2337, (-338304*(-3 + Nc))/3895, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-8383018540821740624397 + 
    2819654414150906122159*Nc)/3957352345839916800, 
  (-2813278411702639248079*(-3 + Nc))/3957352345839916800, 0, 
  (77705851409975150379881961 - 25878906170985719444382967*Nc)/
   756949693184752597770240, (268561269149625252398593113 - 
    89049866745421187383884311*Nc)/23654677912023518680320, 
  (260646932713170095899227579 - 86730499528746098139187093*Nc)/
   23654677912023518680320, (-1088625830765228726291*(-3 + Nc))/
   7914704691679833600, (470330216048034724621*(-3 + Nc))/98933808645997920, 
  (226016017882644723599*(-3 + Nc))/49466904322998960, 
  (-1998123625281437279*(-3 + Nc))/578560284479520, 
  (920517671991296437249*(-3 + Nc))/98933808645997920, 0, 0, 0, 
  (386105953882725327044557 - 126789534945616381307439*Nc)/
   2252826467811763683840, (-3747903358641792824195 + 
    1219529968603427739029*Nc)/3575915028272640768, 
  (175480381522857803956997 - 57874134133326123727739*Nc)/
   7822314124346401680, (-1325447492295757408178673 + 
    435091188483069701446531*Nc)/140801654238235230240, 
  (7728626338620972758973 - 2069440959099962437369*Nc)/14080165423823523024, 
  (104716426883251533347337 - 34013544046498257120809*Nc)/
   140801654238235230240, (15772110371623876343826 - 
    5028473780504486215907*Nc)/10057261017016802160, 
  (-137923772641029919*(-3 + Nc))/7178870468643840, 
  (16206740757832920619*(-3 + Nc))/21536611405931520, 
  (1962114879390615749*(-3 + Nc))/9422267490095040, 
  (1322650011321105641*(-3 + Nc))/18844534980190080, 
  (1693325447962470199*(-3 + Nc))/12563023320126720, 
  (-5527243519243104433*(-3 + Nc))/2355566872523760, 
  (420289885734363827*(-3 + Nc))/673019106435360, 
  (1742482790221064441*(-3 + Nc))/588891718130940, 
  (-383102007768898121*(-3 + Nc))/588891718130940, 
  (-9654866190114577*(-3 + Nc))/3464068930182, 
  (-553675216403252933*(-3 + Nc))/628151166006336, 
  (22395064299554383393*(-3 + Nc))/9422267490095040, 
  (-656637993004785277*(-3 + Nc))/495908815268160, 0, 0, 0, 0, 0, 0, 0, 
  (870115870516131 - 286314642906277*Nc)/1439855239680, 
  (-2381198769659 + 882299043381*Nc)/1411622784, 
  (2757213654141 - 1023916280315*Nc)/409049784, 
  (-25568283349017 + 9565947990191*Nc)/4499547624, 
  (-3178155793503 + 1517836690481*Nc)/8999095248, 
  (-11070386261955 + 4083174054653*Nc)/1999798944, 
  (-81189408444619 + 30489561309173*Nc)/23997587328, 
  (67750359571*(-3 + Nc))/3661424640, (-88249203881*(-3 + Nc))/76279680, 
  (-102034273*(-3 + Nc))/715122, (-104976493*(-3 + Nc))/2860488, 
  (-12199517*(-3 + Nc))/715122, (-4611151*(-3 + Nc))/1430244, 
  (273085969*(-3 + Nc))/476748, (-57570185*(-3 + Nc))/336528, 
  (62190103561*(-3 + Nc))/9534960, (21128699147*(-3 + Nc))/6356640, 
  (7301807747*(-3 + Nc))/1589160, 0, 0, 0, 0, 0, 0, 0}, 
 {(5504052409 - 5031205258091*Nc)/839169025200, (-7235*(-3 + Nc))/2952, 0, 
  (-3912537684959 + 11015866453426*Nc)/73427289705, 
  (-5691389087 + 19939918423*Nc)/202279035, (-102916292*(-3 + Nc))/2114415, 
  (2283692867*(-3 + Nc))/86691015, (-737763*(-3 + Nc))/101393, 0, 0, 
  (-2*(-31892547 + 21533999*Nc))/848331, (-23917227 + 23784418*Nc)/848331, 
  (-59740*(-3 + Nc))/2337, (-78208*(-3 + Nc))/2337, (-936224*(-3 + Nc))/3895, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-30024025071599861407209 + 
    10103458480334640973603*Nc)/3957352345839916800, 
  (-10063688161712160064483*(-3 + Nc))/3957352345839916800, 0, 
  (279106599983635536918437913 - 93360138281535572744828011*Nc)/
   756949693184752597770240, (961296592287896145428658729 - 
    319192280148332275440463643*Nc)/23654677912023518680320, 
  (933041214200204234501674539 - 310870914095020214825266273*Nc)/
   23654677912023518680320, (-3869622555170046478931*(-3 + Nc))/
   7914704691679833600, (1681435350711610536853*(-3 + Nc))/98933808645997920, 
  (807101612162754781973*(-3 + Nc))/49466904322998960, 
  (-7133096908378354967*(-3 + Nc))/578560284479520, 
  (3293113999950256325149*(-3 + Nc))/98933808645997920, 0, 0, 0, 
  (1413050845318414568924797 - 473444327192472604091279*Nc)/
   2252826467811763683840, (-40165203494705613890217 + 
    13059352244915162665219*Nc)/10727745084817922304, 
  (628948004843631664634717 - 207144085649224089571959*Nc)/
   7822314124346401680, (-4749591407161139887019313 + 
    1558355764341452666591131*Nc)/140801654238235230240, 
  (-5*(-6141353973751678970403 + 1881522185488642876985*Nc))/
   14080165423823523024, (385932876387764400736737 - 
    128036447702001560812259*Nc)/140801654238235230240, 
  (14799751146545775995199 - 4913991538148330950208*Nc)/2514315254254200540, 
  (-493886567634822559*(-3 + Nc))/7178870468643840, 
  (57658766718165430699*(-3 + Nc))/21536611405931520, 
  (7062239787649272329*(-3 + Nc))/9422267490095040, 
  (4754713347653726801*(-3 + Nc))/18844534980190080, 
  (6098793117745731799*(-3 + Nc))/12563023320126720, 
  (-19862808318382911373*(-3 + Nc))/2355566872523760, 
  (1502240639814215507*(-3 + Nc))/673019106435360, 
  (6255705403529785871*(-3 + Nc))/588891718130940, 
  (-342678853064136959*(-3 + Nc))/147222929532735, 
  (-17342963583270095*(-3 + Nc))/1732034465091, 
  (-1986097879694179493*(-3 + Nc))/628151166006336, 
  (80500643798476011553*(-3 + Nc))/9422267490095040, 
  (-2367939619260105517*(-3 + Nc))/495908815268160, 0, 0, 0, 0, 0, 0, 0, 
  (3113125077189411 - 1027887047263297*Nc)/1439855239680, 
  (-8434353265067 + 3023854743897*Nc)/1411622784, 
  (9742573706313 - 3495318925787*Nc)/409049784, 
  (-90052197867549 + 32454488100983*Nc)/4499547624, 
  (-10812629264223 + 4820655977189*Nc)/8999095248, 
  (3*(-4344862130507 + 1546674038169*Nc))/666599648, 
  (-285886522639723 + 103341801887129*Nc)/23997587328, 
  (241994914891*(-3 + Nc))/3661424640, (-314008005341*(-3 + Nc))/76279680, 
  (-364637755*(-3 + Nc))/715122, (-381856531*(-3 + Nc))/2860488, 
  (-22554289*(-3 + Nc))/357561, (-3969985*(-3 + Nc))/357561, 
  (971543767*(-3 + Nc))/476748, (-202921529*(-3 + Nc))/336528, 
  (221355045481*(-3 + Nc))/9534960, (75056321707*(-3 + Nc))/6356640, 
  (25913547647*(-3 + Nc))/1589160, 0, 0, 0, 0, 0, 0, 0}, 
 {(3334280513006 + 92654570861*Nc)/900571636800, (-7862 + 1231*Nc)/3168, 
  (353*(-2 + Nc))/3960, (-5550275733154 - 789111563159*Nc)/52533345480, 
  (-61554257886 - 10615005881*Nc)/1157759680, (119652167326 - 33806995919*Nc)/
   5954192640, (181437748754 + 32457408119*Nc)/5954192640, 
  (216577978 + 8539939*Nc)/15668928, (-15817*(-2 + Nc))/25344, 
  (-8621*(-2 + Nc))/6336, (-3166434 + 2843233*Nc)/202312, 
  (1098102 - 969013*Nc)/202312, (8670 + 15853*Nc)/2508, (-2194 + 873*Nc)/209, 
  (-184862 - 61177*Nc)/4180, (415*(-2 + Nc))/176, (475*(-2 + Nc))/528, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (400593067773496368706 - 506093345451001820177*Nc)/
   566255295014492160, (-403999987977728093194 + 506840820761496625013*Nc)/
   566255295014492160, (7363*(-2 + Nc))/337920, 
  (-10196122241019058542478558 + 12699129778110419429925287*Nc)/
   270778752033570034974720, (-31937498133762983010446174 + 
    40328032148730238243231111*Nc)/8461836001049063592960, 
  (-31073634625083609644392378 + 39093448610106862267288037*Nc)/
   8461836001049063592960, (-1379668626622674378554 + 
    1612208001136290472381*Nc)/11325105900289843200, 
  (45186479967094999846 - 56186965881019595819*Nc)/8847738984601440, 
  (70542946188647217442 - 86877080548819157249*Nc)/14156382375362304, 
  (-5081381613285502066 + 6220641741584962169*Nc)/1241787927663360, 
  (653601069316473658838 - 821837405979706264507*Nc)/70781911876811520, 
  (-49007*(-2 + Nc))/63360, (263*(-2 + Nc))/67584, (941*(-2 + Nc))/2816, 
  (-54736563702969761313094 + 70917261366952184042291*Nc)/
   805889142957053675520, (4033391518965461382542 - 
    5242339534556544229999*Nc)/11512702042243623936, 
  (-60400178933791386011722 + 78729415529578822516973*Nc)/
   8394678572469309120, (146127129859216642493326 - 
    191271724008806472689159*Nc)/50368071434815854720, 
  (5*(-135837645922993674306 + 211293171552525581633*Nc))/
   3357871428987723648, (-2450185482807211243394 + 3300251912729101722991*Nc)/
   8394678572469309120, (-1989767485525188230222 + 2840672628659473898833*Nc)/
   3597719388201132480, (-9765274859451352 + 12126565157953613*Nc)/
   481509604604160, (666380441564304058 - 786941556850108967*Nc)/
   963019209208320, (419780818533868874 - 585536945799094381*Nc)/
   3370567232229120, (547231439549074526 - 683280800050787599*Nc)/
   6741134464458240, (1451059955195934662 - 2033124996087922003*Nc)/
   13482268928916480, (-2251384201813722838 + 2884519730126427707*Nc)/
   842641808057280, (164805521286483602 - 203085902972542393*Nc)/
   240754802302080, (608907010237918766 - 784836214361886199*Nc)/
   210660452014320, (-173398848492131842 + 220735442936416013*Nc)/
   421320904028640, (-64137583525809322 + 82773726871150229*Nc)/
   19826866071936, (-179393578316533430 + 221987409605214367*Nc)/
   168528361611456, (1494575347194676038 - 1940282482637921227*Nc)/
   561761205371520, (-252173037327449242 + 337958902398739613*Nc)/
   177398275380480, (-173231*(-2 + Nc))/50688, (32129*(-2 + Nc))/18432, 
  (-8971*(-2 + Nc))/4608, (-36523*(-2 + Nc))/16896, (-389*(-2 + Nc))/9216, 
  (12655*(-2 + Nc))/16896, (25303*(-2 + Nc))/16896, 
  (-96541859279062 + 116009213200883*Nc)/515070167040, 
  (247396955830 - 282793820723*Nc)/504970752, 
  (29*(-9915459058 + 11208264377*Nc))/146326752, 
  (2663103114482 - 2975041474345*Nc)/1609594272, 
  (393339892718 - 367023460303*Nc)/3219188544, 
  (3408012051442 - 3890625697281*Nc)/2146125696, 
  (8466914801782 - 9454751963795*Nc)/8584502784, 
  (23343048586 - 28016529269*Nc)/1309777920, (-28913103166 + 34220222399*Nc)/
   27287040, (-8994838 + 9760073*Nc)/63954, (-35656966 + 41594303*Nc)/
   1023264, (-2186227 + 2822624*Nc)/127908, (-3522730 + 3712499*Nc)/511632, 
  (79621918 - 95990651*Nc)/170544, (-14613038 + 17265367*Nc)/120384, 
  (20517527486 - 24481291919*Nc)/3410880, (-3*(-2274668814 + 2684696951*Nc))/
   2273920, (7228959646 - 8605267839*Nc)/1705440, (731*(-2 + Nc))/792, 
  (2191*(-2 + Nc))/1056, (-163*(-2 + Nc))/704, (145*(-2 + Nc))/704, 
  (683*(-2 + Nc))/704, (607*(-2 + Nc))/2816, (289*(-2 + Nc))/4224}, 
 {(11665406987950 + 11355844476121*Nc)/14409146188800, 
  (-38686 + 13559*Nc)/50688, (-12503*(-2 + Nc))/63360, 
  (85087969324910 - 94502397689927*Nc)/2521600583040, 
  (1152968426170 - 1205443657513*Nc)/55572464640, 
  (1346039461466 + 1287652402691*Nc)/95267082240, 
  (-1375665933386 + 3679904629*Nc)/95267082240, 
  (-336889714 + 678972089*Nc)/250702848, (1198069*(-2 + Nc))/405504, 
  (11705*(-2 + Nc))/101376, (411024442 - 98558111*Nc)/9710976, 
  (-138807136 + 30119693*Nc)/9710976, (246146 + 68001*Nc)/13376, 
  (151806 + 65113*Nc)/10032, (7078758 + 1602973*Nc)/66880, 
  (-9307*(-2 + Nc))/2816, (-7525*(-2 + Nc))/2816, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-104916820848747027245754 + 46470222617899323101189*Nc)/
   45300423601159372800, (103460460155222586668034 - 
    45877440918869374885289*Nc)/45300423601159372800, 
  (-5281447*(-2 + Nc))/5406720, (510133964410870274877721274 - 
    235394623685138613660445725*Nc)/4332460032537120559595520, 
  (1631407619617636364070620442 - 725140109516710774016820605*Nc)/
   135389376016785017487360, (1602278810460028033686442542 - 
    710477304771528523339493863*Nc)/135389376016785017487360, 
  (72707145322699262608386 - 28484402974152057401009*Nc)/
   181201694404637491200, (-4461798371218905837366 + 
    2035988798541071232185*Nc)/283127647507246080, 
  (-17099736806997469686738 + 7817946422413484374553*Nc)/1132510590028984320, 
  (237532392568900983058 - 112695850356020987585*Nc)/19868606842613760, 
  (-33594751091763385706022 + 14827791060020433443723*Nc)/
   1132510590028984320, (384407*(-2 + Nc))/337920, 
  (-855595*(-2 + Nc))/1081344, (-2297*(-2 + Nc))/45056, 
  (8370864436223461237119518 - 4011512419037395516148747*Nc)/
   38682678861938576424960, 
  (5*(-38725488396477020061498 + 17814923853216056516581*Nc))/
   184203232675897982976, (3064766207766876394863758 - 
    1371870675873598208119767*Nc)/134314857159508945920, 
  (-7477110010262234402138994 + 3287573029150366246815541*Nc)/
   805889142957053675520, (131103942963100069019254 - 
    65037548362485392302831*Nc)/161177828591410735104, 
  (187283686372797028647769 - 91787874042410996741866*Nc)/
   201472285739263418880, (112346029950534883867768 - 
    53397958591286384779347*Nc)/57563510211218119680, 
  (3906875678329326394 - 1763343517165325451*Nc)/61633229389332480, 
  (-138697940888470842878 + 56058121758476534097*Nc)/61633229389332480, 
  (-27464717185565225766 + 9056639168541933359*Nc)/53929075715665920, 
  (-24321063561892411914 + 11213576793461040401*Nc)/107858151431331840, 
  (-89042233065042409058 + 37565166799905099277*Nc)/215716302862663680, 
  (110244167978445315762 - 52747068030458871133*Nc)/13482268928916480, 
  (-8021076318890628918 + 3696825646127430527*Nc)/3852076836833280, 
  (-30974594321937425874 + 13798218827171892041*Nc)/3370567232229120, 
  (10079893306798491738 - 3335281038798241837*Nc)/6741134464458240, 
  (3147013807611105186 - 1523923703730057457*Nc)/317229857150976, 
  (17099211386510114794 - 8243627619895899815*Nc)/5392907571566592, 
  (-56078430318042527839 + 26710874922837082111*Nc)/6741134464458240, 
  (13319444390017964358 - 6351083100802000927*Nc)/2838372406087680, 
  (6654163*(-2 + Nc))/811008, (-1119725*(-2 + Nc))/294912, 
  (-645713*(-2 + Nc))/73728, (-53329*(-2 + Nc))/270336, 
  (668705*(-2 + Nc))/147456, (-2253715*(-2 + Nc))/270336, 
  (-1134393*(-2 + Nc))/90112, (5001726685974858 - 2064318095379037*Nc)/
   8241122672640, (-12862897782298 + 4847750828189*Nc)/8079532032, 
  (14808971757894 - 5550843574979*Nc)/2341228032, 
  (5*(-27499320036582 + 10219407574963*Nc))/25753508352, 
  (-18115158191778 + 6203250401009*Nc)/51507016704, 
  (-177080109593054 + 66196550980335*Nc)/34338011136, 
  (-436345303264058 + 161976181827645*Nc)/137352044544, 
  (-1185353538094 + 498619362251*Nc)/20956446720, 
  (504181990478 - 203607466227*Nc)/145530880, (925475778 - 362506871*Nc)/
   2046528, (1902898674 - 783255373*Nc)/16372224, 
  (-13*(-8870523 + 4157314*Nc))/2046528, (156298134 - 79483441*Nc)/8186112, 
  (-4322222930 + 1646393757*Nc)/2728704, (829235418 - 274292873*Nc)/1926144, 
  (-1070402377354 + 436861904561*Nc)/54574080, 
  (-1076458485674 + 429828686721*Nc)/109148160, 
  (-375559315114 + 153405290521*Nc)/27287040, (-86017*(-2 + Nc))/50688, 
  (-13349*(-2 + Nc))/2816, (4991*(-2 + Nc))/11264, (-32437*(-2 + Nc))/33792, 
  (-14695*(-2 + Nc))/33792, (-86447*(-2 + Nc))/135168, 
  (-7831*(-2 + Nc))/67584}, {(-1570804299730 - 1169746640503*Nc)/
   1801143273600, (3514 + 79*Nc)/6336, (-79*(-2 + Nc))/7920, 
  (490243235470 + 12205141586801*Nc)/315200072880, 
  (29*(-187365530 + 5483629751*Nc))/6946558080, 
  (-25661149870 - 12163887697*Nc)/2381677056, (-1134129026 - 6788445527*Nc)/
   2381677056, (-5*(15524890 + 11577331*Nc))/31337856, 
  (-51427*(-2 + Nc))/50688, (10609*(-2 + Nc))/12672, 
  (5*(-1041696 + 157319*Nc))/1213872, (-5*(-355437 + 42824*Nc))/1213872, 
  (-5*(364 + 353*Nc))/1672, (-5*(262 + 17*Nc))/418, (-120534 + 1787*Nc)/5016, 
  (105*(-2 + Nc))/352, (425*(-2 + Nc))/1056, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (98508552525309729498 - 72133117220427160157*Nc)/377503530009661440, 
  (-96553349672029221282 + 71849988828160740289*Nc)/377503530009661440, 
  (81953*(-2 + Nc))/675840, (-1436277773497522529830906 + 
    1103587422778024343110807*Nc)/108311500813428013989888, 
  (-508949460444815437050874 + 380423472403120905364943*Nc)/
   376081600046625048576, (-1501162498762561535582058 + 
    1114785991286272610940343*Nc)/1128244800139875145728, 
  (-78217236427656586242 + 50238368276725458481*Nc)/1510014120038645760, 
  (-29*(-141358985568538126 + 107501836428030547*Nc))/2359397062560384, 
  (15870718002700850386 - 12096289780468413081*Nc)/9437588250241536, 
  (-648235770085092278 + 506968119149335435*Nc)/496715171065344, 
  (31554330241532113446 - 23327956807085909299*Nc)/9437588250241536, 
  (-4133*(-2 + Nc))/7920, (37237*(-2 + Nc))/135168, (-5855*(-2 + Nc))/16896, 
  (-24309451993937239515802 + 19607824302685726302133*Nc)/
   967066971548464410624, (2622990275419074402426 - 
    1998056387546178898847*Nc)/23025404084487247872, 
  (-8485939174711870001806 + 6445707085866312392085*Nc)/3357871428987723648, 
  (6985735025825819750266 - 5265409891854435275009*Nc)/6715742857975447296, 
  (-2429693891749813779766 + 2267242549291035659069*Nc)/20147228573926341888, 
  (-1092024204373595736763 + 904196680318962277901*Nc)/10073614286963170944, 
  (-326351878019341702619 + 278760603773815660766*Nc)/1439087755280452992, 
  (-11131749031959326 + 8217030796450923*Nc)/1540830734733312, 
  (435389081747562658 - 288423611977016621*Nc)/1540830734733312, 
  (25634456001474070 - 17345048002697523*Nc)/449408964297216, 
  (7616198925449326 - 5895196682146495*Nc)/299605976198144, 
  (252367239345567814 - 179565905449291307*Nc)/5392907571566592, 
  (-100247856735764554 + 78132918844131225*Nc)/112352241074304, 
  (2299538722358642 - 1903586979208737*Nc)/10700213435648, 
  (26860998655971414 - 21104627226732293*Nc)/28088060268576, 
  (-7222833756182458 + 6121472319654697*Nc)/56176120537152, 
  (-13766047803247930 + 10870894147116141*Nc)/13217910714624, 
  (-223611504586388038 + 179363572822843547*Nc)/674113446445824, 
  (304263838677515698 - 233408984567751065*Nc)/337056723222912, 
  (-11478421494478662 + 8921013170668411*Nc)/23653103384064, 
  (-294365*(-2 + Nc))/101376, (33179*(-2 + Nc))/36864, (8951*(-2 + Nc))/9216, 
  (-21961*(-2 + Nc))/33792, (-15935*(-2 + Nc))/18432, 
  (80917*(-2 + Nc))/33792, (119245*(-2 + Nc))/33792, 
  (-5239541112702 + 3546493269109*Nc)/68676022272, 
  (213244427370 - 145925998963*Nc)/1009941504, 
  (-81597284418 + 55239753391*Nc)/97551168, (251358967054 - 164996125641*Nc)/
   357687616, (84875604086 - 41541160709*Nc)/2146125696, 
  (3001086133214 - 2012767491089*Nc)/4292251392, 
  (7191856200282 - 4715361973475*Nc)/17169005568, 
  (3596664170 - 2489161973*Nc)/523911168, (-4703191622 + 3116603391*Nc)/
   10914816, (3*(-479318 + 360095*Nc))/28424, (-8435714 + 7508829*Nc)/682176, 
  (-1067973 + 1113817*Nc)/170544, (-595876 + 468047*Nc)/341088, 
  (69306310 - 49950311*Nc)/341088, (-1515382 + 1054491*Nc)/26752, 
  (3293998222 - 2226041791*Nc)/1364352, (1114317402 - 733667365*Nc)/909568, 
  (1163186470 - 774592831*Nc)/682176, (-733*(-2 + Nc))/6336, 
  (49*(-2 + Nc))/264, (1517*(-2 + Nc))/4224, (3167*(-2 + Nc))/4224, 
  (2821*(-2 + Nc))/4224, (-521*(-2 + Nc))/5632, (181*(-2 + Nc))/8448}, 
 {(-144864186572 - 129618143727*Nc)/81870148800, (-244 + 111*Nc)/288, 
  (244 - 63*Nc)/360, (1300183525684 + 992408562529*Nc)/14327276040, 
  (20401810316 + 13584468311*Nc)/315752640, (36582285500 - 5403084069*Nc)/
   541290240, (-40498944860 - 10107853731*Nc)/541290240, 
  (9881972 - 12959967*Nc)/1424448, (-32732 - 8643*Nc)/2304, 
  (-3724 + 1857*Nc)/576, (1140956 + 117351*Nc)/18392, 
  (-381380 - 39819*Nc)/18392, (13*(100 + 9*Nc))/76, (-36 + 91*Nc)/19, 
  (58020 + 14053*Nc)/380, (780 + 287*Nc)/48, (-5*(-36 + 11*Nc))/48, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-207220014166232911036 - 1407095772977461235*Nc)/
   257388770461132800, (207260543960470453996 - 3132073610813247985*Nc)/
   257388770461132800, (-7692 + 34561*Nc)/30720, 
  (552374700292083718588908 - 45065601384108122360713*Nc)/
   24616250184870003179520, (3584532868913756783854444 - 
    66507592983146557221289*Nc)/769257818277187599360, 
  (3355755923684794245867140 - 19702767160610428140203*Nc)/
   769257818277187599360, (275296015493476094380 + 12149003747879961071*Nc)/
   1029555081844531200, (-5292987680111265172 + 626182267371951427*Nc)/
   1608679815382080, (-19110684521187679372 + 3020264346080108665*Nc)/
   6434719261528320, (9650124703111756 - 70855293589509321*Nc)/
   112889811605760, (-72756054875094498820 + 724564355275019683*Nc)/
   6434719261528320, (-17498 - 1747*Nc)/2880, (-47388 + 2533*Nc)/6144, 
  (25*(100 + Nc))/768, (1155392667367389311860 - 1269457836220405064927*Nc)/
   219787948079196456960, (-531485580783626725276 + 39840847466642353837*Nc)/
   1046609276567602176, (8187560378784062281860 - 282188955672304204747*Nc)/
   763152597497209920, (-24866419668484341431180 + 447051457949294434001*Nc)/
   4578915584983259520, (208805182282362323444 + 32121535980338557385*Nc)/
   915783116996651904, (99492990742446275060 - 31110390137733572041*Nc)/
   1144728896245814880, (182477972848312425060 - 4358787309931334867*Nc)/
   327065398927375680, (5428491317174380 - 323693028423301*Nc)/
   350188803348480, (-440552610676211460 - 14360096441306213*Nc)/
   350188803348480, (-199503507051189220 - 6558050031044741*Nc)/
   306415202929920, (-80770704998076220 + 6262261021648981*Nc)/
   612830405859840, (-252847452550685900 - 13033933116156783*Nc)/
   1225660811719680, (48676980101361740 - 23469156854058473*Nc)/
   76603800732480, (-5616776058897220 + 1159058842030027*Nc)/21886800209280, 
  (-70817694142725820 + 3488939469621001*Nc)/19150950183120, 
  (80181362883220220 + 2674405657740823*Nc)/38301900366240, 
  (7934940369836 - 758472482485049*Nc)/1802442370176, 
  (900498255254380 - 3102643890983337*Nc)/30641520292992, 
  (-34148190644705260 + 23809992029230697*Nc)/76603800732480, 
  (4558066645164260 - 1616211053468147*Nc)/16127115943680, 
  (-106564 - 38893*Nc)/4608, (5*(-25148 + 2997*Nc))/18432, 
  (62180 + 73629*Nc)/4608, (26156 + 7223*Nc)/1536, (38812 - 49509*Nc)/9216, 
  (5*(-8652 + 1777*Nc))/1536, (-7900 + 17869*Nc)/1536, 
  (15809419183820 + 416330325343*Nc)/46824560640, 
  (-3*(6153590892 + 468301271*Nc))/15302144, (65277379252 + 5132763281*Nc)/
   13302432, (-547919397316 - 43603873637*Nc)/146326752, 
  (-51003772540 - 7789144523*Nc)/292653504, (-781041682692 - 59808440149*Nc)/
   195102336, (-1762234583884 - 141208525199*Nc)/780409344, 
  (-3304401300 - 53834129*Nc)/119070720, (4793825180 + 166508859*Nc)/2480640, 
  (3029812 + 195005*Nc)/11628, (6573740 + 319663*Nc)/93024, 
  (401312 + 22945*Nc)/11628, (-663316 - 108761*Nc)/46512, 
  (-19624396 - 1243191*Nc)/15504, (4438684 + 332939*Nc)/10944, 
  (-3310691580 - 104494499*Nc)/310080, (-3538804540 - 136788979*Nc)/620160, 
  (-1125724060 - 32783579*Nc)/155040, (244 + 67*Nc)/288, (-424 - 37*Nc)/24, 
  (-1068 - 203*Nc)/192, (-948 - 113*Nc)/192, (172 - 25*Nc)/64, 
  (-124 - 67*Nc)/768, (-412 + 61*Nc)/384}, 
 {(109248753761 - 338005413661*Nc)/204675372000, (-689 + 781*Nc)/720, 
  (689 + 587*Nc)/900, (-1727367890647 + 1677774697747*Nc)/35818190100, 
  (-18419673713 + 21849773693*Nc)/789381600, (5976677975 + 3547693949*Nc)/
   270645120, (-443924927 - 7305371381*Nc)/270645120, 
  (26823145 - 7088477*Nc)/3561120, (-4891 - 14473*Nc)/5760, 
  (2377 - 1181*Nc)/1440, (764575 + 1941441*Nc)/45980, 
  (-60407 - 143067*Nc)/9196, (6765 + 3467*Nc)/190, (2*(195 + 881*Nc))/95, 
  (12537 + 22355*Nc)/190, (3*(15 + 53*Nc))/40, (5*(-39 + 19*Nc))/24, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-811383810498494538843 - 970122211090867712129*Nc)/
   643471926152832000, (827226346262292219543 + 978879294265039807829*Nc)/
   643471926152832000, (-112247 - 41661*Nc)/76800, 
  (3994427179707726074503439 + 4573534750498427699493137*Nc)/
   61540625462175007948800, (13330165393942573806453807 + 
    15755338558493586651760721*Nc)/1923144545692968998400, 
  (2564711215836509644414329 + 3041737082905904444615687*Nc)/
   384628909138593799680, (137144473590939911499 + 156370470758358689497*Nc)/
   514777540922265600, (-35357589127060239621 - 40675097142071433293*Nc)/
   4021699538455200, (-137805857908650088911 - 157246461562096869893*Nc)/
   16086798153820800, (1865724504419005343 + 2058422348912468189*Nc)/
   282224529014400, (-54144326835856334577 - 64315255267991637091*Nc)/
   3217359630764160, (-29096 - 17839*Nc)/7200, (-9475 - 17201*Nc)/15360, 
  (17*(-263 + 27*Nc))/1920, (14294757269097043189765 + 
    14713197678374642291747*Nc)/109893974039598228480, 
  (-1651917698343555738155 - 1979288725324528727757*Nc)/2616523191419005440, 
  (5247938127145914050649 + 6217466972284566771479*Nc)/381576298748604960, 
  (-13251124657136367171531 - 15839390950979753684765*Nc)/
   2289457792491629760, (1721691085185357282641 + 1460896172429820292411*Nc)/
   2289457792491629760, (336207302395095917809 + 344376803145203656247*Nc)/
   572364448122907440, (227021725578709621397 + 226548352695504308825*Nc)/
   163532699463687840, (6362904675088247 + 7242133973656331*Nc)/
   175094401674240, (-251345636857055921 - 287385859039641765*Nc)/
   175094401674240, (-63612446464774569 - 73341769785942175*Nc)/
   153207601464960, (-37142725759475127 - 50370312086554873*Nc)/
   306415202929920, (-147027547296282539 - 173910875037739301*Nc)/
   612830405859840, (167761642883900067 + 191000702447566109*Nc)/
   38301900366240, (-77*(170917251567117 + 189400927272275*Nc))/
   10943400104640, (-52613921566986027 - 61706415952017781*Nc)/9575475091560, 
  (23316066310024347 + 28430459770593881*Nc)/19150950183120, 
  (13*(1696651770105531 + 1985279441513641*Nc))/4506105925440, 
  (112846650036737591 + 137545716305840087*Nc)/76603800732480, 
  (-164607147243619679 - 189535444758756460*Nc)/38301900366240, 
  (16381861025690913 + 21009649337716823*Nc)/8063557971840, 
  (-157605 - 101543*Nc)/11520, (387505 + 119707*Nc)/46080, 
  (-228443 - 89129*Nc)/11520, (-75057 - 22043*Nc)/3840, 
  (15847 + 8989*Nc)/4608, (2653 - 13505*Nc)/3840, (16789 + 3623*Nc)/3840, 
  (8874723491019 + 10306965961085*Nc)/23412280320, 
  (-99744363687 - 139230421585*Nc)/114766080, 
  (111285209433 + 160171500383*Nc)/33256080, 
  (-1007759159565 - 1441053242219*Nc)/365816880, 
  (-98493576771 - 169475863637*Nc)/731633760, 
  (-263592256633 - 384433419759*Nc)/97551168, 
  (-3192657385383 - 4594090223665*Nc)/1951023360, 
  (-2048617125 - 2393856731*Nc)/59535360, (899897565 + 1036702883*Nc)/413440, 
  (7534725 + 8949233*Nc)/29070, (16531383 + 19063633*Nc)/232560, 
  (1218531 + 1319662*Nc)/29070, (1267311 + 1020133*Nc)/116280, 
  (-38238799 - 47873793*Nc)/38760, (7*(962085 + 1328603*Nc))/27360, 
  (-1921091551 - 2206554753*Nc)/155040, (-1945095023 - 2237273681*Nc)/310080, 
  (-77*(8789331 + 10072685*Nc))/77520, (-801 - 385*Nc)/720, 
  (-34 - 371*Nc)/120, (1061 - 177*Nc)/480, (-739 - 365*Nc)/160, 
  (4813 + 2675*Nc)/480, (-1585 - 463*Nc)/640, (1501 + 587*Nc)/960}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-15195 + 4553*Nc)/96, 
  (-385611 + 114553*Nc)/3072, (5971*(-3 + Nc))/384, (51*(-3 + Nc))/128, 
  (3505*(-3 + Nc))/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-29665023 + 10647701*Nc)/1075200, 
  (-7357141*(-3 + Nc))/1075200, 0, (886733 - 282651*Nc)/860160, 
  (-542751 + 57577*Nc)/26880, (477843 - 171013*Nc)/5376, 
  (-82619*(-3 + Nc))/430080, (525509*(-3 + Nc))/13440, 
  (-3583*(-3 + Nc))/1680, (-94531*(-3 + Nc))/13440, (59895*(-3 + Nc))/896, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-9789 + 2831*Nc))/81, (246477 - 70927*Nc)/1296, (-3679*(-3 + Nc))/162, 
  (35*(-3 + Nc))/54, (-2162*(-3 + Nc))/27, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (13434609 - 5345083*Nc)/453600, (4982203*(-3 + Nc))/453600, 0, 
  (-335379 + 112738*Nc)/362880, (-8529 + 9878*Nc)/3780, 
  (-110067 + 35870*Nc)/756, (87097*(-3 + Nc))/181440, 
  (-323627*(-3 + Nc))/5670, (-32369*(-3 + Nc))/2835, (98923*(-3 + Nc))/5670, 
  (-37883*(-3 + Nc))/378, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-13*(-1147230 + 1902329*Nc))/955152, 
  (598315302 - 753325045*Nc)/30564864, (32896746 - 10041163*Nc)/3820608, 
  (-34745598 + 14053193*Nc)/1273536, (36561618 - 30384299*Nc)/636768, 
  (646*(-2 + Nc))/737, (-113843*(-2 + Nc))/23584, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (219362702886 - 160777553735*Nc)/21395404800, 
  (134182579554 + 1471838915*Nc)/21395404800, (3663725*(-2 + Nc))/4528128, 
  (-1573979562 - 2515887875*Nc)/34232647680, (19319710818 - 2571819865*Nc)/
   356590080, (104093742 + 1778113073*Nc)/71318016, 
  (-34994597310 + 25806050791*Nc)/17116323840, 
  (-35003010906 + 16666901225*Nc)/267442560, (-103670257338 + 52112095565*Nc)/
   534885120, (111345735618 - 65748814265*Nc)/534885120, 
  (1780154322 - 2258334161*Nc)/35659008, (1107817*(-2 + Nc))/1886720, 
  (1749299*(-2 + Nc))/1509376, (5354201*(-2 + Nc))/566016, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-79070032 - 4991217*Nc)/955152, (-1811481296 - 167586177*Nc)/30564864, 
  (-35834576 - 13269135*Nc)/3820608, (15361360 + 5234757*Nc)/1273536, 
  (-5*(5234624 + 1682571*Nc))/636768, (-526*(-2 + Nc))/2211, 
  (-92467*(-2 + Nc))/70752, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-17*(-1341762038 + 699189837*Nc))/4279080960, 
  (19864701602 + 705196641*Nc)/4279080960, (1917163*(-2 + Nc))/22640640, 
  (2291277826 - 1177496517*Nc)/6846529536, (1008033926 - 693463839*Nc)/
   71318016, (2030737714 + 102787971*Nc)/71318016, 
  (-12745715314 + 9308684037*Nc)/17116323840, (-3100009450 + 1167601971*Nc)/
   53488512, (-9299229766 + 4326547683*Nc)/106977024, 
  (8577258742 - 4498191903*Nc)/106977024, (-424596754 - 363380595*Nc)/
   35659008, (1518857*(-2 + Nc))/5660160, (326097*(-2 + Nc))/1509376, 
  (724411*(-2 + Nc))/566016, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-37145118 + 12018061*Nc)/955152, 
  (-927975678 + 315170141*Nc)/30564864, (5*(-6503466 + 1899271*Nc))/3820608, 
  (10702902 - 3673681*Nc)/1273536, (5*(-4488018 + 2056967*Nc))/636768, 
  (-111*(-2 + Nc))/737, (18563*(-2 + Nc))/23584, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-74972204022 + 70317477895*Nc)/21395404800, (15334682862 - 29789705155*Nc)/
   21395404800, (-875867*(-2 + Nc))/7546880, (1472153514 - 1906265165*Nc)/
   34232647680, (-9827252706 + 1167259625*Nc)/356590080, 
  (220549074 - 637767361*Nc)/71318016, (7993908222 - 6255699863*Nc)/
   17116323840, (4024030602 - 1297697065*Nc)/267442560, 
  (26009991066 - 9554902525*Nc)/534885120, (-22387060866 + 11639451145*Nc)/
   534885120, (-414401874 + 794720353*Nc)/35659008, 
  (-98443*(-2 + Nc))/5660160, (-257667*(-2 + Nc))/1509376, 
  (-876841*(-2 + Nc))/566016, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (1515924 - 27725*Nc)/2025, (35119188 - 325213*Nc)/64800, 
  (847116 + 16301*Nc)/8100, (-192996 - 64207*Nc)/2700, 
  (575964 + 21445*Nc)/1350, (2*(-223 + 148*Nc))/75, (7*(-836 + 161*Nc))/150, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2536148628 - 1041855095*Nc)/45360000, (-756972252 + 213154355*Nc)/
   45360000, (-151476 - 13735*Nc)/48000, (-414131364 + 30841765*Nc)/72576000, 
  (270331956 + 61202975*Nc)/756000, (5786604 + 17387897*Nc)/151200, 
  (-6619356 + 13048331*Nc)/7257600, (13*(19088316 + 1233965*Nc))/567000, 
  (116089164 + 135991805*Nc)/1134000, (-502891164 - 190177625*Nc)/1134000, 
  (-33095196 - 15599009*Nc)/75600, (374916 + 51395*Nc)/12000, 
  (-29156 + 13737*Nc)/9600, (26404 - 5315*Nc)/1200, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-1852 + 6225*Nc))/2025, (-294524 + 134049*Nc)/32400, 
  (-76868 + 2127*Nc)/4050, (-17492 + 2811*Nc)/1350, (-34372 + 1815*Nc)/675, 
  (-2*(92 + 33*Nc))/75, (-2*(427 + 123*Nc))/75, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-340165103 - 32815770*Nc)/
   11340000, (180664223 - 11251470*Nc)/11340000, (166 - 915*Nc)/8000, 
  (73875586 + 1494615*Nc)/18144000, (19278656 + 1157325*Nc)/189000, 
  (4438304 + 314547*Nc)/37800, (1807109 + 2194026*Nc)/1814400, 
  (-868417 + 5502345*Nc)/141750, (3557857 + 6031290*Nc)/141750, 
  (-20509214 - 15483525*Nc)/283500, (-2890798 - 272667*Nc)/9450, 
  (-65618 - 15935*Nc)/6000, (1597 + 656*Nc)/1200, (14666 + 3665*Nc)/1200, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-79720181775975 + 26852075363629*Nc)/17030561202, 
  (-1837353832765143 + 617832628422269*Nc)/544977958464, 
  (12857161541783*(-3 + Nc))/68122244808, (-536839466209*(-3 + Nc))/
   22707414936, (9292719329689*(-3 + Nc))/11353707468, 0, 0, 
  (11129185776 - 6666518447*Nc)/525634605, 
  (-2*(-288814913887 + 109624044994*Nc))/175211535, 
  (1224292934583 - 463461082696*Nc)/525634605, (22367694*(-3 + Nc))/248527, 
  (147214527643*(-3 + Nc))/420507684, (1668491107*(-3 + Nc))/13564764, 
  (66679625192*(-3 + Nc))/105126921, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-557571548337972220617 + 185226486235424143619*Nc)/
   1270305472722491520, (-189116422570780647107*(-3 + Nc))/
   1270305472722491520, 0, (800450597974455709098 - 267121174238341586543*Nc)/
   19308643185381871104, (192455204819114681922 - 62749274147014407025*Nc)/
   201131699847727824, (615534274105298928330 - 206031880437019289039*Nc)/
   201131699847727824, (-22162507830867118213*(-3 + Nc))/2540610945444983040, 
  (24246362758985378143*(-3 + Nc))/15878818409031144, 
  (11829941829588319369*(-3 + Nc))/7939409204515572, 
  (-28456654979595889289*(-3 + Nc))/15878818409031144, 
  (8738659560173205779*(-3 + Nc))/5292939469677048, 0, 0, 0, 
  (1222839103839806919 - 410869370622637163*Nc)/6385133328499296, 
  (797287238122751 - 328865722833620*Nc)/6334457667162, 
  (-12687201978862536 + 4644221049029053*Nc)/7390200611689, 
  (44768021275471959 - 16104247319165965*Nc)/44341203670134, 
  (92360213420513215 - 31251711869930933*Nc)/88682407340268, 
  (124161257171305437 - 39158946245901113*Nc)/266047222020804, 
  (35527117919807241 - 11891283136291378*Nc)/19003373001486, 
  (-1071863690341*(-3 + Nc))/500088763197, (316216343852657*(-3 + Nc))/
   10668560281536, (-6093147186816493*(-3 + Nc))/28004970739032, 
  (586221492285995*(-3 + Nc))/14002485369516, (-4136193618779519*(-3 + Nc))/
   56009941478064, (-3294850937183711*(-3 + Nc))/3500621342379, 
  (13652202397151*(-3 + Nc))/333392508798, (-108605759214254*(-3 + Nc))/
   1166873780793, (1528954420101551*(-3 + Nc))/2333747561586, 
  (-3326517255901388*(-3 + Nc))/3500621342379, (-1205365379380678*(-3 + Nc))/
   3500621342379, (5525031610947623*(-3 + Nc))/7001242684758, 
  (-1940273323954597*(-3 + Nc))/14002485369516, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (6122043236343 - 2067889109245*Nc)/7569138312, 
  (141320635076823 - 47648545360541*Nc)/242212425984, 
  (-955698314219*(-3 + Nc))/30276553248, (71947062913*(-3 + Nc))/10092184416, 
  (-689591939311*(-3 + Nc))/5046092208, 0, 0, (139273401 - 153403315*Nc)/
   175211535, (-4173144325323 + 1407305878945*Nc)/9811845960, 
  (-2947015138257 + 971403576235*Nc)/9811845960, 
  (-33262049*(-3 + Nc))/1988216, (-67055806465*(-3 + Nc))/1121353824, 
  (-681899525*(-3 + Nc))/36172704, (-5040307479*(-3 + Nc))/46723076, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (32360249204797745607 - 10676782960387202285*Nc)/564580210098885120, 
  (10205208007730939501*(-3 + Nc))/564580210098885120, 0, 
  (-83366080216923030861 + 27689575324928536639*Nc)/17163238387006107648, 
  (-7954263882567403503 + 2570726268420897173*Nc)/178783733197980288, 
  (-75128534971783306725 + 25118297711366514631*Nc)/178783733197980288, 
  (279089149017447835*(-3 + Nc))/112916042019777024, 
  (-1092660610844544097*(-3 + Nc))/7057252626236064, 
  (-1001018066315092613*(-3 + Nc))/7057252626236064, 
  (1164038493563624579*(-3 + Nc))/7057252626236064, 
  (-61304376250404697*(-3 + Nc))/294052192759836, 0, 0, 0, 
  (-57151722305953747 + 19514667203403877*Nc)/2128377776166432, 
  (-5981253798157349 + 1959210042760087*Nc)/202702645349184, 
  (54842056088521561 - 18192009718438355*Nc)/118243209787024, 
  (-4505959553102867 + 1467468481624945*Nc)/22170601835067, 
  (-46828658884822175 + 15197257203116421*Nc)/354729629361072, 
  (-18393005571181861 + 6179884373666695*Nc)/354729629361072, 
  (-6792026591472539 + 2353832275435769*Nc)/25337830668648, 
  (-2862236068295*(-3 + Nc))/85348482252288, (-928997507010293*(-3 + Nc))/
   170696964504576, (504902874692435*(-3 + Nc))/18669980492688, 
  (-121026536581031*(-3 + Nc))/18669980492688, (894624901451605*(-3 + Nc))/
   74679921970752, (3473317326899135*(-3 + Nc))/37339960985376, 
  (6320976136889*(-3 + Nc))/889046690128, (565372707182767*(-3 + Nc))/
   18669980492688, (-31994535698334*(-3 + Nc))/388957926931, 
  (871633065774649*(-3 + Nc))/12446653661792, (70974742330475*(-3 + Nc))/
   2333747561586, (-74876512232950*(-3 + Nc))/1166873780793, 
  (-458948587192013*(-3 + Nc))/37339960985376, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-60151996942833 + 20311829491963*Nc)/68122244808, 
  (-1389471921126609 + 468432617209499*Nc)/2179911833856, 
  (9321752256365*(-3 + Nc))/272488979232, (-788429052631*(-3 + Nc))/
   90829659744, (6714809569969*(-3 + Nc))/45414829872, 0, 0, 
  (-1154431869 + 1036175839*Nc)/525634605, (4108536722809 - 1272622584339*Nc)/
   9811845960, (8693472284073 - 2601133331723*Nc)/29435537880, 
  (36995107*(-3 + Nc))/1988216, (218306478857*(-3 + Nc))/3364061472, 
  (2131132973*(-3 + Nc))/108518112, (48988417493*(-3 + Nc))/420507684, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2038859975748485842941 + 685893826532948855167*Nc)/25406109454449830400, 
  (-621658102824328498687*(-3 + Nc))/25406109454449830400, 0, 
  (5117497792298250457443 - 1895498423258372483561*Nc)/772345727415274844160, 
  (737613202716861275073 - 236614379217722431171*Nc)/8045267993909112960, 
  (816484247014772462223 - 281241377245564644589*Nc)/1609053598781822592, 
  (-2428927593983692051*(-3 + Nc))/1016244378177993216, 
  (77520604939363721003*(-3 + Nc))/317576368180622880, 
  (77035772249781775867*(-3 + Nc))/317576368180622880, 
  (-90589146586175179777*(-3 + Nc))/317576368180622880, 
  (1480738134388604543*(-3 + Nc))/5292939469677048, 0, 0, 0, 
  (197695724302683555 - 77823837402691379*Nc)/6385133328499296, 
  (4171923773145047 - 2871137801209685*Nc)/202702645349184, 
  (-63317428676252595 + 28320054894437569*Nc)/118243209787024, 
  (6333210225314012 - 2653287480667611*Nc)/22170601835067, 
  (35652777890115737 - 15745377274926339*Nc)/354729629361072, 
  (66382664405141829 - 24758589020193407*Nc)/1064188888083216, 
  (17189086458785769 - 7886268459869959*Nc)/76013492005944, 
  (-5615753932277*(-3 + Nc))/256045446756864, (343105193855197*(-3 + Nc))/
   56898988168192, (-2132908476546335*(-3 + Nc))/56009941478064, 
  (687909391596101*(-3 + Nc))/56009941478064, (-4069363956859997*(-3 + Nc))/
   224039765912256, (-15656493192616351*(-3 + Nc))/112019882956128, 
  (3664221616317*(-3 + Nc))/889046690128, (-832914925325429*(-3 + Nc))/
   18669980492688, (134871265402441*(-3 + Nc))/1166873780793, 
  (-14733918136923403*(-3 + Nc))/112019882956128, 
  (-867890409093427*(-3 + Nc))/14002485369516, (1457235063254617*(-3 + Nc))/
   14002485369516, (-234527023164947*(-3 + Nc))/112019882956128, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-671736965345734529491 + 277532130312697819196*Nc)/14801021588096640, 
  (-15399121885996029066035 + 6351455562579193667356*Nc)/473632690819092480, 
  (-326967450332305313141 + 134936311722708431044*Nc)/59204086352386560, 
  (99099222712077059 + 305791879078871108*Nc)/3946939090159104, 
  (7*(-32011687578114353839 + 13109419182333259724*Nc))/9867347725397760, 
  (79612526119*(-2 + Nc))/7597549440, (-1544326205897*(-2 + Nc))/15195098880, 
  (13684880921889191 - 6010051052304010*Nc)/114205413488400, 
  (70534614750713245799 - 30290334986265420410*Nc)/2131834385116800, 
  (149453218951868721623 - 64166013932103162250*Nc)/6395503155350400, 
  (-170096181827551499 + 70606757041678378*Nc)/60909553860480, 
  (-2778404621179985255 + 1175154367851094938*Nc)/243638215441920, 
  (-3134740011596792791 + 1357734712073987354*Nc)/730914646325760, 
  (-1968633145837686785 + 839361155173636054*Nc)/91364330790720, 
  (36050256167*(-2 + Nc))/1899387360, (426570853*(-2 + Nc))/15317640, 
  (568349777*(-2 + Nc))/39570570, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-52194948426183130300990131488 + 21684772686954294664329031921*Nc)/
   11040046480109472344064000, (49316134239230518462617140408 - 
    20246099942831134743613050301*Nc)/11040046480109472344064000, 
  (-2235143644961*(-2 + Nc))/2917458984960, 
  (137115937014373970801574899464 - 56063559286135718114024501963*Nc)/
   335617412995327959259545600, (33054292363498710960948463784 - 
    13374395371634482911489987553*Nc)/3496014718701332908953600, 
  (21673543865907407936277037160 - 8967063186512771481783659383*Nc)/
   699202943740266581790720, (2220807687406549805745328582 - 
    925446034400073271605708407*Nc)/8832037184087577875251200, 
  (-5949500722066234967873717272 + 2411245783648121694302984369*Nc)/
   138000581001368404300800, (-11027643259907951343855396106 + 
    4407299071973080767770785967*Nc)/276001162002736808601600, 
  (13261830770330201950939228546 - 5307500145489735122531468927*Nc)/
   276001162002736808601600, (-896291453026166877150928802 + 
    365160345590233151002708633*Nc)/18400077466849120573440, 
  (-32923137537341*(-2 + Nc))/1215607910400, (6578822623843*(-2 + Nc))/
   2917458984960, (40171489181731*(-2 + Nc))/364682373120, 
  (1345968815944274107192088 - 558481193091060880872103*Nc)/
   693653714028042243840, (288860911085098140475595 - 
    136430503094572273302938*Nc)/132124516957722332160, 
  (-1941408301535111316587711 + 885436652565762603188602*Nc)/
   77072634892004693760, (381640147764919392458675 - 
    168298545122058112686622*Nc)/28902238084501760160, 
  (2601420730628687101096181 - 1109549651285982672430886*Nc)/
   231217904676014081280, (1015410241094076633867511 - 
    404615734682258907725698*Nc)/231217904676014081280, 
  (65512500311554005032753 - 27476349733477330203090*Nc)/3303112923943058304, 
  (3149118425987788905061 - 1254205805191757561178*Nc)/55631375561146245120, 
  (-95423108456604000485833 + 39435378845064125036614*Nc)/
   111262751122292490240, (77832555072276866314085 - 
    31902147866276990303084*Nc)/12169363404000741120, 
  (-14665035210707199105563 + 5888463600378400456014*Nc)/
   12169363404000741120, (93182561339882809322797 - 
    37278962001437830920518*Nc)/48677453616002964480, 
  (607330908474104413002155 - 240060426703782687283602*Nc)/
   24338726808001482240, (-1508580890860070298209 + 525519886652284162982*Nc)/
   1738480486285820160, (15589052030847782005817 - 6776149254808411418550*Nc)/
   4056454468000247040, (-27766235527078887112979 + 
    11137684701729433441555*Nc)/1521170425500092640, 
  (206021528101912559508781 - 81187153638166714771278*Nc)/
   8112908936000494080, (30079930267713418461199 - 
    12160202431326213616586*Nc)/3042340851000185280, 
  (-7224852565245052511791 + 2855171198084401203650*Nc)/338037872333353920, 
  (132965095457754368695975 - 55173188234222638161338*Nc)/
   24338726808001482240, (333174482821*(-2 + Nc))/11396324160, 
  (-1072376633231*(-2 + Nc))/91170593280, (-30718173401*(-2 + Nc))/189938736, 
  (-506656212431*(-2 + Nc))/7597549440, (509577652951*(-2 + Nc))/11396324160, 
  (-30864256069*(-2 + Nc))/474846840, (-28819291687*(-2 + Nc))/253251648, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (281083893423752926553 - 128465268209417053588*Nc)/14801021588096640, 
  (6438402224979710525305 - 2939472374822254253108*Nc)/473632690819092480, 
  (136751828058333229183 - 62450285331333016172*Nc)/59204086352386560, 
  (154511844090567959 - 154905964951150060*Nc)/3946939090159104, 
  (93170201727327339899 - 42376280761092169564*Nc)/9867347725397760, 
  (-41335732277*(-2 + Nc))/7597549440, (730422838651*(-2 + Nc))/15195098880, 
  (-4989478000596373 + 3061227022879070*Nc)/114205413488400, 
  (-29703076243628361397 + 14102475040126662190*Nc)/2131834385116800, 
  (-62978289331092548869 + 29883611149155237470*Nc)/6395503155350400, 
  (72018654600874657 - 32796271889283134*Nc)/60909553860480, 
  (1182656638541420725 - 544604753934643854*Nc)/243638215441920, 
  (1344089118176114693 - 628506323003141902*Nc)/730914646325760, 
  (-11*(-76584822358135145 + 35411979185109382*Nc))/91364330790720, 
  (-17476654501*(-2 + Nc))/1899387360, (-175010939*(-2 + Nc))/15317640, 
  (-183232111*(-2 + Nc))/39570570, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (22515969406484026452117268384 - 10309940873414519263098569363*Nc)/
   11040046480109472344064000, (-20865138425885636780426301544 + 
    9469611775460027431327411703*Nc)/11040046480109472344064000, 
  (3128654212867*(-2 + Nc))/2917458984960, 
  (-59731944870202807059457780952 + 27241679367670841598892250689*Nc)/
   335617412995327959259545600, (-13885555684239319037866806712 + 
    6171079670851328306621065859*Nc)/3496014718701332908953600, 
  (-9196965175362019376741228920 + 4194532475959204286989743749*Nc)/
   699202943740266581790720, (-891460661277925647989035346 + 
    406898333905851901708427941*Nc)/8832037184087577875251200, 
  (2536003831731657589146362696 - 1147523890125340620708768307*Nc)/
   138000581001368404300800, (4684969220045489137433664158 - 
    2105129461322626102369332301*Nc)/276001162002736808601600, 
  (-5674815813978578170301487878 + 2558317294979452673200653181*Nc)/
   276001162002736808601600, (376928427384532614611778406 - 
    170008600031931154295919179*Nc)/18400077466849120573440, 
  (17141617008583*(-2 + Nc))/1215607910400, (-2223470905769*(-2 + Nc))/
   2917458984960, (-18195744366713*(-2 + Nc))/364682373120, 
  (29*(-40401018511864469594242 + 18593493293502990487787*Nc))/
   1387307428056084487680, (-139313018345415323797585 + 
    69414528040012312523494*Nc)/132124516957722332160, 
  (933147352079449397637373 - 458339000831772293273966*Nc)/
   77072634892004693760, (-184081642322784891950875 + 
    88958825509410177723371*Nc)/28902238084501760160, 
  (-1161668314206893490596863 + 544394445917460683499058*Nc)/
   231217904676014081280, (-447283966481179913929373 + 
    201419056465167886008194*Nc)/231217904676014081280, 
  (-28493415232108385202343 + 13175415199868948674152*Nc)/
   3303112923943058304, (-1397462711116610113583 + 627813791521558744734*Nc)/
   55631375561146245120, (40310436736167291933179 - 
    18375620473115834767682*Nc)/111262751122292490240, 
  (-33711689817247595792335 + 15422489883142553847652*Nc)/
   12169363404000741120, (5805348388881863307949 - 2558615513634202882752*Nc)/
   12169363404000741120, (-38869455955406480633471 + 
    17574955632391244721454*Nc)/48677453616002964480, 
  (-258375048170429381033665 + 115671645193402924706166*Nc)/
   24338726808001482240, (789235215469716819187 - 339218200531075772026*Nc)/
   1738480486285820160, (-7942253269827171393451 + 3840409372181538377730*Nc)/
   4056454468000247040, (12026392863240059560237 - 5454199163356724435915*Nc)/
   1521170425500092640, (-88443287967301489926983 + 
    39560122873516606092714*Nc)/8112908936000494080, 
  (-12993313843122068641187 + 5876675418925483980613*Nc)/3042340851000185280, 
  (345077033152892849447 - 154473948540940121395*Nc)/37559763592594880, 
  (-60860220843021507023525 + 27576669018636120979174*Nc)/
   24338726808001482240, (-299752855501*(-2 + Nc))/22792648320, 
  (544568037883*(-2 + Nc))/91170593280, (63154021051*(-2 + Nc))/759754944, 
  (251967086803*(-2 + Nc))/7597549440, (-1098209976437*(-2 + Nc))/
   45585296640, (15980148827*(-2 + Nc))/474846840, 
  (7272576541*(-2 + Nc))/126625824, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-336893787364272091687 + 138157966184644813292*Nc)/
   14801021588096640, (-7723154960161812256775 + 3163348033875884249932*Nc)/
   473632690819092480, (-163715824844215131137 + 67451142854728667668*Nc)/
   59204086352386560, (27794955476294807 + 149968438136865428*Nc)/
   3946939090159104, (-112343863655209769221 + 45916728269443301156*Nc)/
   9867347725397760, (38996779723*(-2 + Nc))/7597549440, 
  (-749601577349*(-2 + Nc))/15195098880, 
  (6191937764008427 - 2918238600460450*Nc)/114205413488400, 
  (35405631283929753803 - 15056880775004190290*Nc)/2131834385116800, 
  (75050342384120734331 - 31903379951320966690*Nc)/6395503155350400, 
  (-86121918493949663 + 34987554861806146*Nc)/60909553860480, 
  (-1406443102290688715 + 585180146803289586*Nc)/243638215441920, 
  (-1583674100098196347 + 680691346103462258*Nc)/730914646325760, 
  (-997558823189712125 + 418160045651163838*Nc)/91364330790720, 
  (18604897499*(-2 + Nc))/1899387360, (199420261*(-2 + Nc))/15317640, 
  (218430449*(-2 + Nc))/39570570, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-26659023401760324516584008736 + 11109906369915895526104666957*Nc)/
   11040046480109472344064000, (24909234626215153672790783576 - 
    10224446593639650748450784617*Nc)/11040046480109472344064000, 
  (-4178527235453*(-2 + Nc))/2917458984960, 
  (70496233578828139480447805608 - 28728683629000190095550407871*Nc)/
   335617412995327959259545600, (16824168070537836176890539848 - 
    6765411156475641648504320701*Nc)/3496014718701332908953600, 
  (10981861385344802458856307080 - 4524922094810353105684393531*Nc)/
   699202943740266581790720, (1100041645385908180036135534 - 
    446553280492854266956060859*Nc)/8832037184087577875251200, 
  (-3014457583160824634323862584 + 1220411079019739782904536973*Nc)/
   138000581001368404300800, (-5582715766127387613334299682 + 
    2224109419999070116545301139*Nc)/276001162002736808601600, 
  (6730587386585285119584079162 - 2687606605750210429765559459*Nc)/
   276001162002736808601600, (-453976532464840727237164634 + 
    184696399169038197476185621*Nc)/18400077466849120573440, 
  (-18493160279657*(-2 + Nc))/1215607910400, (1986967091191*(-2 + Nc))/
   2917458984960, (17683148448247*(-2 + Nc))/364682373120, 
  (688941506356060475037236 - 283773617397438317778061*Nc)/
   693653714028042243840, (152209536464760263476895 - 
    71227016652375718187666*Nc)/132124516957722332160, 
  (61*(-16699190263210860536447 + 7596580406606101026874*Nc))/
   77072634892004693760, (201424454950141394757215 - 
    89369940548323457053114*Nc)/28902238084501760160, 
  (1343173593404964200718497 - 569546578459453592751182*Nc)/
   231217904676014081280, (524134133863393716737467 - 
    209600348137142658334186*Nc)/231217904676014081280, 
  (33489289080883761841757 - 13928988443093148406386*Nc)/3303112923943058304, 
  (1642169693699028784657 - 660725325795853382706*Nc)/55631375561146245120, 
  (-48355104125781975343141 + 19524600657280203409198*Nc)/
   111262751122292490240, (39744266597758061227985 - 
    16234438250704358466428*Nc)/12169363404000741120, 
  (-7084395307311299504831 + 2787374653139486022318*Nc)/12169363404000741120, 
  (46580724988461000424729 - 18464645353725343391006*Nc)/
   48677453616002964480, (309785013375455405945855 - 
    122248333984309087124874*Nc)/24338726808001482240, 
  (-862754167353477936413 + 335469762101970445934*Nc)/1738480486285820160, 
  (8227372765554505147349 - 3629878866328104514590*Nc)/4056454468000247040, 
  (-14176036243295769306743 + 5676090371329595118655*Nc)/1521170425500092640, 
  (105718826436963123304057 - 41923303167010104144726*Nc)/
   8112908936000494080, (15378196103502614185243 - 6237730976083643894702*Nc)/
   3042340851000185280, (-1235097978060007438969 + 490459176153886189930*Nc)/
   112679290777784640, (70478277880468947681355 - 30087291917092707247346*Nc)/
   24338726808001482240, (165755777287*(-2 + Nc))/11396324160, 
  (-537004991147*(-2 + Nc))/91170593280, (-2085801583*(-2 + Nc))/23742342, 
  (-273989186507*(-2 + Nc))/7597549440, (71114027083*(-2 + Nc))/2849081040, 
  (-8236944089*(-2 + Nc))/237423420, (-15586559503*(-2 + Nc))/253251648, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2159444613967516489 + 907050313878208096*Nc)/3700255397024160, 
  (50356349704477878185 + 20613273193857135296*Nc)/118408172704773120, 
  (1062711169455520559 + 425408319281890784*Nc)/14801021588096640, 
  (19*(-1358046068740067 + 159537106883104*Nc))/986734772539776, 
  (819679519998701467 + 273636185947941328*Nc)/2466836931349440, 
  (845791379*(-2 + Nc))/1899387360, (-8311470277*(-2 + Nc))/3798774720, 
  (-118653020063189 - 46976110116770*Nc)/28551353372100, 
  (-196681308069594521 - 107682397971639550*Nc)/532958596279200, 
  (-413297935495209017 - 228982469373560030*Nc)/1598875788837600, 
  (457011053670821 + 261042539092958*Nc)/15227388465120, 
  (6431189716645385 + 4109362697376318*Nc)/60909553860480, 
  (5593123573713049 + 4510069131294334*Nc)/182728661581440, 
  (3939996881353535 + 3026272845740354*Nc)/22841082697680, 
  (231408577*(-2 + Nc))/474846840, (-1098839*(-2 + Nc))/7658820, 
  (-10346131*(-2 + Nc))/19785285, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (97936474314619426558948112 + 91167312921957082591310981*Nc)/
   2760011620027368086016000, (-135799081163994724633007192 - 
    71204950228063650751848161*Nc)/2760011620027368086016000, 
  (-155715384637*(-2 + Nc))/729364746240, 
  (-229215939167109991858647136 - 292151342287653416851283143*Nc)/
   83904353248831989814886400, (-103392862831930572037715216 - 
    37739429164408067344063733*Nc)/874003679675333227238400, 
  (-56895285943360793398494560 - 32150701899725428271429123*Nc)/
   174800735935066645447680, 
  (-19*(564459471863309375418742 + 62259367805221490466793*Nc))/
   2208009296021894468812800, (15467070564473584127233528 + 
    10287026392525274265294709*Nc)/34500145250342101075200, 
  (31567052432329654651542094 + 19471146915279450631104787*Nc)/
   69000290500684202150400, (-34247028307428252838834054 - 
    25596858271924637610386947*Nc)/69000290500684202150400, 
  (2786386590469074057883958 + 1204632198485323127864453*Nc)/
   4600019366712280143360, (-290524462801*(-2 + Nc))/303901977600, 
  (39526259303*(-2 + Nc))/729364746240, (167758678271*(-2 + Nc))/91170593280, 
  (-8586337808547005206418 - 11093425320796529154527*Nc)/
   693653714028042243840, (1092430409553132217075 - 
    1029798991671341803378*Nc)/33031129239430583040, 
  (-6741059703753118612591 + 7334366132187410591582*Nc)/19268158723001173440, 
  (2574486620575235551340 - 3075550872506220807499*Nc)/14451119042250880080, 
  (-568258873734480428459 - 6489562460487364099426*Nc)/57804476169003520320, 
  (-1213384001114751479749 - 2590063853990373634808*Nc)/57804476169003520320, 
  (-95930169120464089841 - 135150560104988060853*Nc)/825778230985764576, 
  (-5129577926232022219 - 8321603114109815118*Nc)/13907843890286561280, 
  (270465131657417191447 + 142936028542928320394*Nc)/27815687780573122560, 
  (-152855448075974326835 - 160164940786546198264*Nc)/3042340851000185280, 
  (73150271784493887707 + 2192089831221982599*Nc)/3042340851000185280, 
  (-334852512465052948063 - 140093818604550597268*Nc)/12169363404000741120, 
  (-1799688296327525607365 - 1135917426874392118662*Nc)/6084681702000370560, 
  (-10036475387577052489 + 9207793163002049182*Nc)/434620121571455040, 
  (92930522252834505097 - 86928642200011701090*Nc)/1014113617000061760, 
  (59099154259575083891 + 61878117105956598590*Nc)/380292606375023160, 
  (-561104715754016579779 - 408025296469528045338*Nc)/2028227234000123520, 
  (-139534563524648933912 - 111382396938719530637*Nc)/1521170425500092640, 
  (12307870125093381196 + 9715741114569897845*Nc)/56339645388892320, 
  (5325434610934483295 - 315410233597467455938*Nc)/6084681702000370560, 
  (-648328231*(-2 + Nc))/11396324160, (-4714833113*(-2 + Nc))/11396324160, 
  (-2037344573*(-2 + Nc))/379877472, (-1771474163*(-2 + Nc))/949693680, 
  (44001906223*(-2 + Nc))/22792648320, (-2025612847*(-2 + Nc))/949693680, 
  (-431072257*(-2 + Nc))/126625824, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (13068748058704 + 626604854923*Nc)/724704732, 
  (296291508260048 + 14037637797707*Nc)/23190551424, 
  (6092197973072 + 283694564237*Nc)/2898818928, 
  (353024653424 + 40170801305*Nc)/966272976, 
  (3929887729504 + 162875983513*Nc)/483136488, (4549 + 485*Nc)/186, 
  (-72287 - 5980*Nc)/372, (2*(-145259000 + 44949643*Nc))/11183715, 
  (-1498546198840 - 67829440773*Nc)/104381340, 
  (-3184248858680 - 144047879621*Nc)/313144020, 
  (3649135832 + 194320129*Nc)/2982324, (187005076032 + 10061343703*Nc)/
   35787888, (73795389472 + 4026891213*Nc)/35787888, 
  (45375723464 + 2458995875*Nc)/4473486, (4192 + 587*Nc)/93, 
  (2*(28 + 5*Nc))/3, (8*(-20 + 19*Nc))/31, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (474914820197730386623 + 18307870959241618324*Nc)/
   270277760153721600, (-448934216110416175603 - 16671809564655187624*Nc)/
   270277760153721600, (703031 + 242992*Nc)/119040, 
  (-1429905335180378613629 - 99382158531536208527*Nc)/8216443908673136640, 
  (-289556307143208151399 + 1244408815727995973*Nc)/85587957382011840, 
  (-205704241552848051649 - 7851153521272782037*Nc)/17117591476402368, 
  (-4284266867013454381 - 93895455276037561*Nc)/43244441624595456, 
  (57633123553653956087 + 3530929131891915461*Nc)/3378472001921520, 
  (107841534148870875161 + 7424020108845134843*Nc)/6756944003843040, 
  (-134002173059573236241 - 10473207385483649153*Nc)/6756944003843040, 
  (7555180268029402111 + 146251319626761073*Nc)/450462933589536, 
  (-1340694 + 118807*Nc)/59520, (-32753 - 32647*Nc)/23808, 
  (1541126 + 217175*Nc)/5952, (-954643900881746552 - 72697208144442635*Nc)/
   1086831204850944, (-6129754097186728 - 717174393254509*Nc)/4312822241472, 
  (13*(1547777001966120 + 192582257219467*Nc))/1257906487096, 
  (-59557033424999368 - 7536044495243749*Nc)/7547438922576, 
  (-21951564242768588 - 1930884579286059*Nc)/3773719461288, 
  (-89609800758208904 - 7638076228201493*Nc)/45284633535456, 
  (-60416752637258600 - 4523827071745427*Nc)/6469233362208, 
  (-13434530344049 - 1165132083890*Nc)/680971932864, 
  (60027170534156 + 3705746857147*Nc)/151327096192, 
  (-1620094064481488 - 121260571307783*Nc)/595850441256, 
  (1964403385271896 + 130701657815557*Nc)/4766803530048, 
  (-7126503468066728 - 622027387868165*Nc)/9533607060096, 
  (-11136899814621400 - 690083922125029*Nc)/1191700882512, 
  (16760181807000 + 3076650332407*Nc)/56747661072, 
  (-515047728565600 - 101719453277157*Nc)/198616813752, 
  (1494869172933464 + 134636760288613*Nc)/198616813752, 
  (-5*(2118647349681656 + 91682033044253*Nc))/1191700882512, 
  (-8570229382972664 - 398294032040721*Nc)/2383401765024, 
  (18791173024789736 + 907979853353355*Nc)/2383401765024, 
  (-4097586878280376 + 404394550289117*Nc)/2383401765024, 
  (226704 + 7267*Nc)/5952, (-350708 - 70807*Nc)/11904, 
  (-633032 - 31125*Nc)/2976, (-239000 - 2381*Nc)/2976, 
  (5*(166360 + 13233*Nc))/11904, (-89449 - 9637*Nc)/744, 
  (-524184 - 27221*Nc)/2976, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-5922367930419 - 18063737298983*Nc)/1449409464, 
  (-134236899194547 - 412946497804807*Nc)/46381102848, 
  (-3142785201285 - 8668321285897*Nc)/5797637856, 
  (-505990854993 - 121500831181*Nc)/1932545952, 
  (-1707879518529 - 5843644769969*Nc)/966272976, (-3*(3682 + 2263*Nc))/496, 
  (20598 + 52607*Nc)/992, (48624828 + 93395033*Nc)/2236743, 
  (145683289125 + 394789232771*Nc)/41752536, (306813716421 + 836752642847*Nc)/
   125257608, (-1815616125 - 4731024607*Nc)/5964648, 
  (-10446857195 - 25656212777*Nc)/7952864, (-38177646801 - 86378008811*Nc)/
   71575776, (-22982142639 - 54556157209*Nc)/8946972, (-5160 - 6541*Nc)/372, 
  (-384 - 59*Nc)/12, (-1160 + 93*Nc)/31, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-1630933025981479663902 - 2881145188188970628555*Nc)/
   2162222081229772800, (913721654831412176502 + 2623943522379352778255*Nc)/
   2162222081229772800, (15499886 + 2626475*Nc)/952320, 
  (7008035858659575144066 + 8536923293811943913575*Nc)/65731551269385093120, 
  (-126714713377524179034 + 1592376953919476200385*Nc)/684703659056094720, 
  (434853412934706716298 + 1167994496287697042615*Nc)/136940731811218944, 
  (-13367825919912600978 + 107964451101630672493*Nc)/1729777664983818240, 
  (-209729762611060404558 - 347232689172645567445*Nc)/27027776015372160, 
  (-401247177860386066854 - 657166462695877852165*Nc)/54055552030744320, 
  (627873373353955453014 + 825281910193331649625*Nc)/54055552030744320, 
  (-25*(528223222834698642 + 1870839673702479935*Nc))/3603703468716288, 
  (5312569 + 2881853*Nc)/119040, (4411182 + 221681*Nc)/190464, 
  (269615 - 600718*Nc)/11904, (2262506195577740736 + 2690541108322043459*Nc)/
   4347324819403776, (21981901420214988 + 15321369358296563*Nc)/
   17251288965888, (-39292789794996555 - 26495396572075361*Nc)/2515812974192, 
  (271307325175930784 + 173232671873311421*Nc)/30189755690304, 
  (29333272644939127 + 29212866144436618*Nc)/7547438922576, 
  (284243930909189256 + 272652534046473665*Nc)/181138534141824, 
  (123709940695215360 + 159189079912038467*Nc)/25876933448832, 
  (265955933135610 + 220094731979939*Nc)/10895550925824, 
  (-1036158629668602 - 1889959608536209*Nc)/7263700617216, 
  (2220194536701201 + 2431933544762869*Nc)/1191700882512, 
  (3222414583102944 - 4967071162612405*Nc)/19067214120192, 
  (10570893319061016 + 21881662651013081*Nc)/38134428240384, 
  (5*(2595086561592537 + 3684314034510613*Nc))/2383401765024, 
  (-305757094863796 - 128530026093721*Nc)/226990644288, 
  (2355841178152843 + 832274022378442*Nc)/397233627504, 
  (-5178665679859664 - 4802610038461221*Nc)/794467255008, 
  (5*(2991661298028933 + 3799827159629725*Nc))/2383401765024, 
  (22842965408508960 + 28942865217832601*Nc)/9533607060096, 
  (-51562290719339712 - 64414032599007203*Nc)/9533607060096, 
  (16356957493756836 + 15344294503670125*Nc)/9533607060096, 
  (-2856280 - 753083*Nc)/23808, (3040676 + 749983*Nc)/47616, 
  (1775952 + 1236373*Nc)/11904, (-264264 + 319765*Nc)/11904, 
  (-13*(352848 + 132401*Nc))/47616, (387497 + 157945*Nc)/2976, 
  (671112 + 344255*Nc)/3968, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (1863153554911 + 43121026986913*Nc)/5797637856, 
  (36798245402975 + 985758349567937*Nc)/185524411392, 
  (1362201105401 + 20640474462047*Nc)/23190551424, 
  (1487812508213 + 258478951115*Nc)/7730183808, 
  (-422678566331 + 13917416279503*Nc)/3865091904, (84178 + 52299*Nc)/5952, 
  (-174914 - 343737*Nc)/11904, (-350365580 - 1466751503*Nc)/44734860, 
  (-444266942125 - 4791488802577*Nc)/835050720, 
  (-913175020685 - 10153769725949*Nc)/2505152160, 
  (35*(42397675 + 323208339*Nc))/23858592, (85994822607 + 548805783719*Nc)/
   286303104, (40051165525 + 203793066461*Nc)/286303104, 
  (22673188283 + 129234262055*Nc)/35787888, (65*(208 + 249*Nc))/1488, 
  (1048 + 171*Nc)/48, (3520 + 67*Nc)/124, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (383204403642636447118 + 6882438089791278047071*Nc)/
   8648888324919091200, (1258873050568678277402 - 6233441891845793169331*Nc)/
   8648888324919091200, (-44389390 - 6183023*Nc)/3809280, 
  (-29*(339873422378999143546 + 739692402867068124127*Nc))/
   262926205077540372480, (3617750674328690478506 - 
    3523446219743461266613*Nc)/2738814636224378880, 
  (136451961780561649958 - 2767446038034252802915*Nc)/547762927244875776, 
  (10737216239835155218 - 243981941918926043681*Nc)/6919110659935272960, 
  (13*(6612060633852432854 + 66106191443218704413*Nc))/108111104061488640, 
  (165109840206931926086 + 1646665123128398542217*Nc)/216222208122977280, 
  (-595373637492892036406 - 2094990979143487980797*Nc)/216222208122977280, 
  (-34007030563154451518 + 109086497196368420467*Nc)/14414813874865152, 
  (-9985921 - 6245775*Nc)/476160, (-17155694 - 1096613*Nc)/761856, 
  (-461207 + 1433952*Nc)/47616, 
  (-4069331357291085904 - 6772248972174405355*Nc)/17389299277615104, 
  (-64659188255176332 - 41492129226638323*Nc)/69005155863552, 
  (112157260718968391 + 71913200495649143*Nc)/10063251896768, 
  (-713743309671102224 - 474131824160642005*Nc)/120759022761216, 
  (-67886719324345035 - 75032130999386396*Nc)/30189755690304, 
  (-522282526901460184 - 697986948223335241*Nc)/724554136567296, 
  (-241819306465748944 - 396677822911264267*Nc)/103507733795328, 
  (-272835275796226 - 569127085323607*Nc)/43582203703296, 
  (1776334137506002 + 4629355127628589*Nc)/29054802468864, 
  (-3428829050378741 - 6043053514763891*Nc)/4766803530048, 
  (5*(-3507157374710000 + 2263206914583049*Nc))/76268856480768, 
  (-6528040329924136 - 55389618377689921*Nc)/152537712961536, 
  (-8984853933343969 - 45814315014648547*Nc)/9533607060096, 
  (502512735423796 + 394444530669593*Nc)/907962577152, 
  (-6734169136249959 - 2320678298326672*Nc)/1588934510016, 
  (9259482841405632 + 12127134528186077*Nc)/3177869020032, 
  (-8401678898455117 - 46799262079244083*Nc)/9533607060096, 
  (-15776917197887248 - 70614626958742481*Nc)/38134428240384, 
  (41498795329213840 + 158869754683943243*Nc)/38134428240384, 
  (-4100255118574628 - 31989337411229165*Nc)/38134428240384, 
  (5*(532632 + 134765*Nc))/31744, (-10384436 - 2299591*Nc)/190464, 
  (-3471936 - 2820301*Nc)/47616, (1496792 - 602029*Nc)/47616, 
  (13385344 + 4141909*Nc)/190464, (-7*(167503 + 57311*Nc))/11904, 
  (-5564680 - 2483669*Nc)/47616, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (137195627855173095 - 45989208035395021*Nc)/52919342184960, 
  (3182818542579188295 - 1066618857046248941*Nc)/1693418949918720, 
  (-26031996080998907*(-3 + Nc))/211677368739840, 
  (887047131336721*(-3 + Nc))/70559122913280, (-18352809955907311*(-3 + Nc))/
   35279561456640, 0, 0, (663711089543511 - 211247167621421*Nc)/
   209064067891200, (-3787472495823987727 + 1354109816725667477*Nc)/
   2113870019788800, (-6124204152249884943 + 2192269679140792853*Nc)/
   4756207544524800, (-10496092273501*(-3 + Nc))/217775070720, 
  (-735139199314673*(-3 + Nc))/4355501414400, (-1391657055193361*(-3 + Nc))/
   13066504243200, (-120447260348063*(-3 + Nc))/326662606080, 0, 0, 0, 
  (-249930881483 + 44616021353*Nc)/2318008320, 
  (6922087991151 - 1933800997301*Nc)/90402324480, 
  (-6463836468021 + 814232611223*Nc)/90402324480, 
  (-21528869*(-3 + Nc))/3395520, (-2903653*(-3 + Nc))/106110, 
  (-13013267*(-3 + Nc))/848880, (1687785491*(-3 + Nc))/16977600, 
  (-4729653611*(-3 + Nc))/33955200, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-465328844378177420807860191 + 155097286017478357904516597*Nc)/
   239653919856709693440000, (-155019408058804321450201397*(-3 + Nc))/
   239653919856709693440000, 0, (8327401434112869540929836988013 - 
    2763942377943646553536004396671*Nc)/78799742633973230145110016000, 
  (9175255273309141662379899106443 - 3057403168579671282014014611881*Nc)/
   820830652437221147344896000, (1554372599679741896471357746557 - 
    517537477834120899604097678639*Nc)/164166130487444229468979200, 
  (-3096084928826035194116203*(-3 + Nc))/47930783971341938688000, 
  (15207994631632223885975053*(-3 + Nc))/2995673998208871168000, 
  (14689828310566917525498437*(-3 + Nc))/2995673998208871168000, 
  (-13188387220623026653596167*(-3 + Nc))/2995673998208871168000, 
  (416897391077687823793177*(-3 + Nc))/49927899970147852800, 0, 0, 0, 
  (48003286802296197706622583 - 15592081818815055614191181*Nc)/
   325726449379849661644800, (-85526943700113076699867239 + 
    28643884398719880741387229*Nc)/57906924334195495403520, 
  (10066588645732554475097929 - 3361275268424208979421107*Nc)/
   402131418987468718080, (-513161172362794113027220191 + 
    171340891954384606727709317*Nc)/54287741563308276940800, 
  (-2571210818933035153822617 + 1328322067276237850496547*Nc)/
   21715096625323310776320, (23321301289765129742021557 - 
    7664348349558120498066199*Nc)/24127885139248123084800, 
  (178900871423002195166680701 - 54493725713887224881738287*Nc)/
   217150966253233107763200, (-358969272273117613247*(-3 + Nc))/
   16906802106293452800, (15441140327754477029753*(-3 + Nc))/
   33813604212586905600, (2113245203313765547*(-3 + Nc))/44028130485139200, 
  (9073597295646211303*(-3 + Nc))/117408347960371200, 
  (139035906722792452633*(-3 + Nc))/1056675131643340800, 
  (-1146681422982592756163*(-3 + Nc))/352225043881113600, 
  (357579714778324195631*(-3 + Nc))/528337565821670400, 
  (1639528973352978532519*(-3 + Nc))/528337565821670400, 
  (-4451791126897806467*(-3 + Nc))/66042195727708800, 
  (-51036256993467397897*(-3 + Nc))/12431472136980480, 
  (-609422560990841399377*(-3 + Nc))/528337565821670400, 
  (566011440115839343717*(-3 + Nc))/176112521940556800, 
  (-1825693566974001961523*(-3 + Nc))/1056675131643340800, 0, 0, 0, 0, 0, 0, 
  0, (177941214814389981 - 58920854029794383*Nc)/479493929041920, 
  (449253701423193 - 121178811295843*Nc)/2350460436480, 
  (7*(-863503295607645 + 253325138815439*Nc))/7492092641280, 
  (5599408911422511 - 1487057096822773*Nc)/7492092641280, 
  (169309446410265 - 32692906316963*Nc)/1873023160320, 
  (7098045874775457 - 1912025349849851*Nc)/9989456855040, 
  (6029114697608235 - 1585247289945481*Nc)/13319275806720, 
  (5826156724357*(-3 + Nc))/443319091200, (-3309931405189*(-3 + Nc))/
   4617907200, (-2129642453*(-3 + Nc))/346343040, 
  (96701293*(-3 + Nc))/346343040, (-15929351*(-3 + Nc))/43292880, 
  (6091645*(-3 + Nc))/69268608, (-28697339*(-3 + Nc))/1924128, 
  (339816047*(-3 + Nc))/40746240, (5012792430403*(-3 + Nc))/1154476800, 
  (4568492179279*(-3 + Nc))/2308953600, (1988843253397*(-3 + Nc))/577238400, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (64695192836506275 - 21778364238092641*Nc)/26459671092480, 
  (1494355131747265155 - 502662445359370241*Nc)/846709474959360, 
  (-11413869120085127*(-3 + Nc))/105838684369920, 
  (374674831497781*(-3 + Nc))/35279561456640, (-8138929521356491*(-3 + Nc))/
   17639780728320, 0, 0, (23*(-29099232899403 + 18598447674473*Nc))/
   104532033945600, (-1924728940985112667 + 709518623753873177*Nc)/
   1056935009894400, (-3082475674011379803 + 1136198037844409753*Nc)/
   2378103772262400, (-4960793332561*(-3 + Nc))/108887535360, 
  (-357441740930933*(-3 + Nc))/2177750707200, (-615207324181781*(-3 + Nc))/
   6533252121600, (-56248401825563*(-3 + Nc))/163331303040, 0, 0, 0, 
  (-66187974983 - 214065667*Nc)/1159004160, (1773762510651 - 195443890361*Nc)/
   45201162240, (-1774584584121 - 12143522557*Nc)/45201162240, 
  (-7668329*(-3 + Nc))/1697760, (-691093*(-3 + Nc))/53055, 
  (-2290667*(-3 + Nc))/424440, (638730911*(-3 + Nc))/8488800, 
  (-1792834631*(-3 + Nc))/16977600, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-65185744773853612974960411 + 21560851274557484920771337*Nc)/
   119826959928354846720000, (-21506884396985564122296137*(-3 + Nc))/
   119826959928354846720000, 0, (1196683013089351526328459259473 - 
    387237215050229200282096820491*Nc)/39399871316986615072555008000, 
  (1482998186506160580631503370503 - 495142694832340972567316035901*Nc)/
   410415326218610573672448000, (185761210160096362552570280097 - 
    61400165034379279853143959419*Nc)/82083065243722114734489600, 
  (69077941798864940916137*(-3 + Nc))/23965391985670969344000, 
  (2457300243292726043655313*(-3 + Nc))/1497836999104435584000, 
  (2368440542039664517497977*(-3 + Nc))/1497836999104435584000, 
  (-2369678121890225913088307*(-3 + Nc))/1497836999104435584000, 
  (57620709016349009635417*(-3 + Nc))/24963949985073926400, 0, 0, 0, 
  (1221499528527671760411843 - 41572675771647910978001*Nc)/
   162863224689924830822400, 
  (47*(-421491688836683232810717 + 144846140426690186858447*Nc))/
   28953462167097747701760, (1965903106138427095674589 - 
    666777128267270705417167*Nc)/201065709493734359040, 
  (-92614354896835386963464811 + 31588400340895372794938057*Nc)/
   27143870781654138470400, (-5693188405414069496960877 + 
    2234366936487208087770367*Nc)/10857548312661655388160, 
  (3772962351691826981117497 - 1178228006051464045979779*Nc)/
   12063942569624061542400, (-40301802859332730548266079 + 
    17620460884613788047351173*Nc)/108575483126616553881600, 
  (-64498876714007315987*(-3 + Nc))/8453401053146726400, 
  (936811749034163917613*(-3 + Nc))/16906802106293452800, 
  (-104882218652511769*(-3 + Nc))/11007032621284800, 
  (1281689494481871463*(-3 + Nc))/58704173980185600, 
  (29140025611690737943*(-3 + Nc))/528337565821670400, 
  (-226789953620228607023*(-3 + Nc))/176112521940556800, 
  (63195363669384461651*(-3 + Nc))/264168782910835200, 
  (295304873696586522499*(-3 + Nc))/264168782910835200, 
  (2992036471419277993*(-3 + Nc))/33021097863854400, 
  (-10679979986525141677*(-3 + Nc))/6215736068490240, 
  (-114083760197060308417*(-3 + Nc))/264168782910835200, 
  (111834432932901328357*(-3 + Nc))/88056260970278400, 
  (-372138295899120843383*(-3 + Nc))/528337565821670400, 0, 0, 0, 0, 0, 0, 0, 
  (10329199468108161 - 3247335088998683*Nc)/239746964520960, 
  (833812623522093 - 265597380943423*Nc)/1175230218240, 
  (-10653811957680135 + 3452795747756093*Nc)/3746046320640, 
  (9053860836306171 - 2830251844282873*Nc)/3746046320640, 
  (148400698277805 - 41375379152063*Nc)/936511580160, 
  (11808027488084757 - 3706959238377911*Nc)/4994728427520, 
  (9601792057364775 - 2995597092493981*Nc)/6659637903360, 
  (574065096397*(-3 + Nc))/221659545600, (-235467495919*(-3 + Nc))/
   2308953600, (8290847527*(-3 + Nc))/173171520, 
  (2452205413*(-3 + Nc))/173171520, (152058799*(-3 + Nc))/21646440, 
  (57574201*(-3 + Nc))/34634304, (-212351933*(-3 + Nc))/962064, 
  (1351895567*(-3 + Nc))/20373120, (448148087563*(-3 + Nc))/577238400, 
  (284765269159*(-3 + Nc))/1154476800, (244655253637*(-3 + Nc))/288619200, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-18101433764226489 + 6057351160602131*Nc)/10583868436992, 
  (-421197854788454745 + 141048000209126899*Nc)/338683789983744, 
  (3626070587295013*(-3 + Nc))/42335473747968, (-121274330502479*(-3 + Nc))/
   14111824582656, (2535884104722353*(-3 + Nc))/7055912291328, 0, 0, 
  (-275106376202025 + 163768134280531*Nc)/41812813578240, 
  (480568481156769905 - 166112611212049387*Nc)/422774003957760, 
  (781975654826428785 - 271669837075298923*Nc)/951241508904960, 
  (1373271606467*(-3 + Nc))/43555014144, (18010568600483*(-3 + Nc))/
   174220056576, (41834142864899*(-3 + Nc))/522660169728, 
  (16100616291265*(-3 + Nc))/65332521216, 0, 0, 0, 
  (45045882037 - 6455482135*Nc)/463601664, (-1230852566289 + 354397786315*Nc)/
   18080464896, (1182701065803 - 51857361385*Nc)/18080464896, 
  (4110427*(-3 + Nc))/679104, (521651*(-3 + Nc))/21222, 
  (2424997*(-3 + Nc))/169776, (-63721385*(-3 + Nc))/679104, 
  (176037521*(-3 + Nc))/1358208, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (27955829983113327452129997 - 9341041895444827338570479*Nc)/
   9586156794268387737600, (9334203645974511806900399*(-3 + Nc))/
   9586156794268387737600, 0, (-495918384710646511306646114871 + 
    165610104180022807483086857677*Nc)/3151989705358929205804400640, 
  (-529609064231745865984749807921 + 176333568922940349997942511147*Nc)/
   32833226097488845893795840, (-96408838779782649914436649575 + 
    32140403698890356606798050013*Nc)/6566645219497769178759168, 
  (46729500104289046173245*(-3 + Nc))/383446271770735509504, 
  (-881475675987649695349591*(-3 + Nc))/119826959928354846720, 
  (-850476190485012436187039*(-3 + Nc))/119826959928354846720, 
  (740732758939991574492389*(-3 + Nc))/119826959928354846720, 
  (-25098756358707046144051*(-3 + Nc))/1997115998805914112, 0, 0, 0, 
  (-3395195144880067702398453 + 1135650557432992598598935*Nc)/
   13029057975193986465792, (21819478487384850159402009 - 
    7212141204806423362006691*Nc)/11581384866839099080704, 
  (-2746228018408068395671607 + 910892779493564130884045*Nc)/
   80426283797493743616, (28737671160962356050844653 - 
    9515074368499993325987327*Nc)/2171509662532331077632, 
  (-1874444906943520219618329 + 594935984626391730324643*Nc)/
   4343019325064662155264, 
  (11*(-122990058761685946395917 + 40894045942749513477215*Nc))/
   965115405569924923392, (-16928980342041319694362983 + 
    5634628169881964283385309*Nc)/8686038650129324310528, 
  (20118762126793332317*(-3 + Nc))/676272084251738112, 
  (-1039769105201514230363*(-3 + Nc))/1352544168503476224, 
  (-172344050763779767*(-3 + Nc))/1761125219405568, 
  (-544613541516177229*(-3 + Nc))/4696333918414848, 
  (-7365402468471938527*(-3 + Nc))/42267005265733632, 
  (62231020884215122937*(-3 + Nc))/14089001755244544, 
  (-20210290977278254925*(-3 + Nc))/21133502632866816, 
  (-91714109871541052581*(-3 + Nc))/21133502632866816, 
  (618219546476193353*(-3 + Nc))/2641687829108352, 
  (13564331135847312023*(-3 + Nc))/2486294427396096, 
  (33688584615433577083*(-3 + Nc))/21133502632866816, 
  (-30734544750117738103*(-3 + Nc))/7044500877622272, 
  (98056433945750329913*(-3 + Nc))/42267005265733632, 0, 0, 0, 0, 0, 0, 0, 
  (-60060447874708131 + 19935513660546865*Nc)/95898785808384, 
  (264653440523481 - 95664800631523*Nc)/470092087296, 
  (-3282615816054027 + 1168313571800105*Nc)/1498418528256, 
  (-5*(-522882762862371 + 191211197826737*Nc))/1498418528256, 
  (16234323110169 - 12254442539171*Nc)/374604632064, 
  (3490565661015585 - 1258486370136443*Nc)/1997891371008, 
  (2743134694769067 - 1010268559672585*Nc)/2663855161344, 
  (-370475930791*(-3 + Nc))/17732763648, (219602235451*(-3 + Nc))/184716288, 
  (5040493483*(-3 + Nc))/69268608, (1242130309*(-3 + Nc))/69268608, 
  (85114933*(-3 + Nc))/8658576, (109992065*(-3 + Nc))/69268608, 
  (-472906699*(-3 + Nc))/1924128, (545264135*(-3 + Nc))/8149248, 
  (-323358102673*(-3 + Nc))/46179072, (-306632187445*(-3 + Nc))/92358144, 
  (-121738943719*(-3 + Nc))/23089536, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-313887059627631275 + 130037935154222521*Nc)/4265612052552, 
  (-7243809481073734507 + 2996057581950465689*Nc)/136499585681664, 
  (-167577886702813069 + 68269728692520023*Nc)/17062448210208, 
  (2849630685771335 - 468829688102989*Nc)/5687482736736, 
  (-115217245597356233 + 46924650280829119*Nc)/2843741368368, 
  (4270915*(-2 + Nc))/486576, (-337283785*(-2 + Nc))/2919456, 
  (-4637457028917872 + 324410176354783*Nc)/33703601402880, 
  (16862552954677633904 - 7391302342190907671*Nc)/340780858629120, 
  (27124513137104872976 - 11837687819216347399*Nc)/766756931915520, 
  (-78050208269369 + 31832380584253*Nc)/17553959064, 
  (-6183717253231433 + 2561636202615649*Nc)/351079181280, 
  (-7808168485337401 + 3351606501065153*Nc)/1053237543840, 
  (-906448776433471 + 379397880281867*Nc)/26330938596, 
  (4405271*(-2 + Nc))/182466, (313459*(-2 + Nc))/11772, 
  (135041*(-2 + Nc))/91233, (14999750224 - 3706290669*Nc)/12054528, 
  (-535873626128 + 153697691113*Nc)/470126592, 
  (-5*(-72436384240 + 18665986103*Nc))/470126592, 
  (-1181623 + 574625*Nc)/8829, (14*(-842906 + 240949*Nc))/8829, 
  (-8609497 + 2477636*Nc)/8829, (-7*(-11738008 + 5589419*Nc))/44145, 
  (-248530321 + 117371183*Nc)/88290, (-39281*(-2 + Nc))/3924, 
  (1663*(-2 + Nc))/5886, (219872*(-2 + Nc))/2943, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2642654669676599105558981146 - 418340231827843405519533713*Nc)/
   540890664730033814784000, (-2911755619843851265469446546 + 
    550578900144438155762689613*Nc)/540890664730033814784000, 
  (-2016668987*(-2 + Nc))/186845184, 
  (-3901011614255399699963555283664 - 3807120492468904368509917107133*Nc)/
   88924156131744695258696908800, (-50929762028687390021536632294704 + 
    14980173981543577574925195607237*Nc)/926293293039007242278092800, 
  (-2893539924628077026322974159696 - 20943790727963845475332911437*Nc)/
   185258658607801448455618560, (-450235872822645800107678286 + 
    86490582082115254388015323*Nc)/432712531784027051827200, 
  (180580777203170371829005904 - 22749093354864130050254137*Nc)/
   6761133309125422684800, (381959346564891986106988982 - 
    60862297361062468207754971*Nc)/13522266618250845369600, 
  (-59019158747403957188099762 - 43845138958424450974570589*Nc)/
   13522266618250845369600, (75386520184386209872055878 - 
    16920995569157560151339429*Nc)/901484441216723024640, 
  (-27168960673*(-2 + Nc))/700669440, (-64872585*(-2 + Nc))/6920192, 
  (2077230475*(-2 + Nc))/23355648, 
  (616007335436161967100451306 - 302693148122891835904503743*Nc)/
   367576703586907635824640, (110528497699724689961331856 - 
    42837433569503462119895855*Nc)/9335281360937336782848, 
  (-85587764728830126275435664 + 30604285438187468611551079*Nc)/
   453798399490009426944, (4870576005066586220133633248 - 
    1739200389995872233571933009*Nc)/61262783931151272637440, 
  (331586672589987018200482864 - 154812606858818095303711415*Nc)/
   24505113572460509054976, (12040007183190831025155632 - 
    34180180656301491226706671*Nc)/81683711908201696849920, 
  (619240351630097739769290416 - 308810215434818911311001963*Nc)/
   35007305103515012935680, (-1523712903975157807783 + 
    450882323912345700134*Nc)/5451153083699005440, 
  (42017011870677697431491 - 10421414740384716719698*Nc)/5451153083699005440, 
  (8299316566576771826993 - 3109496761815803283994*Nc)/794959824706104960, 
  (160757393587394896369 + 14772832265776618708*Nc)/1589919649412209920, 
  (47041732149295899949031 - 16642704326283350311168*Nc)/9539517896473259520, 
  (-1352618977531335751482 + 320404003152332138821*Nc)/66246652058842080, 
  (1561632727577843374549 - 468540720645394016672*Nc)/170348533865593920, 
  (18791020616360553798083 - 6240011155101560800399*Nc)/298109934264789360, 
  (-8647013935832726422052 + 3141764173794721167751*Nc)/298109934264789360, 
  (-211088548020109338971 + 55699411587689828731*Nc)/7014351394465632, 
  (-9413691022514106338017 + 252681460095749404376*Nc)/2384879474118314880, 
  (17691277815012570342497 - 4246145132738966397256*Nc)/794959824706104960, 
  (-43217940028130417415649 + 11559326757106888054892*Nc)/
   2384879474118314880, (2172185095*(-2 + Nc))/35033472, 
  (-8166251*(-2 + Nc))/214272, (-1365280447*(-2 + Nc))/5838912, 
  (-136227625*(-2 + Nc))/1946304, (1920668927*(-2 + Nc))/23355648, 
  (-433700015*(-2 + Nc))/2919456, (-1313447563*(-2 + Nc))/5838912, 
  (-6087073241789264 + 1631088416525419*Nc)/2493551443968, 
  (-22503087508432 + 17123697821135*Nc)/12223291392, 
  (305101929474224 - 219452168497261*Nc)/38961741312, 
  (-350585069328304 + 226039855979753*Nc)/38961741312, 
  (-13451781621932 + 6227400884791*Nc)/9740435328, 
  (-356611394729744 + 248737391524423*Nc)/51948988416, 
  (-122661193153744 + 78772431537263*Nc)/23088439296, 
  (2247699324451 - 624312208718*Nc)/9221713920, 
  (-2642640410609 + 715992802342*Nc)/192119040, 
  (130764898 - 427141895*Nc)/1801116, (-5*(-47651675 + 102908662*Nc))/
   7204464, (-70445618 - 106641563*Nc)/3602232, 
  (390097087 - 251914661*Nc)/3602232, (121027321 + 66193662*Nc)/133416, 
  (-367260913 + 9706514*Nc)/847584, (2003642481409 - 558219516122*Nc)/
   24014880, (1854629807737 - 494988682106*Nc)/48029760, 
  (7246392229 - 2134822862*Nc)/110160, (-993439*(-2 + Nc))/70632, 
  (-2719307*(-2 + Nc))/47088, (-483265*(-2 + Nc))/94176, 
  (-619045*(-2 + Nc))/31392, (189799*(-2 + Nc))/23544, 
  (62131*(-2 + Nc))/20928, (-62705*(-2 + Nc))/31392}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-432192567982967 + 156761653811440*Nc)/473956894728, 
  (-9795500343814999 + 3454307256492560*Nc)/15166620631296, 
  (-186511893865177 + 36253749371600*Nc)/1895827578912, 
  (-10529431288837 + 8245219674176*Nc)/631942526304, 
  (-124681640461709 + 24310413411496*Nc)/315971263152, 
  (38345*(-2 + Nc))/81096, (-571135*(-2 + Nc))/162192, 
  (31127942677639 - 28545198619214*Nc)/3744844600320, 
  (29340929522041217 - 14160162920784322*Nc)/37864539847680, 
  (45878327559708593 - 21733162642577698*Nc)/85195214657280, 
  (-115046669321 + 48368179138*Nc)/1950439896, 
  (-2895717464721 + 1399958719366*Nc)/13002932640, 
  (-14265914058811 + 4066108811186*Nc)/117026393760, 
  (-1375541701519 + 570994176926*Nc)/2925659844, (8895*(-2 + Nc))/13516, 
  (1135*(-2 + Nc))/872, (8629*(-2 + Nc))/6758, (-4899301 + 41160074*Nc)/
   1339392, (696422017 - 1358463938*Nc)/52236288, 
  (6924005 + 1063118966*Nc)/52236288, (-3961 - 1453*Nc)/981, 
  (-2*(-8683 + 12680*Nc))/981, (67109 - 95848*Nc)/3924, 
  (7*(219157 + 43948*Nc))/19620, (-2044217 - 593108*Nc)/19620, 
  (113*(-2 + Nc))/327, (-19*(-2 + Nc))/2616, (-2021*(-2 + Nc))/654, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (15369036899234098331669978 + 4642523345018336389731197*Nc)/
   30049481373890767488000, (-15103817831467247432387978 - 
    4772816564712524426044997*Nc)/30049481373890767488000, 
  (6174731*(-2 + Nc))/10380288, (-284684630988316772947793526229 - 
    92456256749871386256704806246*Nc)/9880461792416077250966323200, 
  (-288682525406044773040456085219 - 87464499264922154507650124906*Nc)/
   102921477004334138030899200, (-48036589519186421279144367461 - 
    18968578697069835522817217414*Nc)/20584295400866827606179840, 
  (-175159010636488245161137 - 161726443856084809596418*Nc)/
   6009896274778153497600, (3203916155118423093684944 + 
    859914948472373730505481*Nc)/751237034347269187200, 
  (770389605938171779684894 + 209892821879068005555931*Nc)/
   187809258586817296800, (-2991293287504945783242316 - 
    702579947266849286943559*Nc)/751237034347269187200, 
  (319550620845910721081024 + 103023415148032399258601*Nc)/
   50082468956484612480, (-23638729*(-2 + Nc))/77852160, 
  (1972961*(-2 + Nc))/2595072, (14710273*(-2 + Nc))/2595072, 
  (-1244496141207564069135899 - 1222986855702417323082461*Nc)/
   40841855954100848424960, 
  (5*(81660632850744238433429 + 15070806947797388493446*Nc))/
   1037253484548592975872, (-318759697956029459845233 - 
    77350492481867913544366*Nc)/50422044387778825216, 
  (14880423027540234400482743 + 4567913773264899040697402*Nc)/
   6806975992350141404160, (578611316547522847913569 - 
    527288665298081487125858*Nc)/2722790396940056561664, 
  (-2159028849789914817113623 - 941845920707560257644242*Nc)/
   9075967989800188538880, (334745337282099703083341 - 
    1508255305146051647750266*Nc)/3889700567057223659520, 
  (-21640591717191927416 - 4664581517419440449*Nc)/1211367351933112320, 
  (335229705966085818592 + 171359328269569250833*Nc)/1211367351933112320, 
  (-3224391754019783144 - 1477776155779858241*Nc)/176657738823578880, 
  (14117566230290905508 + 12621223885812321797*Nc)/353315477647157760, 
  (216917955890682764452 + 19444255718573914903*Nc)/2119892865882946560, 
  (-41776428378451362134 - 9870090628469626641*Nc)/14721478235298240, 
  (23985739346265862508 + 2918041610758339157*Nc)/37855229747909760, 
  (77874827121861851543 + 20878182033962176622*Nc)/33123326029421040, 
  (9320765423648625926 + 1225638419539663859*Nc)/66246652058842080, 
  (-2976305028842446259 - 509731436645535008*Nc)/779372377162848, 
  (-578616436490350211324 - 101575777597375645481*Nc)/529973216470736640, 
  (514970606231559011324 + 99603165178702750361*Nc)/176657738823578880, 
  (-876483584237851257668 - 100687963405090381157*Nc)/529973216470736640, 
  (-234739*(-2 + Nc))/7785216, (24751*(-2 + Nc))/47616, 
  (-157915*(-2 + Nc))/432512, (-1651073*(-2 + Nc))/1297536, 
  (-940901*(-2 + Nc))/1730048, (191491*(-2 + Nc))/108128, 
  (1027703*(-2 + Nc))/1297536, (-5*(4036966172521 + 2092986869662*Nc))/
   277061271552, (-111846690505 - 5076441214*Nc)/1358143488, 
  (1454155737179 + 80535052442*Nc)/4329082368, 
  (-751842416575 - 407618728114*Nc)/4329082368, 
  (11327153287 - 33711569840*Nc)/1082270592, 
  (-1599258420881 - 174296138510*Nc)/5772109824, 
  (-858540714875 - 418485939898*Nc)/7696146432, 
  (18216417032 + 6773725973*Nc)/2049269760, (-19291585048 - 8580034147*Nc)/
   42693120, (-976433 - 1074026*Nc)/200124, (4396088 - 2964205*Nc)/1600992, 
  (905332 - 634151*Nc)/400248, (-5347816 + 2639573*Nc)/800496, 
  (-12543392 + 6413505*Nc)/88944, (11250712 - 5663615*Nc)/188352, 
  (14857044728 + 6349914647*Nc)/5336640, (12832948184 + 6198070511*Nc)/
   10673280, (56229128 + 21730607*Nc)/24480, (13063*(-2 + Nc))/15696, 
  (70471*(-2 + Nc))/20928, (907*(-2 + Nc))/2616, (10565*(-2 + Nc))/10464, 
  (-15145*(-2 + Nc))/20928, (-18431*(-2 + Nc))/83712, 
  (-221*(-2 + Nc))/13952}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (389494930464206 - 148936351727103*Nc)/236978447364, 
  (-7*(-1273548792065506 + 478645452713865*Nc))/7583310315648, 
  (204168568923994 - 61929534793233*Nc)/947913789456, 
  (4824871586386 - 4614283277517*Nc)/315971263152, 
  (134244773125250 - 39913750567581*Nc)/157985631576, 
  (-36329*(-2 + Nc))/40548, (172309*(-2 + Nc))/27032, 
  (-2130679891415 + 6955709346249*Nc)/936211150080, 
  (-11205347312507505 + 5374253380112687*Nc)/9466134961920, 
  (-17926466474071825 + 8434650830088063*Nc)/21298803664320, 
  (99825027626 - 41653217355*Nc)/975219948, 
  (8250329541872 - 3716927990133*Nc)/19504398960, 
  (10199558597944 - 3447336693981*Nc)/58513196880, 
  (1192284345442 - 500747298969*Nc)/1462829922, (-7606*(-2 + Nc))/10137, 
  (-245*(-2 + Nc))/109, (-22540*(-2 + Nc))/10137, 
  (-20800747 + 286645*Nc)/334848, (423176719 + 105784815*Nc)/13059072, 
  (-543609877 + 25550667*Nc)/13059072, (2*(721 + 1002*Nc))/981, 
  (4*(8351 + 2637*Nc))/981, (40741 + 26445*Nc)/1962, 
  (-7*(30223 + 47073*Nc))/9810, (382163 + 494583*Nc)/9810, 
  (-209*(-2 + Nc))/218, (-2 + Nc)/654, (1406*(-2 + Nc))/327, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2031932074890188313366257 - 4373631520725749109296367*Nc)/
   15024740686945383744000, (2031577359578696890138457 + 
    4377439857380839955315067*Nc)/15024740686945383744000, 
  (-15322991*(-2 + Nc))/25950720, (12202159871538480689897513213 + 
    44598740077013790192082790853*Nc)/2470115448104019312741580800, 
  (30866005118884788760968740443 + 36267868493415735680890948083*Nc)/
   25730369251083534507724800, (2065138688736720220273030957 + 
    8353053297430818250295165397*Nc)/5146073850216706901544960, 
  (140312738065055336709352 + 402733776788940990199767*Nc)/
   12019792549556306995200, (-382698946860459972639761 - 
    870775220149559901128766*Nc)/375618517173634593600, 
  (-401330327567048271038344 - 830698249233340652011539*Nc)/
   375618517173634593600, (290199802612052533735879 + 
    788874712082110746196899*Nc)/375618517173634593600, 
  (-49864748582992205171261 - 90882965090519496542001*Nc)/
   25041234478242306240, (18307933*(-2 + Nc))/19463040, 
  (-3591983*(-2 + Nc))/5190144, (-6058499*(-2 + Nc))/648768, 
  (-601697533393976495713819 + 1071364868060110628564766*Nc)/
   20420927977050424212480, (-63213099920271803115233 - 
    29982477382426057725945*Nc)/259313371137148243968, 
  (46506532467432139638457 + 29702532472015094474593*Nc)/
   12605511096944706304, (-2333916217744364671747051 - 
    1541307494922942713122311*Nc)/1701743998087535351040, 
  (-272502637356972793888961 + 179354427225780574846671*Nc)/
   680697599235014140416, (16903905687843696308951 + 
    417928756387857213201351*Nc)/2268991997450047134720, 
  (-487968207402958596589117 + 529287833684274465509283*Nc)/
   972425141764305914880, (4708806306472702019 + 4528086076702135464*Nc)/
   605683675966556160, (-83749541180334573973 - 116638915051529992788*Nc)/
   605683675966556160, (-13988810132848630729 + 6739627615521962256*Nc)/
   88328869411789440, (3280873135564822843 - 9862029293780970672*Nc)/
   176657738823578880, (-108622672717794490483 - 8573136831662599968*Nc)/
   1059946432941473280, (6097030292197132531 + 10186830823656762806*Nc)/
   7360739117649120, (-5653197607303392437 - 3776013511123044792*Nc)/
   18927614873954880, (-21653287688295673187 - 16109613530842255617*Nc)/
   16561663014710520, (6523968209266472693 - 3676864646445076572*Nc)/
   16561663014710520, (25*(21072772721242154 + 23800381581361467*Nc))/
   389686188581424, (87466229377662243821 + 123308031629186679936*Nc)/
   264986608235368320, (-193*(451039880213711917 + 573010364362069152*Nc))/
   88328869411789440, (198170831560061709617 + 135795530223128521992*Nc)/
   264986608235368320, (-330077*(-2 + Nc))/486576, (71*(-2 + Nc))/248, 
  (130051*(-2 + Nc))/27032, (65405*(-2 + Nc))/27032, 
  (-329201*(-2 + Nc))/324384, (20161*(-2 + Nc))/40548, 
  (187759*(-2 + Nc))/81096, (3052368848389 + 3312970818909*Nc)/69265317888, 
  (29853261713 - 3900387111*Nc)/339535872, (-396435001795 + 43135089717*Nc)/
   1082270592, (262453868087 + 17388797295*Nc)/1082270592, 
  (4843026808 + 2456140785*Nc)/270567648, (454334630089 - 39905896287*Nc)/
   1443027456, (297222744851 + 11788164267*Nc)/1924036608, 
  (-5239563803 - 4803592848*Nc)/1024634880, (5493652897 + 5806982832*Nc)/
   21346560, (31244 + 724161*Nc)/100062, (-2071523 + 1871628*Nc)/800496, 
  (-470740 + 372819*Nc)/200124, (2257333 - 1099182*Nc)/400248, 
  (3442937 - 2171584*Nc)/44472, (-3169927 + 1785360*Nc)/94176, 
  (-4217029337 - 4327736352*Nc)/2668320, (-3719207921 - 4087346496*Nc)/
   5336640, (-15692957 - 15251232*Nc)/12240, (-11407*(-2 + Nc))/15696, 
  (-7577*(-2 + Nc))/2616, (-221*(-2 + Nc))/1744, (-5845*(-2 + Nc))/5232, 
  (1001*(-2 + Nc))/1308, (1529*(-2 + Nc))/5232, (-119*(-2 + Nc))/872}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-473833966505944598 + 202702330462321057*Nc)/29859284367864, 
  (-10885382554426780054 + 4659272737538202785*Nc)/955497099771648, 
  (13*(-2640560086546798 + 1155128971208357*Nc))/17062448210208, 
  (1324052899058126 + 323806489516907*Nc)/39812379157152, 
  (-164085058246270514 + 71362831274905435*Nc)/19906189578576, 
  (5588591*(-2 + Nc))/1703016, (-339615749*(-2 + Nc))/10218096, 
  (-677*(-2566539251200 + 1137076741193*Nc))/117962604910080, 
  (13388182927990069120 - 5809393159199115403*Nc)/1192733005201920, 
  (21396574137170655520 - 9288566971793765387*Nc)/2683649261704320, 
  (-120765411240722 + 50598624525223*Nc)/122877713448, 
  (-9939995586397298 + 4222473674179135*Nc)/2457554268960, 
  (-10987713957759826 + 4897148143362095*Nc)/7372662806880, 
  (-1402626658682254 + 604108751482397*Nc)/184316570172, 
  (3733246*(-2 + Nc))/638631, (417497*(-2 + Nc))/41202, 
  (3585206*(-2 + Nc))/638631, (7953474560 - 4443345897*Nc)/42190848, 
  (-214554772480 + 115330868789*Nc)/1645443072, 
  (202960043008 - 118697712407*Nc)/1645443072, (2*(99415 + 66541*Nc))/61803, 
  (4*(-2163970 + 1244831*Nc))/61803, (-5725450 + 3877079*Nc)/61803, 
  (-2*(1705876 + 91765*Nc))/44145, (22400017 + 10326565*Nc)/309015, 
  (13270*(-2 + Nc))/6867, (554*(-2 + Nc))/20601, (-46414*(-2 + Nc))/20601, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-2821824519269237966680773982 + 460719476010660672156582845*Nc)/
   1893117326555118351744000, (2669595879983460916355632582 - 
    384041853798184086315143345*Nc)/1893117326555118351744000, 
  (-1339782587*(-2 + Nc))/3269790720, 
  (42208118046565772029780077909088 - 10383882146347092341529518706905*Nc)/
   311234546461106433405439180800, (7612890868897808069139616129568 + 
    3861042351125034489080005284545*Nc)/3242026525636525347973324800, 
  (6408504634230085188955182333152 - 1405426141752248689129987313065*Nc)/
   648405305127305069594664960, (35918527311223416188276042 + 
    53346986337253934754046295*Nc)/1514493861244094681395200, 
  (-345699010465290201836513168 + 70282395423433308231955255*Nc)/
   23663966581938979396800, (-637954564120793341895390594 + 
    118061825502785264091592765*Nc)/47327933163877958793600, 
  (806474934316635590932882454 - 200207041166288875318145065*Nc)/
   47327933163877958793600, 
  (13*(-3611776578079409630760442 + 291339266474929327521095*Nc))/
   3155195544258530586240, (-4538919145*(-2 + Nc))/490468608, 
  (42111617*(-2 + Nc))/72662016, (2740485287*(-2 + Nc))/81744768, 
  (832919379916378422029718338 - 290371571632881788962599805*Nc)/
   1286518462554176725386240, (23578936573566215535915680 - 
    19236209402511381994007587*Nc)/32673484763280678739968, 
  (-15386287314210652491963936 + 13893905073493399154326235*Nc)/
   1588294398215032994304, (1108377160998385797543654544 - 
    844575343593494709572233805*Nc)/214419743759029454231040, 
  (308641533194109016021011776 - 122663328562090089641405803*Nc)/
   85767897503611781692416, (422140969061330207693853376 - 
    109100092992810395843487875*Nc)/285892991678705938974720, 
  (773434907200697458200297088 - 282381824243762627821969295*Nc)/
   122525567862302545274880, (319776841142973807181 + 
    102004881469973514895*Nc)/19079035792946519040, 
  (370821779451364278943 - 5794989599403707340920*Nc)/19079035792946519040, 
  (6777815792902425142909 - 2807230492354819138115*Nc)/2782359386471367360, 
  (-2350225217958217936603 + 663469236689317327355*Nc)/5564718772942734720, 
  (24245128302757971921283 - 11770590785041153200035*Nc)/
   33388312637656408320, (4073966252432574385068 - 749502765999829797905*Nc)/
   463726564411894560, (-119603264836744520743 - 180148751924935326235*Nc)/
   596219868529578720, (4389083013339316344758 - 5429095330151707148275*Nc)/
   2086769539853525520, (-7308905635035531537496 + 2936040840699592865525*Nc)/
   1043384769926762760, (445951158218378919202 - 64798824433592897651*Nc)/
   49100459761259424, (28975387759351250275819 - 6200528757432631484495*Nc)/
   8347078159414102080, (-20870037023512413519659 + 
    3227359010319593270335*Nc)/2782359386471367360, 
  (15416268417545286907963 + 1241391045729595658575*Nc)/8347078159414102080, 
  (183177653*(-2 + Nc))/17516736, (-3197065*(-2 + Nc))/749952, 
  (-1045036547*(-2 + Nc))/20436192, (-142542101*(-2 + Nc))/6812064, 
  (1192543399*(-2 + Nc))/81744768, (-107989169*(-2 + Nc))/5109048, 
  (-796427543*(-2 + Nc))/20436192, (-850583993360800 + 1050365070236207*Nc)/
   8727430053888, (4877064525088 - 1076398279421*Nc)/42781519872, 
  (5*(-11433464548384 + 2177171779979*Nc))/136366094592, 
  (30332734973536 + 2207399285077*Nc)/136366094592, 
  (97*(-17339329324 + 16596706775*Nc))/34091523648, 
  (45054371296352 - 1613115817765*Nc)/181821459456, 
  (9881961486880 + 1382082346531*Nc)/80809537536, 
  (243407079863 - 361726866925*Nc)/32275998720, 
  (-334964963797 + 441099031955*Nc)/672416640, (-468599659 + 315257345*Nc)/
   6303906, (-537504853 + 281888507*Nc)/25215624, 
  (-132208594 + 82226051*Nc)/12607812, (-26158333 + 26709671*Nc)/12607812, 
  (24677627 - 13316925*Nc)/66708, (-313706261 + 156298375*Nc)/2966544, 
  (233790235637 - 322270619935*Nc)/84052080, (252471558221 - 313925814535*Nc)/
   168104160, (680459537 - 1079177215*Nc)/385560, (90719*(-2 + Nc))/123606, 
  (15025*(-2 + Nc))/20601, (-165979*(-2 + Nc))/164808, (-899*(-2 + Nc))/981, 
  (2641*(-2 + Nc))/23544, (8179*(-2 + Nc))/24416, (10397*(-2 + Nc))/15696}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (5534037117757504 - 2372870532818237*Nc)/4265612052552, 
  (126258748311067520 - 53132987738751037*Nc)/136499585681664, 
  (2307963931828448 - 701615769390475*Nc)/17062448210208, 
  (50731443879104 - 44312488168735*Nc)/5687482736736, 
  (1637041105579792 - 511162998745151*Nc)/2843741368368, 
  (-104329*(-2 + Nc))/243288, (4727131*(-2 + Nc))/1459728, 
  (-96296984602720 + 118961374065821*Nc)/16851800701440, 
  (-175865297254516640 + 96394908431133563*Nc)/170390429314560, 
  (-275048737415971040 + 149290397811742267*Nc)/383378465957760, 
  (1363610227924 - 646555693451*Nc)/17553959064, 
  (96451019593252 - 49239818999915*Nc)/351079181280, 
  (171741361555364 - 72368487598075*Nc)/1053237543840, 
  (16009690354052 - 7538096814505*Nc)/26330938596, (-108764*(-2 + Nc))/91233, 
  (3857*(-2 + Nc))/5886, (162182*(-2 + Nc))/91233, 
  (-13*(-39497120 + 29814819*Nc))/6027264, (-10852293280 + 8777450939*Nc)/
   235063296, (13582053088 - 10464177977*Nc)/235063296, 
  (-2*(-36865 + 5189*Nc))/8829, (92*(-4250 + 4087*Nc))/8829, 
  (-218350 + 299489*Nc)/8829, (7*(-884192 + 215485*Nc))/44145, 
  (7925407 - 1389050*Nc)/44145, (1870*(-2 + Nc))/981, (14*(-2 + Nc))/2943, 
  (-14914*(-2 + Nc))/2943, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-347648890785064980589705642 + 142248766590850863183639155*Nc)/
   270445332365016907392000, (352952945141638879045052242 - 
    145087976996862673650456455*Nc)/270445332365016907392000, 
  (140067469*(-2 + Nc))/467112960, (2909828370399578514508935675328 - 
    1093408017427707466339435312295*Nc)/44462078065872347629348454400, 
  (3407780666113589966798077539008 - 1394380609418475564083120367745*Nc)/
   463146646519503621139046400, (594353149284788200036879345472 - 
    243071238510679193844872753815*Nc)/92629329303900724227809280, 
  (38391354143933248868754602 - 18391411817608063092304645*Nc)/
   216356265892013525913600, (-16157035417470479760603604 + 
    6251471824406153701516985*Nc)/1690283327281355671200, 
  (-62325522295826822129753114 + 23923294136711925396591985*Nc)/
   6761133309125422684800, (52047638171566277080196774 - 
    18563483915063451837128935*Nc)/6761133309125422684800, 
  (-7670237487382030446282346 + 3178581225712674848685485*Nc)/
   450742220608361512320, (481202467*(-2 + Nc))/350334720, 
  (-6013*(-2 + Nc))/3460096, (-41585281*(-2 + Nc))/11677824, 
  (7931556968592649403995519 - 2345213530793725126132250*Nc)/
   91894175896726908956160, (-4344411747454592488575040 + 
    1749005955309263737788803*Nc)/4667640680468668391424, 
  (3798511195954118179373184 - 1585769027159893274045083*Nc)/
   226899199745004713472, (-204681815908590383443149296 + 
    88281722784385237238783125*Nc)/30631391965575636318720, 
  (1626179283192833190580256 - 648715199946439436774149*Nc)/
   12252556786230254527488, (24119071983899722551772576 - 
    8677805934878585278666925*Nc)/40841855954100848424960, 
  (11064585176224553675375968 - 3679096157106863946007745*Nc)/
   17503652551757506467840, (219109310444924575142 - 87245675758339262875*Nc)/
   5451153083699005440, (-5929692785297493161434 + 2691712249357329479915*Nc)/
   5451153083699005440, (-229454997654930489562 + 150378271187030171765*Nc)/
   794959824706104960, (-249443292039508474106 + 91845321952884319405*Nc)/
   1589919649412209920, (-2563515167614940981494 + 1187695147415775708155*Nc)/
   9539517896473259520, (184526756527339651839 - 65612563895315804560*Nc)/
   33123326029421040, (-224298660741271611146 + 92797219350118339465*Nc)/
   170348533865593920, (-1850776121635140710092 + 767810245594516904765*Nc)/
   298109934264789360, (30126063776902956581 - 21488165533268731870*Nc)/
   37263741783098670, (47963108322704728192 - 17079527874575580437*Nc)/
   7014351394465632, (4630944066558084918938 - 1663214721126206000365*Nc)/
   2384879474118314880, (-4365060875340376556218 + 1589449386072017187245*Nc)/
   794959824706104960, (6947947289698809827186 - 2686222619816253243445*Nc)/
   2384879474118314880, (9680651*(-2 + Nc))/17516736, 
  (-32221*(-2 + Nc))/26784, (31209769*(-2 + Nc))/2919456, 
  (5562067*(-2 + Nc))/973152, (-26823437*(-2 + Nc))/11677824, 
  (1139483*(-2 + Nc))/364932, (12822289*(-2 + Nc))/2919456, 
  (368022370009280 - 169512776293327*Nc)/1246775721984, 
  (-2477874762368 + 1806828338749*Nc)/6111645696, 
  (31161294211264 - 22827871179863*Nc)/19480870656, 
  (-24153359145728 + 18317203993771*Nc)/19480870656, 
  (-355044128884 + 299256435143*Nc)/4870217664, 
  (-33402405144256 + 24912157792709*Nc)/25974494208, 
  (-8618210151296 + 6527431615645*Nc)/11544219648, 
  (-270956482094 + 120142367455*Nc)/9221713920, 
  (-13*(-25092593002 + 11472818285*Nc))/192119040, 
  (-2*(-34160000 + 21050107*Nc))/450279, (291405358 - 186904679*Nc)/7204464, 
  (43904324 - 28058887*Nc)/1801116, (4384490 - 4305319*Nc)/1801116, 
  (-60328514 + 39318513*Nc)/133416, (103330346 - 59128621*Nc)/847584, 
  (-239070395546 + 107099039845*Nc)/24014880, 
  (-227480537738 + 104767391485*Nc)/48029760, (-814632026 + 351901405*Nc)/
   110160, (-1007*(-2 + Nc))/141264, (107633*(-2 + Nc))/94176, 
  (47129*(-2 + Nc))/94176, (55883*(-2 + Nc))/31392, 
  (-180275*(-2 + Nc))/94176, (-26267*(-2 + Nc))/41856, 
  (-8017*(-2 + Nc))/62784}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-5*(-239571568829900 + 343178632949781*Nc))/236978447364, 
  (25519309895954300 - 39123079366882089*Nc)/7583310315648, 
  (-7*(-23743009863452 + 107155905508425*Nc))/947913789456, 
  (154042285578068 - 8484320007363*Nc)/315971263152, 
  (35077286091748 - 518566033676355*Nc)/157985631576, 
  (472235 - 72974*Nc)/20274, (-5986805 + 1389637*Nc)/40548, 
  (-45267506979686 + 27380051775003*Nc)/468105575040, 
  (-29470198636974698 + 27132520869462509*Nc)/4733067480960, 
  (-45418546183014442 + 42649394318649141*Nc)/10649401832160, 
  (445903760620 - 441719870139*Nc)/975219948, 
  (45375059441524 - 37117761319323*Nc)/19504398960, 
  (34082528861588 - 37201197141291*Nc)/58513196880, 
  (6075386419748 - 5101288486689*Nc)/1462829922, (450590 - 86521*Nc)/10137, 
  (-2*(845 + 1684*Nc))/327, (-56*(5545 + 744*Nc))/10137, 
  (40697030 - 8336587*Nc)/55808, (-3548604650 + 843401037*Nc)/6529536, 
  (3159410606 - 633974943*Nc)/6529536, (4*(-15812 + 3315*Nc))/981, 
  (32*(-19213 + 4671*Nc))/981, (2*(-227476 + 52275*Nc))/981, 
  (-14*(-314626 + 65127*Nc))/4905, (8*(-808664 + 174573*Nc))/4905, 
  (2*(-495 + 1189*Nc))/327, (-182 - 29*Nc)/327, (40*(-107 + 65*Nc))/327, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (39873619065871062875483983 - 25643045951267566829448516*Nc)/
   7512370343472691872000, (-39759477365991034954196083 + 
    25141321773093839116761816*Nc)/7512370343472691872000, 
  (116755637 + 25222499*Nc)/12975360, 
  (-419657104392795468334052381422 + 269747635414225536361362551919*Nc)/
   1235057724052009656370790400, (-357388151773732435354838617442 + 
    201051969158320599211135748409*Nc)/12865184625541767253862400, 
  (-73320025689445481603369732558 + 47853700986760461039041884191*Nc)/
   2573036925108353450772480, (-2684288507967375887703293 + 
    2277401731385152486774521*Nc)/6009896274778153497600, 
  (4158216876448324063245767 - 2553661234548134619641184*Nc)/
   93904629293408648400, (8011517891835605884571261 - 
    4894489863735431948162247*Nc)/187809258586817296800, 
  (-7825201674371612431008101 + 4748970589733949941925327*Nc)/
   187809258586817296800, (824980916706701857490899 - 
    520506275034666901124643*Nc)/12520617239121153120, 
  (-118749913 + 37103311*Nc)/3243840, (11192047 + 168485*Nc)/865024, 
  (58971709 - 10014023*Nc)/324384, 
  (-4546715500796169620535602 + 3208736818316693851255389*Nc)/
   5105231994262606053120, (359267406146218316726662 - 
    139232663270654022623595*Nc)/129656685568574121984, 
  (-313271836611637121418998 + 145433717597546818295187*Nc)/
   6302755548472353152, (15437724552899479357545914 - 
    6933348053732213171171733*Nc)/850871999043767675520, 
  (11*(-109675787059230491165374 + 86765074821592855133703*Nc))/
   340348799617507070208, (-4004389146074931630926714 + 
    2392865508184029461355093*Nc)/1134495998725023567360, 
  (-4188717452380895401023202 + 2826488843025456209713449*Nc)/
   486212570882152957440, (43*(-271809458364521008 + 155200096404268881*Nc))/
   75710459495819520, (472516114217552849596 - 338211017286708994557*Nc)/
   151420918991639040, (-1378656498095052323 + 918842787791146181*Nc)/
   920092389706140, (4901573765880703793 - 2735365989068749761*Nc)/
   5520554338236840, (26850641687972703874 - 4803576766561891473*Nc)/
   66246652058842080, (-314927710265908948292 + 178695756683147648709*Nc)/
   11041108676473680, (10051631218492559272 - 6349209492314498109*Nc)/
   2365951859244360, (341030829266160345956 - 167623716044658147537*Nc)/
   16561663014710520, (-11*(-1653166020828360584 + 1150166690977597473*Nc))/
   4140415753677630, (-13022503517209131260 + 7377935947920180831*Nc)/
   389686188581424, (-80535894037225388839 + 50229267287003777013*Nc)/
   8280831507355260, (73396913976556144219 - 42491367041646961593*Nc)/
   2760277169118420, (-405337052815539976432 + 231338463516308744079*Nc)/
   33123326029421040, (-1602464 - 2955633*Nc)/162192, 
  (42156 + 33883*Nc)/2976, (-11018620 + 5228801*Nc)/81096, 
  (-6680620 + 1530253*Nc)/81096, (2562304 - 2308105*Nc)/108128, 
  (-1188824 + 1311393*Nc)/40548, (-1921732 + 1484745*Nc)/27032, 
  (-27210330038942 + 19524970015959*Nc)/34632658944, 
  (-313451137990 - 77130017589*Nc)/169767936, 
  (4016375866706 + 903436867743*Nc)/541135296, 
  (-3898270374634 - 737040219699*Nc)/541135296, 
  (-110060617622 - 2079721005*Nc)/135283824, 
  (-4602424499702 - 977614075101*Nc)/721513728, 
  (-4133637051410 - 768840377919*Nc)/962018304, 
  (5236390934 - 3580853673*Nc)/64039680, (-2990169023 + 2123598306*Nc)/
   667080, (4*(2695691 + 2226606*Nc))/50031, (2*(1953664 + 1059861*Nc))/
   50031, (3286664 + 2411475*Nc)/100062, (4771334 + 1022361*Nc)/100062, 
  (-4*(969367 + 959739*Nc))/5559, (562606 + 999039*Nc)/5886, 
  (4652049746 - 3127940877*Nc)/166770, (4148468858 - 2983328481*Nc)/333540, 
  (-2*(-8792923 + 5383191*Nc))/765, (19194 + 4903*Nc)/1308, 
  (11922 + 1823*Nc)/327, (11666 - 175*Nc)/2616, (21314 + 1209*Nc)/2616, 
  (1374 + 1055*Nc)/654, (-22892 - 4207*Nc)/5232, (-2596 - 331*Nc)/2616}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (5*(20314432656790230 + 4136556027145637*Nc))/236978447364, 
  (2329204047723588270 + 478879457032141817*Nc)/7583310315648, 
  (49152537926604354 + 11464188465065711*Nc)/947913789456, 
  (-105125039755206 - 285832276963981*Nc)/315971263152, 
  (34117505578053114 + 7979542404415411*Nc)/157985631576, 
  (6713210 + 522657*Nc)/40548, (-125789730 - 11603891*Nc)/81096, 
  (-509420644987026 + 111973532448889*Nc)/468105575040, 
  (-1544935427625220638 - 277122477730766113*Nc)/4733067480960, 
  (-2453794336753536462 - 447713346727564777*Nc)/10649401832160, 
  (25318460884122 + 4943362802347*Nc)/975219948, 
  (1988631325790458 + 369730388262139*Nc)/19504398960, 
  (2699979659813466 + 572357006726603*Nc)/58513196880, 
  (296749358611230 + 57398435344769*Nc)/1462829922, 
  (3938790 + 315281*Nc)/10137, (94972 + 12179*Nc)/327, 
  (4*(-80516 + 8425*Nc))/10137, (-5*(-123858334 + 52855711*Nc))/167424, 
  (5*(-1405088838 + 2176682675*Nc))/6529536, (18840360426 - 7524930277*Nc)/
   6529536, (20*(52020 + 20171*Nc))/981, (80*(-14538 + 27035*Nc))/981, 
  (2*(-720516 + 713375*Nc))/981, (-14*(6016308 + 2156819*Nc))/4905, 
  (8*(13717842 + 5355031*Nc))/4905, (-2*(50606 + 9417*Nc))/327, 
  (2*(1210 + 1589*Nc))/327, (40*(6408 + 1969*Nc))/327, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-395848868589550649933371158 - 650911941350115519162874489*Nc)/
   15024740686945383744000, (440181215866820454861750558 + 
    659500304074074421336931389*Nc)/15024740686945383744000, 
  (-2329799742 - 684189901*Nc)/25950720, 
  (213046427913883745002456181286 + 2669199386713068750319941827813*Nc)/
   1235057724052009656370790400, (3741822519428178693437113039146 + 
    3418669730825767087564229793043*Nc)/12865184625541767253862400, 
  (164346162266515306208893841094 + 542230787114996613639054130357*Nc)/
   2573036925108353450772480, (16788345418762315339917378 + 
    67363663428494968535042789*Nc)/12019792549556306995200, 
  (-36010559446581018598354092 - 60465076828520251679207261*Nc)/
   187809258586817296800, (-71500893600086194637464986 - 
    117481717667803679103412913*Nc)/375618517173634593600, 
  (38219914513040948238837126 + 96458701324117485457677233*Nc)/
   375618517173634593600, (-10943055373684603737356034 - 
    14494729460734541962502107*Nc)/25041234478242306240, 
  (-7*(447039176 + 50839425*Nc))/6487680, (-74649478 - 48243911*Nc)/1730048, 
  (916633252 + 86087107*Nc)/648768, 
  (-58635304710566911596313599 + 10722845020277100210099853*Nc)/
   5105231994262606053120, 
  (-7*(1420896784471782270764562 + 677372280422565532276271*Nc))/
   129656685568574121984, (6991542599411771596015918 + 
    3979230311420143496914817*Nc)/6302755548472353152, 
  (-378494326045148908327826682 - 213026865506455404287917351*Nc)/
   850871999043767675520, (-37637536787799757669428990 - 
    1885217349707236799421761*Nc)/340348799617507070208, 
  (-2498552710455212860569038 + 21977952058349663373954391*Nc)/
   1134495998725023567360, (-72025386711476241022884774 + 
    5841459834323943759307763*Nc)/486212570882152957440, 
  (248591572471945393809 + 218449558326334567132*Nc)/151420918991639040, 
  (-3594902745858087984783 - 5559793691471704400909*Nc)/151420918991639040, 
  (-1008992071554335302859 - 270995717348784020622*Nc)/22082217352947360, 
  (-56890357037777324657 - 222762796907152566746*Nc)/44164434705894720, 
  (-6923379502045648788483 - 2972529099591604239074*Nc)/264986608235368320, 
  (1837022513269669422176 + 2205291703947446499943*Nc)/11041108676473680, 
  (-264802953191043666837 - 217300333364641181896*Nc)/4731903718488720, 
  (-5740451524792852066578 - 3836430371242907491399*Nc)/16561663014710520, 
  (1007453359903175193201 + 268312101412310433728*Nc)/8280831507355260, 
  (99208226829796614486 + 97529514821293501297*Nc)/389686188581424, 
  (2904957428510025381141 + 4518611798571778224178*Nc)/66246652058842080, 
  (-3955914782968365150341 - 4370844940860127792978*Nc)/22082217352947360, 
  (8921190802712824614717 + 7274808218417108318836*Nc)/66246652058842080, 
  (5*(50413625 + 6476812*Nc))/324384, (-3165887 - 551396*Nc)/5952, 
  (-447996223 - 72992264*Nc)/162192, (-121971751 - 16015004*Nc)/162192, 
  (631809131 + 110227220*Nc)/648768, (-67516411 - 12664410*Nc)/40548, 
  (-420165543 - 66205940*Nc)/162192, (264113166267894 + 354368959090093*Nc)/
   34632658944, (3855156769374 - 484713855319*Nc)/169767936, 
  (-48719015916474 + 5444166192773*Nc)/541135296, 
  (42684476102610 - 2061993608929*Nc)/541135296, 
  (466971073320 + 201752773141*Nc)/135283824, 
  (52394487125358 - 5311569221327*Nc)/721513728, 
  (44396225166426 - 2225202456037*Nc)/962018304, 
  (-244516475313 - 263459121094*Nc)/256158720, 
  (258437895327 + 311076141686*Nc)/5336640, (-253765632 + 111829481*Nc)/
   50031, (23*(-14058285 + 4339966*Nc))/200124, 
  (-73409988 + 33521651*Nc)/100062, (-65419797 - 10587391*Nc)/100062, 
  (276809459 - 93368714*Nc)/11118, (-146124861 + 59983498*Nc)/23544, 
  (-208133757147 - 231675180706*Nc)/667080, (-171085994931 - 217173318658*Nc)/
   1334160, (-7*(120933381 + 116570098*Nc))/3060, (-182581 - 47162*Nc)/1308, 
  (-1184133 - 395176*Nc)/2616, (-99388 - 67515*Nc)/2616, 
  (-249907 - 121165*Nc)/2616, (-179289 + 113194*Nc)/2616, 
  (615569 + 191172*Nc)/10464, (-268273 - 21224*Nc)/5232}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1446971864560511 - 536830616918086*Nc)/473956894728, 
  (-34201288704139135 - 12123906235425494*Nc)/15166620631296, 
  (-941482003253641 - 193588035986546*Nc)/1895827578912, 
  (78636062768363 - 9142342652210*Nc)/631942526304, 
  (-687668980755053 - 133285664411038*Nc)/315971263152, 
  (626444 - 110275*Nc)/162192, (-5768772 + 2692975*Nc)/324384, 
  (-40161988730737 + 27418922497921*Nc)/1872422300160, 
  (30676864480650489 + 18046788591249143*Nc)/18932269923840, 
  (29*(1745909713674509 + 963509866314883*Nc))/42597607328640, 
  (-289303464353 - 144377539339*Nc)/1950439896, 
  (-17437065480109 - 12878972573631*Nc)/39008797920, 
  (-39260965552813 - 9817148074367*Nc)/117026393760, 
  (-3034607732539 - 1680546732389*Nc)/2925659844, (127345 - 36214*Nc)/20274, 
  (-2866 - 3149*Nc)/1308, (-45662 - 9391*Nc)/10137, 
  (129422083 - 37551027*Nc)/669696, (-4052218951 + 1271126839*Nc)/26118144, 
  (3248218621 - 1013690701*Nc)/26118144, (2*(-13958 + 3245*Nc))/981, 
  (4*(-43933 + 14581*Nc))/981, (5*(-49876 + 15379*Nc))/1962, 
  (-7*(-599558 + 132593*Nc))/9810, (-6072778 + 1372183*Nc)/9810, 
  (1822 + 1197*Nc)/1308, (2*(-39 + Nc))/327, (-2644 + 1373*Nc)/327, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (203216903247613544127491848 - 63957619026413355890079253*Nc)/
   60098962747781534976000, (-204570645537751537135970248 + 
    62887366898722642638734353*Nc)/60098962747781534976000, 
  (260920388 + 61236049*Nc)/103802880, 
  (-914741913976149605412401584541 + 324172336376442609544302258701*Nc)/
   4940230896208038625483161600, (-998200269767315165341997146651 + 
    269428203917325312477693466411*Nc)/51460738502167069015449600, 
  (-175151285871059141041224480109 + 57624107145732696972488500189*Nc)/
   10292147700433413803089920, (-19468034730465559572540728 + 
    5239493461106667617895683*Nc)/48079170198225227980800, 
  (19584206274907903715583002 - 6387766587011492574729197*Nc)/
   751237034347269187200, (37980370418558835156586016 - 
    12275244069747764100841451*Nc)/1502474068694538374400, 
  (-33303291035365428671886356 + 11753144870080198707905291*Nc)/
   1502474068694538374400, (4406940743645043484136404 - 
    1314409246534107997735789*Nc)/100164937912969224960, 
  (-266892970 + 206015451*Nc)/77852160, (43354840 + 3381773*Nc)/20760576, 
  (64705802 - 19316321*Nc)/2595072, 
  (-6230239535054111040748156 + 3328966849694102190483991*Nc)/
   20420927977050424212480, (1220888705392999568253041 - 
    247548975199263358658705*Nc)/518626742274296487936, 
  (-1054551350934082873834745 + 228040882786143443452473*Nc)/
   25211022193889412608, (55207574568305282528058487 - 
    11036759727874395253346767*Nc)/3403487996175070702080, 
  (-706428175674759959301319 + 762462655139545232209495*Nc)/
   1361395198470028280832, (-7792496210165326779701727 + 
    2820329755606176939524207*Nc)/4537983994900094269440, 
  (-4702692528465815426904251 + 2700023870637657990719531*Nc)/
   1944850283528611829760, (-64852560659346293119 + 18105856337258644354*Nc)/
   605683675966556160, (1601175819741855059873 - 418988344880052805298*Nc)/
   605683675966556160, (29724215287353327109 + 19523511118371746146*Nc)/
   88328869411789440, (75632939717079457707 - 25817820364593968212*Nc)/
   176657738823578880, (688504871423180148233 - 82426663745996928608*Nc)/
   1059946432941473280, (-354785073055356292918 + 115714802512382859663*Nc)/
   22082217352947360, (63410014920564216127 - 17440009670034883672*Nc)/
   18927614873954880, (527890367227479623609 - 122771442914639997659*Nc)/
   33123326029421040, (-26493963010538898641 - 24152487212432014759*Nc)/
   33123326029421040, (-15366197545090687007 + 4913257943483554499*Nc)/
   779372377162848, (-1485973422280709146111 + 512985390264596964376*Nc)/
   264986608235368320, (1386854515304451598351 - 445472050632806235496*Nc)/
   88328869411789440, (-2181819221142451330927 + 642938195606799362332*Nc)/
   264986608235368320, (-8609339 - 15813975*Nc)/3892608, 
  (13513 + 19927*Nc)/7936, (932835 + 10963147*Nc)/648768, 
  (-1588865 + 3498399*Nc)/648768, (-4129199 - 14346271*Nc)/2595072, 
  (980542 + 2773377*Nc)/324384, (934847 + 8978211*Nc)/648768, 
  (-99196523960629 + 24588719168149*Nc)/138530635776, 
  (78074254927 - 6374642959*Nc)/679071744, (-797454079373 - 16770995347*Nc)/
   2164541184, (23945075113 + 9934920791*Nc)/2164541184, 
  (-62790680887 + 10335465301*Nc)/541135296, (567746738279 + 39701188921*Nc)/
   2886054912, (5*(1758569385 + 6103310231*Nc))/3848073216, 
  (74167953823 - 18730807498*Nc)/1024634880, 
  (31*(-2814405647 + 699550022*Nc))/21346560, (-31142588 + 5918093*Nc)/
   200124, (-27692459 + 3722960*Nc)/800496, (-4724476 + 551587*Nc)/200124, 
  (1312165 + 915932*Nc)/400248, (22403651 - 4211450*Nc)/44472, 
  (-12898093 + 2079262*Nc)/94176, (65099557717 - 16210477702*Nc)/2668320, 
  (60839245021 - 15117249766*Nc)/5336640, (229808797 - 57463042*Nc)/12240, 
  (37999 + 12033*Nc)/15696, (74947 + 18615*Nc)/10464, (1295 - 1126*Nc)/5232, 
  (9797 + 1926*Nc)/3488, (-33789 - 2521*Nc)/10464, (-64239 - 15055*Nc)/41856, 
  (5503 + 3945*Nc)/20928}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (40 - 19*Nc)/3, (46*(-3 + Nc))/3, (-17*(-3 + Nc))/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-233 + 51*Nc)/3, 11*(-3 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10/3, 
  (2*(-17 + 3*Nc))/3, (50 + 3*Nc)/6, -4*(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-83 - 10*Nc)/4, 
  (5*(-35 + 6*Nc))/12, (-11*(-2 + Nc))/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(14 + Nc))/3, (2*(5 + 2*Nc))/3, (4*(-2 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-103 - 8*Nc)/6, 
  (-65 + 8*Nc)/6, (2 - Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10/3, 
  (-24 - Nc)/3, (20 + 3*Nc)/6, (-16 - 5*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-74 - 5*Nc)/2, 
  (5*(2 + 3*Nc))/6, (-53 - 11*Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-10581303989 + 3496207683*Nc)/18430720, (-3473*(-3 + Nc))/1120, 
  (189559*(-3 + Nc))/172480, 0, (-4619943269 + 1524068013*Nc)/2419032, 
  (-17604528397 + 5798983265*Nc)/25803008, (46658267*(-3 + Nc))/806344, 
  (-23608595*(-3 + Nc))/3225376, (-41323201*(-3 + Nc))/3225376, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-6032189353 + 2064579221*Nc)/28459200, (-722219117*(-3 + Nc))/9486400, 0, 
  (16792484067 - 5810482079*Nc)/12385443840, (179140720151 - 61210497787*Nc)/
   387045120, (95101584097 - 31814343837*Nc)/77409024, 
  (-11618312843*(-3 + Nc))/3096360960, (3629130151*(-3 + Nc))/12095160, 
  (4889045621*(-3 + Nc))/48380640, (1917508303*(-3 + Nc))/16126880, 
  (10583806619*(-3 + Nc))/9676128, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2480315455 - 816893481*Nc)/1727880, (-437*(-3 + Nc))/105, 
  (28291*(-3 + Nc))/16170, 0, (-4*(-1090740751 + 359847855*Nc))/907137, 
  (4156941191 - 1368927643*Nc)/2419032, (-44421436*(-3 + Nc))/302379, 
  (5613193*(-3 + Nc))/302379, (9372683*(-3 + Nc))/302379, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (6177436603 - 2045616121*Nc)/
   10672200, (1968295801*(-3 + Nc))/10672200, 0, 
  (-3084936163 + 1101284441*Nc)/1161135360, (-44313104119 + 14846520373*Nc)/
   36285480, (-22620703393 + 7524886003*Nc)/7257096, 
  (2813628407*(-3 + Nc))/290283840, (-3444434006*(-3 + Nc))/4535685, 
  (-1272557369*(-3 + Nc))/4535685, (-425729327*(-3 + Nc))/1511895, 
  (-2500275313*(-3 + Nc))/907137, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (355982519936 + 5830101447*Nc)/214705920, (28*(14 + Nc))/897, 
  (32729 - 10206*Nc)/25116, (56*(-2 + Nc))/897, 
  (155970830944 + 2527366135*Nc)/28180152, (596562709536 + 9985139759*Nc)/
   300588288, (8387789836 + 212945957*Nc)/18786768, 
  (-1891874480 - 1983471*Nc)/37573536, (-5781553672 - 31719723*Nc)/37573536, 
  (623*(-2 + Nc))/276, (-7649*(-2 + Nc))/3588, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (5087709280982 + 174227983577*Nc)/7956748800, 
  (-5020839077582 - 146241053837*Nc)/7956748800, (770699*(-2 + Nc))/6888960, 
  (-944870332916 - 324394835921*Nc)/432847134720, 
  (-17029486470868 - 945224670133*Nc)/13526472960, 
  (-9403142368012 - 304599340819*Nc)/2705294592, 
  (-1829883427381 - 23759703076*Nc)/54105891840, 
  (4320904496306 + 139118643731*Nc)/1690809120, 
  (2814037328158 + 195476759803*Nc)/3381618240, 
  (394243008398 + 1898513203*Nc)/375735360, (6309007248758 + 195049584155*Nc)/
   676323648, (-51785*(-2 + Nc))/114816, (1130615*(-2 + Nc))/1377792, 
  (-266743*(-2 + Nc))/172224, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (28345625955112 + 5300517936369*Nc)/4079412480, 
  (158*(14 + Nc))/897, (1464433 - 497724*Nc)/477204, (316*(-2 + Nc))/897, 
  (12410946403528 + 2321009540001*Nc)/535422888, 
  (47569391403592 + 8893595643369*Nc)/5711177472, 
  (653245159172 + 141374490795*Nc)/356948592, 
  (-138110573080 - 29768120969*Nc)/713897184, 
  (-461598999824 - 76998416445*Nc)/713897184, (85321*(-2 + Nc))/5244, 
  (-5708411*(-2 + Nc))/340860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (129935132056190 + 28770030701941*Nc)/50392742400, 
  (-129816048891990 - 27403869143641*Nc)/50392742400, 
  (73535359*(-2 + Nc))/43630080, (-22139182133620 - 12854963999293*Nc)/
   2741365186560, (-435260636822260 - 104300087627729*Nc)/85667662080, 
  (-5*(48943867050620 + 10290325931179*Nc))/17133532416, 
  (-47806692722469 - 8920595874356*Nc)/342670648320, 
  (112664814613770 + 23620646366503*Nc)/10708457760, 
  (75942237995190 + 16401163468079*Nc)/21416915520, 
  (29448751383250 + 5930438895237*Nc)/7138971840, 
  (164216484418830 + 33938056618447*Nc)/4283383104, 
  (-11188747*(-2 + Nc))/10907520, (46337795*(-2 + Nc))/8726016, 
  (7900771*(-2 + Nc))/1090752, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (2888052274736 + 1223667389449*Nc)/4079412480, 
  (34*(14 + Nc))/897, (-89677 + 88350*Nc)/477204, (68*(-2 + Nc))/897, 
  (1262012889424 + 536340832505*Nc)/535422888, 
  (1622196081072 + 683016464171*Nc)/1903725824, 
  (63870186100 + 31108523531*Nc)/356948592, (-11153866304 - 7093488865*Nc)/
   713897184, (-48626042248 - 19646510437*Nc)/713897184, 
  (8129*(-2 + Nc))/5244, (-66719*(-2 + Nc))/68172, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (38043282406474 + 18247922351767*Nc)/
   151178227200, (-38539720949074 - 17873426191267*Nc)/151178227200, 
  (45526597*(-2 + Nc))/130890240, (-8357440957132 - 3398037030271*Nc)/
   8224095559680, (-126750518284076 - 61334411852123*Nc)/257002986240, 
  (-73403305988084 - 32995640086109*Nc)/51400597248, 
  (-14113942594019 - 6251931463820*Nc)/1028011944960, 
  (33128751072622 + 15404982315901*Nc)/32125373280, 
  (22695107481506 + 9573403557653*Nc)/64250746560, 
  (2887744111346 + 1347603184573*Nc)/7138971840, 
  (49299526496650 + 21820963230709*Nc)/12850149312, 
  (5686013*(-2 + Nc))/10907520, (13561993*(-2 + Nc))/26178048, 
  (13564075*(-2 + Nc))/3272256, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-839215506 - 138674167*Nc)/359040, 0, (2*Nc)/7, 0, 
  (-368027730 - 60794621*Nc)/47124, (-467911094 - 77369835*Nc)/167552, 
  (-21196518 - 3587489*Nc)/31416, (1716694 + 283417*Nc)/20944, 
  (10979178 + 1641895*Nc)/62832, (2*(15 + 2*Nc))/3, (690 + 341*Nc)/30, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-34593923830 - 5794601887*Nc)/39916800, (34915688350 + 5755133227*Nc)/
   39916800, (-16646 - 3659*Nc)/11520, (-242872880 + 1338621301*Nc)/
   2171473920, (127995577880 + 20592694913*Nc)/67858560, 
  (66324870728 + 11060012327*Nc)/13571712, (6307108579 + 1043934709*Nc)/
   135717120, (-30578074930 - 5017947421*Nc)/8482320, 
  (-22856335610 - 3298857833*Nc)/16964640, (-800982030 - 149061631*Nc)/
   628320, (-43773012394 - 7355934049*Nc)/3392928, (24574 + 4151*Nc)/2880, 
  (12510 + 1691*Nc)/2304, (2266 - 1857*Nc)/1728, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-47696454 - 7438525*Nc)/143616, 0, 0, 0, (-5*(2986314 + 465929*Nc))/13464, 
  (-5*(3803806 + 592703*Nc))/47872, (-130465*(6 + Nc))/8976, 
  (9545*(6 + Nc))/5984, (81815*(6 + Nc))/17952, (5*(6 + Nc))/6, 
  (-42 + 11*Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1774407730 - 317876221*Nc)/15966720, (1856505130 + 315081121*Nc)/
   15966720, (3070 + 487*Nc)/4608, (240382480 + 74950903*Nc)/868589568, 
  (5977656680 + 1115092859*Nc)/27143424, (5*(3533640632 + 596813117*Nc))/
   27143424, (363474505 + 57916921*Nc)/54286848, 
  (-1635379750 - 271278103*Nc)/3392928, (-1169839310 - 184723499*Nc)/6785856, 
  (-45458730 - 7986733*Nc)/251328, (-5*(2391208126 + 400374643*Nc))/6785856, 
  (-1430 - 163*Nc)/1152, (5*(954 + 161*Nc))/4608, (55*(170 + 39*Nc))/3456, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3148168029909806904972862689 + 1030645234062127308214706947*Nc)/
   552378606269463635508000, (-1954614815993177709*(-3 + Nc))/
   117218106754406170, (5364140439609894359*(-3 + Nc))/1641053494561686380, 
  0, (-13195205944550545476907881 + 4324287809669756982595207*Nc)/
   690473257836829544385, (-17034242993029610759855915 + 
    5549982961097360145743309*Nc)/2455016027864282824480, 
  (214793375406163027879507*(-3 + Nc))/460315505224553029590, 
  (-6875646354594901925263*(-3 + Nc))/184126202089821211836, 
  (-224854117641861171605467*(-3 + Nc))/920631010449106059180, 0, 0, 
  (-191630863278311945754097 + 42719740499656354073851*Nc)/
   344621233857954139800, 
  (-4*(-83277649138346438307963 + 22303186892580410430319*Nc))/
   129232962696732802425, 
  (2*(-4858628107344251081581 + 1143145316925890011633*Nc))/
   6153950604606323925, 
  (-2*(-49178807230534586277 + 331759731291165131701*Nc))/
   18461851813818971775, 
  (2*(-56278127549784890817804 + 14714480003302074670867*Nc))/
   43077654232244267475, (-93828772115047444497849 + 
    20105953695409174231847*Nc)/86155308464488534950, 
  (-526184818069687409*(-3 + Nc))/117218106754406170, 
  (-1078225013792177051*(-3 + Nc))/351654320263218510, 
  (-13393627072432071059*(-3 + Nc))/703308640526437020, 
  (-1260448905636756636*(-3 + Nc))/11721810675440617, 
  (47017049818068674693*(-3 + Nc))/351654320263218510, 
  (-39708313869419758909*(-3 + Nc))/703308640526437020, 
  (37418647207487258849*(-3 + Nc))/1406617281052874040, 
  (77911853964527106419*(-3 + Nc))/1406617281052874040, 
  (-18395495898251963029*(-3 + Nc))/1406617281052874040, 
  (16478225255715256745*(-3 + Nc))/281323456210574808, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-656083771602952493304322714869 + 219788734904891842233270310883*Nc)/
   270494929561277494099719000, (-221401504909956201490867911233*(-3 + Nc))/
   270494929561277494099719000, 0, (140543488328565087557970659533707 - 
    48707517128396558904632740859369*Nc)/6710005420668874029635269401600, 
  (128325584487838127245000183641059 - 42995814259036907060232868366193*Nc)/
   23298629932878034825122463200, (60200051809076256906010935826133 - 
    19989720181961526977387487650359*Nc)/4659725986575606965024492640, 
  (-922280058602004124705767775393*(-3 + Nc))/29429848336266991358049427200, 
  (1841394056005605337006017646537*(-3 + Nc))/459841380254171739969522300, 
  (944549044425383848916092665913*(-3 + Nc))/459841380254171739969522300, 
  (-8863960983734201300850231961*(-3 + Nc))/153280460084723913323174100, 
  (538805310294495859821112397569*(-3 + Nc))/45984138025417173996952230, 0, 
  0, 0, (-1303353356023735376640088443 + 465898446255460748953454273*Nc)/
   64075682015554564836089280, 
  (3*(-12845560210451014338101321 + 4067955559188456911819268*Nc))/
   74161668999484450041770, (320459786711497787888032057 - 
    104523633681784156472971991*Nc)/74161668999484450041770, 
  (-1958731996708478131760840505 + 621364262017667380852197443*Nc)/
   1334910041990720100751860, (-5559018490008191940994058 + 
    2063639832414385787995455*Nc)/15891786214175239294665, 
  (236797482081442939684439663 - 68224808416663115243983357*Nc)/
   889940027993813400501240, (-1950195027757833752892951519 + 
    667085214207996546427928117*Nc)/2669820083981440201503720, 
  (-386381149934952119838893*(-3 + Nc))/214120908990992697864960, 
  (-681724521919247994370883*(-3 + Nc))/107060454495496348932480, 
  (-27141974042830752792429*(-3 + Nc))/390324573681497105483, 
  (4330580788027678888898737*(-3 + Nc))/93677897683559305315920, 
  (-8146002729962795238457799*(-3 + Nc))/187355795367118610631840, 
  (-10664744054552272447742569*(-3 + Nc))/23419474420889826328980, 
  (425542705782418991482891*(-3 + Nc))/3345639202984260904140, 
  (-102156248808885727458791*(-3 + Nc))/3903245736814971054830, 
  (5437450979731292036145031*(-3 + Nc))/23419474420889826328980, 
  (-7784945318031891569255533*(-3 + Nc))/9367789768355930531592, 
  (-1941050239393160676645469*(-3 + Nc))/4683894884177965265796, 
  (12916992249973337174327753*(-3 + Nc))/23419474420889826328980, 
  (-2418899204126446393666513*(-3 + Nc))/5854868605222456582245, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (16183813784542353696836131541 - 5383261693696723954427373695*Nc)/
   4419028850155709084064000, (227706244426089043*(-3 + Nc))/
   468872427017624680, (2377874023701450577*(-3 + Nc))/39385283869480473120, 
  0, (13481152947239804707555425 - 4484908094494574267637007*Nc)/
   1104757212538927271016, (86146013999075271561089695 - 
    28640305885180770607841913*Nc)/19640128222914262595840, 
  (-1217093710748748991508963*(-3 + Nc))/3682524041796424236720, 
  (260938892473359054800143*(-3 + Nc))/7365048083592848473440, 
  (801182843305865374976087*(-3 + Nc))/7365048083592848473440, 0, 0, 
  (-76535578689661790181527 + 39836775484998560914365*Nc)/
   2756969870863633118400, (180559988222865165221107 - 
    71453384974273590885145*Nc)/1033863701573862419400, 
  (-3108748081956552615311 + 1341905478865162994955*Nc)/24615802418425295700, 
  (-4451152416660851006011 + 1779596767750619654785*Nc)/
   147694814510551774200, (-45551316235275234265993 + 
    20244413503857093649125*Nc)/344621233857954139800, 
  (-24854856802687414572747 + 11816640064562468142895*Nc)/
   344621233857954139800, (315289622848859863*(-3 + Nc))/468872427017624680, 
  (1246592507472678521*(-3 + Nc))/5626469124211496160, 
  (56305320626796628787*(-3 + Nc))/5626469124211496160, 
  (-1885288157541592537*(-3 + Nc))/234436213508812340, 
  (-39573599116527221*(-3 + Nc))/187548970807049872, 
  (-35100363727791887611*(-3 + Nc))/5626469124211496160, 
  (-7198268985820720323*(-3 + Nc))/750195883228199488, 
  (-113624478402045179471*(-3 + Nc))/11252938248422992320, 
  (11178130404718771931*(-3 + Nc))/3750979416140997440, 
  (-118322728010356093409*(-3 + Nc))/11252938248422992320, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (123882008465236389713545321981 - 41315683561340809993127181687*Nc)/
   88324874958784487869296000, (13773256955585125450539289729*(-3 + Nc))/
   29441624986261495956432000, 0, (-54153019383933571247366880791413 + 
    18230732893470693306456318915271*Nc)/7668577623621570319583165030400, 
  (-231644207796627892651446128416183 + 77244679112463748886976043877981*Nc)/
   79881016912724690828991302400, (-123695052275896687156123924511713 + 
    41211211429522855428100057456235*Nc)/15976203382544938165798260480, 
  (263682595986070425880883227873*(-3 + Nc))/11211370794768377660209305600, 
  (-49358356216472820208978303703*(-3 + Nc))/25025381238322271562967200, 
  (-130709260025954328475353986099*(-3 + Nc))/175177668668255900940770400, 
  (-104974170892253569356395601181*(-3 + Nc))/175177668668255900940770400, 
  (-15018742756148428757030142491*(-3 + Nc))/2189720858353198761759630, 0, 0, 
  0, (-2614769428540338174641898197 + 850778556266879562623519375*Nc)/
   512605456124436518688714240, (15995178584635452015990065 - 
    2263235250001978247067101*Nc)/3559760111975253602004960, 
  (-33394205824906430820893 - 2348096407481075685630445*Nc)/
   593293351995875600334160, (-52531530283701199849130285 + 
    21209210670706233495305567*Nc)/1525611476560822972287840, 
  (-18793266437892164763287634 + 5106313432793190894325157*Nc)/
   889940027993813400501240, (-122354206369473382827950519 + 
    31926361303737321335049045*Nc)/7119520223950507204009920, 
  (-209969960768237902229434385 + 45409615134214493423730347*Nc)/
   21358560671851521612029760, (67131579337374200913799*(-3 + Nc))/
   570989090642647194306560, (285153554556756172768231*(-3 + Nc))/
   856483635963970791459840, (49067388947144668786769*(-3 + Nc))/
   26765113623874087233120, (-492717341788600220810111*(-3 + Nc))/
   107060454495496348932480, (131233293571182298765501*(-3 + Nc))/
   42824181798198539572992, (180944296660076862945607*(-3 + Nc))/
   5353022724774817446624, (-423715766927919443236987*(-3 + Nc))/
   26765113623874087233120, (-280147250847902340614383*(-3 + Nc))/
   13382556811937043616560, (22351071605132192186227*(-3 + Nc))/
   26765113623874087233120, (1249526418207237825507929*(-3 + Nc))/
   17843409082582724822080, (920366423858914122120281*(-3 + Nc))/
   26765113623874087233120, (-1201258037734490893024753*(-3 + Nc))/
   26765113623874087233120, (492720511876974227382407*(-3 + Nc))/
   13382556811937043616560, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (9242721372583857690544959455 - 3084246822813138162563295573*Nc)/
   2209514425077854542032000, (2236360424050371049*(-3 + Nc))/
   2813234562105748080, (325066388267285639*(-3 + Nc))/19692641934740236560, 
  0, (12828574518468794512165817 - 4280591761846129009165219*Nc)/
   920631010449106059180, (147470331106911236564748915 - 
    49224871771390923188206369*Nc)/29460192334371393893760, 
  (-47030596038796208269449*(-3 + Nc))/122750801393214141224, 
  (154052818814615755959593*(-3 + Nc))/3682524041796424236720, 
  (436700775933964191940469*(-3 + Nc))/3682524041796424236720, 0, 0, 
  (-71900523249704283770305 + 19228888724317541395171*Nc)/
   1378484935431816559200, (287352677233438646926685 - 
    81664236602166705627807*Nc)/1033863701573862419400, 
  (-2397920062944521034405 + 676487389954346998243*Nc)/12307901209212647850, 
  (-5095755720743654965655 + 1316910234922454633361*Nc)/
   147694814510551774200, (-82392239693827001815095 + 
    23619163908785999148193*Nc)/344621233857954139800, 
  (-83414170708160797751215 + 22330806557082639141709*Nc)/
   689242467715908279600, (97006805927656657*(-3 + Nc))/187548970807049872, 
  (388837048114690587*(-3 + Nc))/1875489708070498720, 
  (29576056801982145241*(-3 + Nc))/2813234562105748080, 
  (-8346306560752524527*(-3 + Nc))/703308640526437020, 
  (1592424989187027283*(-3 + Nc))/351654320263218510, 
  (-25923387993599132617*(-3 + Nc))/2813234562105748080, 
  (-67176697151311793689*(-3 + Nc))/5626469124211496160, 
  (-11265270648847651387*(-3 + Nc))/1125293824842299232, 
  (21113105755263580837*(-3 + Nc))/5626469124211496160, 
  (-83970748356314046529*(-3 + Nc))/5626469124211496160, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (982376253311933752970392163237 - 327332630858820083461368841719*Nc)/
   618274124711491415085072000, (109203327268607525572256634013*(-3 + Nc))/
   206091374903830471695024000, 0, (-29005212633987075220189689664009 + 
    9482366066269760888010712343703*Nc)/3834288811810785159791582515200, 
  (-130487836546236099760406792543539 + 43446946360393631774818430330733*Nc)/
   39940508456362345414495651200, (-70283536673325575328551384460325 + 
    23425746836439659782586787743739*Nc)/7988101691272469082899130240, 
  (50676787360957273848630901017*(-3 + Nc))/1868561799128062943368217600, 
  (-193285099259263996940913287483*(-3 + Nc))/87588834334127950470385200, 
  (-8809525894223172131193795539*(-3 + Nc))/10948604291765993808798150, 
  (-64516087506239429057411840023*(-3 + Nc))/87588834334127950470385200, 
  (-19481291420568705865995583727*(-3 + Nc))/2502538123832227156296720, 0, 0, 
  0, (-1534948823693093364156824129 + 445571511042792393362980899*Nc)/
   256302728062218259344357120, (-4162966213855519556656407 + 
    1120464938557416545760763*Nc)/296646675997937800167080, 
  (43119236021930538762868075 - 12506696605240822285481221*Nc)/
   296646675997937800167080, (-59549762382858436340236355 + 
    18002652768167801493540657*Nc)/762805738280411486143920, 
  (-37221546561701452840917441 + 9126539984581758120089185*Nc)/
   889940027993813400501240, (-35033249884871677166765827 + 
    9251474562282257735879881*Nc)/3559760111975253602004960, 
  (-538301037552766227352011941 + 125866176835657591319441559*Nc)/
   10679280335925760806014880, (2872665580876769178793*(-3 + Nc))/
   57098909064264719430656, (11290488978633144454789*(-3 + Nc))/
   428241817981985395729920, (-10437388680106420457889*(-3 + Nc))/
   8921704541291362411040, (-160589363421802498133687*(-3 + Nc))/
   53530227247748174466240, (90977093506358087072777*(-3 + Nc))/
   107060454495496348932480, (181556477871057274842817*(-3 + Nc))/
   13382556811937043616560, (-138420189333423263897023*(-3 + Nc))/
   13382556811937043616560, (-15104948274181714686683*(-3 + Nc))/
   836409800746065226035, (120766780533544320020479*(-3 + Nc))/
   13382556811937043616560, (354389321814108872188189*(-3 + Nc))/
   8921704541291362411040, (253481646980716399588661*(-3 + Nc))/
   13382556811937043616560, (-352830585513730034086987*(-3 + Nc))/
   13382556811937043616560, (9219766778850034940963*(-3 + Nc))/
   334563920298426090414, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-10525536100562345144620572403 + 3503101347748766674479106081*Nc)/
   1104757212538927271016000, (-2564008104224833061*(-3 + Nc))/
   703308640526437020, (-8041836827091100*(-3 + Nc))/82052674728084319, 0, 
  (-43868887385209689928295559 + 14603222928201861323908873*Nc)/
   1380946515673659088770, (-11230677818590545191219449 + 
    3736371715564680813676655*Nc)/982006411145713129792, 
  (782644393467595719671509*(-3 + Nc))/920631010449106059180, 
  (-161644463283214076201081*(-3 + Nc))/1841262020898212118360, 
  (-545686237577053442791057*(-3 + Nc))/1841262020898212118360, 0, 0, 
  (2299032111415709406871 - 2862731916612009423567*Nc)/689242467715908279600, 
  (97555969102090392889 - 377916608652901918603*Nc)/258465925393465604850, 
  (-4*(-107000614447931020597 + 35143191783327880944*Nc))/
   6153950604606323925, 
  (-2*(-617400237087353092307 + 210453292739673805814*Nc))/
   18461851813818971775, (-6620324841693715567951 + 
    1421514150930993877302*Nc)/86155308464488534950, 
  (3125098156052944539051 - 1486225011613386660827*Nc)/86155308464488534950, 
  (-854717674174253561*(-3 + Nc))/468872427017624680, 
  (-103945329503615689*(-3 + Nc))/140661728105287404, 
  (-6750763586176838033*(-3 + Nc))/281323456210574808, 
  (-754300880327451166*(-3 + Nc))/58609053377203085, 
  (5181936890233995599*(-3 + Nc))/234436213508812340, 
  (11657966372931223181*(-3 + Nc))/1406617281052874040, 
  (14566016223199763417*(-3 + Nc))/937744854035249360, 
  (58214721467439427993*(-3 + Nc))/2813234562105748080, 
  (-7951782078586745829*(-3 + Nc))/937744854035249360, 
  (58128713366253425863*(-3 + Nc))/2813234562105748080, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-795757375733148602565947992201 + 265355044090596361805886399667*Nc)/
   216395943649021995279775200, (-265706011834451538957999199519*(-3 + Nc))/
   216395943649021995279775200, 0, (54808727627072892839418191058019 - 
    18059157671251569945614645968693*Nc)/2684002168267549611854107760640, 
  (212681842958311179373197518694841 - 70906166245861213389337681783087*Nc)/
   27958355919453641790146955840, (564526963286716145071043317985483 - 
    188034312121448937303103242662381*Nc)/27958355919453641790146955840, 
  (-3523915578034180286746085802803*(-3 + Nc))/58859696672533982716098854400, 
  (974439416811712094285187524413*(-3 + Nc))/183936552101668695987808920, 
  (77685393289986414494306534795*(-3 + Nc))/36787310420333739197561784, 
  (82136990765229468964560808237*(-3 + Nc))/61312184033889565329269640, 
  (412765907902549346409567094118*(-3 + Nc))/22992069012708586998476115, 0, 
  0, 0, (-13*(-77926397235023083775257669 + 18483397026830238894566023*Nc))/
   128151364031109129672178560, (-54639707508685870976324953 + 
    19022735048382784197688521*Nc)/593293351995875600334160, 
  (75937637077236912856001729 - 28420004099323062804125743*Nc)/
   148323337998968900083540, (-18472463443152669879740965 + 
    9989649407720835492438367*Nc)/533964016796288040300744, 
  (29*(-102508634916787455589183 + 57417376103407155213751*Nc))/
   74161668999484450041770, 
  (-5*(-5797398047187973983357955 + 1726112287684629472949201*Nc))/
   355976011197525360200496, (-788594641259276097234571931 + 
    321538057501952194341577577*Nc)/5339640167962880403007440, 
  (-262594016578178200310881*(-3 + Nc))/428241817981985395729920, 
  (-103230331803191936434183*(-3 + Nc))/71373636330330899288320, 
  (-1222681122735649620678211*(-3 + Nc))/46838948841779652657960, 
  (2959386086428687630171117*(-3 + Nc))/187355795367118610631840, 
  (-6055320618575405797723291*(-3 + Nc))/374711590734237221263680, 
  (-2521688565561843945145547*(-3 + Nc))/15612982947259884219320, 
  (137939895272046936888901*(-3 + Nc))/2230426135322840602760, 
  (-86974642632514151955073*(-3 + Nc))/4683894884177965265796, 
  (3649053866754643463068741*(-3 + Nc))/46838948841779652657960, 
  (-28675656546833000221900883*(-3 + Nc))/93677897683559305315920, 
  (-3562022611123758064947877*(-3 + Nc))/23419474420889826328980, 
  (1210599028714680355900208*(-3 + Nc))/5854868605222456582245, 
  (-6943550972253584035434719*(-3 + Nc))/46838948841779652657960, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1284950033497374422041722539 - 424401502344449134969437409*Nc)/
   2209514425077854542032000, (71410415311406349*(-3 + Nc))/
   93774485403524936, (-290805981069373361*(-3 + Nc))/937744854035249360, 0, 
  (762704797225391299974093 - 251885001400674115606771*Nc)/
   394556147335331168220, (972222597117692330014535 - 
    320104320602285323824033*Nc)/1402866301636733042560, 
  (-13802557933136892699511*(-3 + Nc))/263037431556887445480, 
  (621667175290261560211*(-3 + Nc))/105214972622754978192, 
  (8749677174438831296911*(-3 + Nc))/526074863113774890960, 0, 0, 
  (145152896252004901447 + 8800684639373605207763*Nc)/1378484935431816559200, 
  (6216282117415467227437 - 4233237816852572681642*Nc)/129232962696732802425, 
  (-316412060596158071619 + 317904789181573162559*Nc)/12307901209212647850, 
  (2*(-59138918811580423988 + 45325724313932914933*Nc))/18461851813818971775, 
  (-2700000990735405608646 + 2449136993608442017051*Nc)/86155308464488534950, 
  (-2315916479996279336601 + 5261962437657876092651*Nc)/
   344621233857954139800, (15874544555411418*(-3 + Nc))/58609053377203085, 
  (32732717699130773*(-3 + Nc))/703308640526437020, 
  (9005331728319335329*(-3 + Nc))/2813234562105748080, 
  (-218934685675680592*(-3 + Nc))/35165432026321851, 
  (2137867698199203617*(-3 + Nc))/1406617281052874040, 
  (-1747991797747908267*(-3 + Nc))/937744854035249360, 
  (-15231271466039516059*(-3 + Nc))/5626469124211496160, 
  (-22774329847940845889*(-3 + Nc))/5626469124211496160, 
  (279854541985580039*(-3 + Nc))/5626469124211496160, 
  (-1060888868302274257*(-3 + Nc))/375097941614099744, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (115294368243207674306249321317 - 38563280169410302780299032309*Nc)/
   540989859122554988199438000, (19731414396432662667017142997*(-3 + Nc))/
   270494929561277494099719000, 0, (-17169916272317144449607920232077 + 
    4891456187045050469424357330359*Nc)/26840021682675496118541077606400, 
  (-125305807017049200245910713799247 + 41988115308877351015006071033629*Nc)/
   279583559194536417901469558400, (-67981544693796642725905196300809 + 
    22548627455903239178165524627499*Nc)/55916711838907283580293911680, 
  (456459621068876212929820568843*(-3 + Nc))/117719393345067965432197708800, 
  (-522956039812973152415614670807*(-3 + Nc))/1839365521016686959878089200, 
  (-161963443332133664497900980443*(-3 + Nc))/1839365521016686959878089200, 
  (-82390110263247722958784260629*(-3 + Nc))/613121840338895653292696400, 
  (-196687296380568953965544010629*(-3 + Nc))/183936552101668695987808920, 0, 
  0, 0, (-194371131090265690907646707 - 18120559638022570145311559*Nc)/
   256302728062218259344357120, (-13631227366858021449554227 + 
    2660649857582802606864657*Nc)/1779880055987626801002480, 
  (13850773978911082698291353 - 1162447171209810309335263*Nc)/
   296646675997937800167080, (-32559413010685960075942145 - 
    15090222068138188041459317*Nc)/5339640167962880403007440, 
  (-7420077977458522545428219 + 1081928500981571962366576*Nc)/
   444970013996906700250620, (6578704331113138080874647 - 
    6991383880558416955965605*Nc)/3559760111975253602004960, 
  (-242623796859971835364437791 + 29649836617966275651615301*Nc)/
   10679280335925760806014880, (-36084483483845513419837*(-3 + Nc))/
   856483635963970791459840, (22184539503555540547171*(-3 + Nc))/
   142747272660661798576640, (-39034634837620580965789*(-3 + Nc))/
   9367789768355930531592, (-251573630522531414679167*(-3 + Nc))/
   374711590734237221263680, (-436310814587611987661551*(-3 + Nc))/
   749423181468474442527360, (-373339321256414202887027*(-3 + Nc))/
   31225965894519768438640, (23636255683645220004899*(-3 + Nc))/
   13382556811937043616560, (-217554857221342176818099*(-3 + Nc))/
   15612982947259884219320, (1505281898571052727775259*(-3 + Nc))/
   93677897683559305315920, (-135111879089217676642187*(-3 + Nc))/
   12490386357807907375456, (-40377692093767963525519*(-3 + Nc))/
   18735579536711861063184, (955571473587249330871607*(-3 + Nc))/
   93677897683559305315920, (18823059289696515035797*(-3 + Nc))/
   15612982947259884219320, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (8982442245124267023320585449 - 2947537429744523192442884283*Nc)/
   2209514425077854542032000, (1766737094370872477*(-3 + Nc))/
   234436213508812340, (-21413328185219540867*(-3 + Nc))/
   19692641934740236560, 0, (12538834584064405639887811 - 
    4118897474276781138187997*Nc)/920631010449106059180, 
  (29104382006002829277128973 - 9512104140722915206691851*Nc)/
   5892038466874278778752, (-204852253546648855234309*(-3 + Nc))/
   613754006966070706120, (101125551304939671343051*(-3 + Nc))/
   3682524041796424236720, (124243809588861326883095*(-3 + Nc))/
   736504808359284847344, 0, 0, (405244073846815510123037 - 
    86731230108639216571479*Nc)/1378484935431816559200, 
  (-730817537477120230673017 + 193331737951686885112539*Nc)/
   516931850786931209700, (3480744248192790953407 - 805212461559139944019*Nc)/
   4102633736404215950, (-613084094859840222359 + 1672139824133989323153*Nc)/
   73847407255275887100, (247661530844625907461163 - 
    63773411217626373697871*Nc)/172310616928977069900, 
  (99441788554602021451117 - 20328630096654916808789*Nc)/
   172310616928977069900, (590330103623684267*(-3 + Nc))/234436213508812340, 
  (4546199227906552933*(-3 + Nc))/2813234562105748080, 
  (10550456640101578517*(-3 + Nc))/937744854035249360, 
  (7876782606928646531*(-3 + Nc))/117218106754406170, 
  (-109373845868952765319*(-3 + Nc))/1406617281052874040, 
  (5744673226007341511*(-3 + Nc))/187548970807049872, 
  (-61439578608882799697*(-3 + Nc))/5626469124211496160, 
  (-154493119757180351419*(-3 + Nc))/5626469124211496160, 
  (14347528070335836151*(-3 + Nc))/1875489708070498720, 
  (-136916929653926996053*(-3 + Nc))/5626469124211496160, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3653169887307137035550421082067 - 1222104331701127295360680562489*Nc)/
   2163959436490219952797752000, (1225590076605546389990425781429*(-3 + Nc))/
   2163959436490219952797752000, 0, (-329765075858371450293076835689463 + 
    110536128492573931859911726084221*Nc)/26840021682675496118541077606400, 
  (-1038414657755476381870292116128653 + 348001606595836473048112248139951*
     Nc)/279583559194536417901469558400, 
  (-504737940894119563884825124824059 + 167512408124235325684990771961833*Nc)/
   55916711838907283580293911680, (549989422197380623983188229757*(-3 + Nc))/
   23543878669013593086439541760, (-4906486637001675161113808532953*
    (-3 + Nc))/1839365521016686959878089200, 
  (-2345397742214863623669572040887*(-3 + Nc))/1839365521016686959878089200, 
  (-105398823670665846358471052471*(-3 + Nc))/613121840338895653292696400, 
  (-750751038554923501139705157949*(-3 + Nc))/91968276050834347993904460, 0, 
  0, 0, (686083133770455168360721891 - 289601694872774401552634553*Nc)/
   51260545612443651868871424, (522629515986517363992324139 - 
    174089233459350077407885013*Nc)/1779880055987626801002480, 
  (-727971655583300252184915437 + 248657658146744522027301859*Nc)/
   296646675997937800167080, (899424000015313799823627181 - 
    302704529745296627482278351*Nc)/1067928033592576080601488, 
  (17828425662197087939595599 - 7142647909720106185069632*Nc)/
   88994002799381340050124, (-514306452740097212849478587 + 
    145858680625285178134891649*Nc)/3559760111975253602004960, 
  (4521163691611131677274241787 - 1682098506174286414286509929*Nc)/
   10679280335925760806014880, (839418092769157541997113*(-3 + Nc))/
   856483635963970791459840, (1607046142330913116203391*(-3 + Nc))/
   428241817981985395729920, (1148975178327920045168177*(-3 + Nc))/
   31225965894519768438640, (-561956218386106263526643*(-3 + Nc))/
   24980772715615814750912, (17490826447220088348351547*(-3 + Nc))/
   749423181468474442527360, (7610182307950274280531439*(-3 + Nc))/
   31225965894519768438640, (-953095279235523244509367*(-3 + Nc))/
   13382556811937043616560, (800500380878333575846127*(-3 + Nc))/
   46838948841779652657960, (-2309626727137676722359163*(-3 + Nc))/
   18735579536711861063184, (84653445752076904206681433*(-3 + Nc))/
   187355795367118610631840, (21121504323255074448933259*(-3 + Nc))/
   93677897683559305315920, (-28226767534651861121852651*(-3 + Nc))/
   93677897683559305315920, (3499380022010126317680647*(-3 + Nc))/
   15612982947259884219320, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1136984193384238570775373669455552294 + 
    15902688700012213790960682475655849*Nc)/3336220545420668677141420512000, 
  (26283169801448992813917023 + 177217663526381566542071696*Nc)/
   3185848496391012869691960, (591276147139570990221137946 + 
    175365281829806833822194101*Nc)/7433646491579030029281240, 
  (-797935284690955*(-2 + Nc))/8807537559492, 
  (-4733623724701786239090172181968218 + 65798411985826416267064133234083*Nc)/
   4170275681775835846426775640, (-18123510191405191743392584322048978 + 
    247582842909796799047710847566511*Nc)/44482940605608915695218940160, 
  (-87264430266106780716075824861254 + 1203366899968885807448647023731*Nc)/
   926727929283519076983727920, (57907404228961492693820726088942 - 
    896537396511599577481367696069*Nc)/5560367575701114461902367520, 
  (158535486763993155355716798011862 - 2116427133071215687890558354797*Nc)/
   5560367575701114461902367520, (4585226254096289*(-2 + Nc))/
   117433834126560, (-80582472856924463*(-2 + Nc))/293584585316400, 
  (2909867099586418569437288987512 - 156218052856352965010722852937*Nc)/
   520355254410532102049686800, (-11712614743497071105937862598999 + 
    835777075059656413595589885749*Nc)/390266440807899076537265100, 
  (126449175777785288089219989588 - 3312119601648436368249848393*Nc)/
   6194705409649191691067700, (39854181845661484161243046148 + 
    7043113886378648494747617607*Nc)/13938087171710681304902325, 
  (6844801817102328805223915810102 - 525351944257337118566128722047*Nc)/
   260177627205266051024843400, (3294149341617810314254572902123 - 
    113977036230041223429555927448*Nc)/260177627205266051024843400, 
  (73890060262722233587335793 + 2824146458547897719106862*Nc)/
   707966332531336193264880, (45373105817865231860014202 + 
    49717900215230162118123089*Nc)/2123898997594008579794640, 
  (5654038181006985168514035986 + 143810037189220866217916777*Nc)/
   2123898997594008579794640, (-531968531568715489154457340 + 
    30361353000617383489222789*Nc)/132743687349625536237165, 
  (2320387454204458097957206760 - 307041123471871753936051417*Nc)/
   1061949498797004289897320, (-1947196171194662327988796654 + 
    115087613023728026380679675*Nc)/707966332531336193264880, 
  (-12679939690695394590457689994 - 2923949317330971312892425489*Nc)/
   4247797995188017159589280, 
  (-13*(832468218382901894101645030 + 214931372639214167013119451*Nc))/
   4247797995188017159589280, (1322687213774389425235657366 + 
    335574665221269339339433731*Nc)/1415932665062672386529760, 
  (-15299774261588014728310130346 - 5958802296792278685482028545*Nc)/
   4247797995188017159589280, (2589395232398545*(-2 + Nc))/23486766825312, 
  (294466693406461*(-2 + Nc))/2796043669680, (29928241564873*(-2 + Nc))/
   419406550452, (1370151319243433*(-2 + Nc))/29358458531640, 
  (51137735597*(-2 + Nc))/6129114516, (527225239201*(-2 + Nc))/10215190860, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-20372576189363071766815101992355776314102 + 
    330800106176745548253328174160241632891*Nc)/
   156836905329829900630774816417536000, 
  (20339821157137991479033454088369066260302 - 
    325206202826058453083524549080706471271*Nc)/
   156836905329829900630774816417536000, (109505739747253741*(-2 + Nc))/
   56368240380748800, (25474913396239822813882801022001691521566 + 
    204340123021749569150403805525083908277*Nc)/
   40526656337228046322992212562291302400, 
  (42226505138338008958903591996362341176291 - 
    751348072584541682638648827329696410628*Nc)/
   158307251317297055949188330321450400, 
  (22743066062755015560706906019164644531565 - 
    363922229088858674097097982666657690372*Nc)/
   31661450263459411189837666064290080, 
  (14064048767664355499399317577151581242990 - 
    201271544298085478290575347542183783103*Nc)/
   2132981912485686648578537503278489600, 
  (-2236208609171392486211393506664764581182 + 
    21573575526836020021919394988409907961*Nc)/
   4165980297823606735504956061090800, 
  (-12905064367961829560426174898891067458878 - 
    37148408452142200055733830166745385201*Nc)/
   66655684765177707768079296977452800, 
  (61*(-22430683405566877798691224065204067678 + 
     1046306157396373232426233471196801439*Nc))/
   7406187196130856418675477441939200, 
  (-25377684738095671561063827910863721974298 + 
    391667380189446411306255573975935925437*Nc)/
   13331136953035541553615859395490560, (104148508482493549*(-2 + Nc))/
   18789413460249600, (-94905170440353809*(-2 + Nc))/4509459230459904, 
  (138023728464589897*(-2 + Nc))/805260576867840, 
  (1001916526949376942187265399544596774 + 
    16940298505995606447570084111248653*Nc)/
   1548000624034684733498556629575680, 
  (93128573106848794149262558970225738 - 16725961313248428880216957477438469*
     Nc)/43000017334296798152737684154880, 
  (-182567280585451714800403844514522 + 11326132320992359987056226026647*Nc)/
   9141160147597108450837092720, (308888653330226249201770845598821998 + 
    16482001962225120428717739804823273*Nc)/32250013000722598614553263116160, 
  (11619179981778695393076987279011158 + 422667932761400530586021627538197*
     Nc)/2687501083393549884546105259680, 
  (10670345219829505485287208828582598 + 15101139452731221388864026558282797*
     Nc)/21500008667148399076368842077440, 
  (76544606385633275318428894258574626 + 4886198262753916041633386079093983*
     Nc)/12900005200289039445821305246464, 
  (1611876147600784640656387887590 + 2295706575790203493382155843451*Nc)/
   184747657719857349743233873920, (374925292121524244561819276092418 - 
    220368435945871947859420258786217*Nc)/2586467208078002896405274234880, 
  (-13336751781714686590519247152147 + 50541371918303261194226131256272*Nc)/
   70723712720882891698581717360, (-2232588880665779530470943565085774 + 
    544150371297034038480473986947511*Nc)/2263158807068252534354614955520, 
  (688915428423674608805636401487958 + 388582275549046342403718963693349*Nc)/
   4526317614136505068709229911040, 
  (212095939010085707781102458182998 + 86970708178756915023928784583025*Nc)/
   47149141813921927799054478240, (-70011337629298591595433714403114 - 
    34334267905073630417235229954667*Nc)/80827100252437590512664819840, 
  (-811251395394719427548217563202326 + 456162261232072250587127280284443*Nc)/
   141447425441765783397163434720, (357395008254771447127950902794014 - 
    829411264036378929135889113447071*Nc)/282894850883531566794326869440, 
  (1255549514598099526452142653096182 + 526852084871693943992099064080487*Nc)/
   141447425441765783397163434720, (4553807667761369776282054822137510 + 
    1874211637991770254261574873371629*Nc)/1131579403534126267177307477760, 
  (-7020746527186545498160245256557314 - 3177687957931779172025850803781727*
     Nc)/1131579403534126267177307477760, 
  (7459674976775653857549243233313078 + 2242965897550434510413981101644325*
     Nc)/1131579403534126267177307477760, (-4635186829542499*(-2 + Nc))/
   89473397429760, (62216636100014261*(-2 + Nc))/1252627564016640, 
  (-1130361450744545*(-2 + Nc))/11052596153088, 
  (-130521648617409853*(-2 + Nc))/939470673012480, 
  (13616782663983827*(-2 + Nc))/751576538409984, 
  (-6818475781276645*(-2 + Nc))/93947067301248, 
  (19738701659029159*(-2 + Nc))/313156891004160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-10841306567842529442745117114677014 + 1017629010247025808927910281597269*
     Nc)/43327539550917775027810656000, 
  (31355771840597475427243399 - 8089690946824322328287114*Nc)/
   455121213770144695670280, (47965886770734390243282888 - 
    3267097108578429680641835*Nc)/1061949498797004289897320, 
  (-355742220230449*(-2 + Nc))/6291098256780, 
  (-45145302068935800412608760571994 + 4252500199035486397192313725783*Nc)/
   54159424438647218784763320, (-172861037641197262907930857092146 + 
    16262470770552526420474660166611*Nc)/577700527345570333704142080, 
  (-834529646173127462037840014246 + 81492407249600617230466646711*Nc)/
   12035427653032715285502960, (556563584062904375076123806814 - 
    56010275062483264492690670465*Nc)/72212565918196291713017760, 
  (1513300467209630686934002081830 - 144092696598799332707319232073*Nc)/
   72212565918196291713017760, (195684669083623*(-2 + Nc))/16776262018080, 
  (-7173513871827721*(-2 + Nc))/41940655045200, 
  (267528339668646590343269462222 + 43226434853994788312232576383*Nc)/
   74336464915790300292812400, (-1085715574208756079111344262079 - 
    115464212160709689263347171151*Nc)/55752348686842725219609300, 
  (12784534297475602230552069108 + 1004903572279192398333674257*Nc)/
   884957915664170241581100, (10859418641514200374063425131 - 
    615857917058787819902121131*Nc)/3982310620488766087114950, 
  (603565618823465895604595797462 + 92458272484759677310041675083*Nc)/
   37168232457895150146406200, (318909634353096862486296297343 + 
    37418396246183470160135822062*Nc)/37168232457895150146406200, 
  (13880580609200442345862031 - 4353060302405017965023246*Nc)/
   101138047504476599037840, (11088249762122655139107148 - 
    955634734351231559517455*Nc)/303414142513429797113520, 
  (718429221984655012447327714 - 90089778734987500403561909*Nc)/
   303414142513429797113520, (-51570980900739328300015781 - 
    3377010516686437034815228*Nc)/18963383907089362319595, 
  (107597374114538585906685400 + 87921791291581282988425537*Nc)/
   151707071256714898556760, (-167897023278908246693605294 - 
    17171389657308403482047959*Nc)/101138047504476599037840, 
  (-1716824833714436257343853962 + 151427348842169689261997037*Nc)/
   606828285026859594227040, (-1719173743738394197413722750 + 
    282659673469539205829741859*Nc)/606828285026859594227040, 
  (163537143259065793556503414 - 10782368226402434545458247*Nc)/
   202276095008953198075680, (-2260749731413288104335871306 + 
    176921042303796731178861245*Nc)/606828285026859594227040, 
  (1826681951128051*(-2 + Nc))/16776262018080, (290588137570349*(-2 + Nc))/
   2796043669680, (360127593720301*(-2 + Nc))/2097032752260, 
  (117796933903663*(-2 + Nc))/4194065504520, (-12856367773*(-2 + Nc))/
   4377938940, (-50346836167*(-2 + Nc))/1459312980, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-195248926305516711781049306421363980302 + 
    19861147748086088428805323415456678759*Nc)/
   2036842926361427280919153459968000, 
  (195347737386202892723780111558876871622 - 
    19901384014076310453363986156674290179*Nc)/
   2036842926361427280919153459968000, (14301133134626623*(-2 + Nc))/
   1610521153735680, (236792870542452383034806193269022737246 - 
    21613034450724621212647443584906520447*Nc)/
   526320212171792809389509254055731200, 
  (409228108438422851635126163198038413256 - 
    44557188729165788003477331346479877817*Nc)/
   2055938328796065661677770523655200, 
  (217821504470279172337153794643582849264 - 
    21626568851482048421380966553961786839*Nc)/
   411187665759213132335554104731040, 
  (134131769048813415226863585942685969414 - 
    12591318868178565813876114435179146331*Nc)/
   27701063798515411020500487055564800, 
  (-21538672816135490044860687553120409282 + 
    2189550290484687268084587106643482909*Nc)/
   54103640231475412149415013780400, 
  (-125513174891720840478779431954656237878 + 
    13068989250858005604369945693627878731*Nc)/
   865658243703606594390640220486400, 
  (-12881862329734172416795631783708003518 + 
    1258767937862686520241031881440657391*Nc)/
   96184249300400732710071135609600, 
  (-243460530438690001812186323961997287874 + 
    24425292099832293275440837023336742577*Nc)/
   173131648740721318878128044097280, (99972815879188427*(-2 + Nc))/
   2684201922892800, (-14982202862628967*(-2 + Nc))/644208461494272, 
  (171771541275243113*(-2 + Nc))/805260576867840, 
  (64085921608787342545314519542251402 + 19918925563917865472505181166503307*
     Nc)/221142946290669247642650947082240, 
  (348214861551181019203359260305318 + 6409111440644072512807910923217741*Nc)/
   6142859619185256878962526307840, 
  (190124992094091174842856723695202 - 745984087838677395723997593117527*Nc)/
   63988121033179759155859649040, (-3308325403961649013069579333285886 + 
    24566387924943817195720631698794191*Nc)/4607144714388942659221894730880, 
  (738940883227267227919553456658122 + 333628430752774962564468573971059*Nc)/
   383928726199078554935157894240, (1569347309926649194013733293818154 - 
    17987014039811562384702707279957*Nc)/3071429809592628439481263153920, 
  (21889345820964410052469873654045414 + 16058291678976830068225655772453773*
     Nc)/9214289428777885318443789461760, 
  (2659086806208264391053399587278 + 160100878830932434313310610435*Nc)/
   184747657719857349743233873920, (61407512748005983137062377956814 - 
    30078604529107178489694642998287*Nc)/369495315439714699486467747840, 
  (-2262183684278350687704559265375 + 2962440229084701656980611448466*Nc)/
   10103387531554698814083102480, (-366844876404691161569434381062498 + 
    180520724277599168016605364494801*Nc)/323308401009750362050659279360, 
  (31217271461197206864532102278234 - 46814829558401235535266404501965*Nc)/
   646616802019500724101318558720, (29695828782904868209686117529586 - 
    5145362990798931752216586214657*Nc)/6735591687703132542722068320, 
  (-7922822813093325244322866731494 - 131983147223390410898282179453*Nc)/
   11546728607491084358952117120, (-114218599847454495064942578880090 + 
    52758281061007005173411233545869*Nc)/20206775063109397628166204960, 
  (47003641917796834621236534236226 - 46385643620152840897681189391065*Nc)/
   40413550126218795256332409920, (212368296120807398434539574763326 - 
    41777474737314379799826049743795*Nc)/20206775063109397628166204960, 
  (820890576215264055374621830949226 - 206662077252876463094090791520309*Nc)/
   161654200504875181025329639680, (-1136190594740761032930176032540078 + 
    178449924141218602409444003661559*Nc)/161654200504875181025329639680, 
  (1475785212971234408025317615883930 - 339336478480128560709974695703917*Nc)/
   161654200504875181025329639680, (846221714508989*(-2 + Nc))/
   89473397429760, (1224446410069219*(-2 + Nc))/178946794859520, 
  (-443505654879923*(-2 + Nc))/7894711537920, (-6812554606901243*(-2 + Nc))/
   134210096144640, (13975014558810761*(-2 + Nc))/536840384578560, 
  (-8023281624285439*(-2 + Nc))/67105048072320, 
  (-355325648618303*(-2 + Nc))/44736698714880, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-20364229658487793247276635643551178 + 198935193477504362232210577680411*
     Nc)/278018378785055723095118376000, 
  (8391153497426233646339408 - 10973284491249410768806525*Nc)/
   1061949498797004289897320, (31728719134972357715780021 - 
    2218291701558081147769668*Nc)/1238941081929838338213540, 
  (-218366614005647*(-2 + Nc))/14679229265820, 
  (-84796811258852006399012534298962 + 843297637122905367250227729295*Nc)/
   347522973481319653868897970, (-324693206104708656188304152739058 + 
    3173766706699320075947267888087*Nc)/3706911717134076307934911680, 
  (-4711866792286513547194054182308 + 67919591212342696783822361623*Nc)/
   231681982320879769245931980, (1049407113170173462600583523362 - 
    21307359289134690067820946871*Nc)/463363964641759538491863960, 
  (934897057850924924829813094834 - 3019661092726547180391429885*Nc)/
   154454654880586512830621320, (-40476441749273*(-2 + Nc))/4893076421940, 
  (-263253188545549*(-2 + Nc))/12232691054850, 
  (212122815069169779137550533186 + 24814450732845173576357095043*Nc)/
   173451751470177367349895600, (-806741039115566359684604670872 - 
    74285470439477781352789521771*Nc)/130088813602633025512421700, 
  (7226963983992785757914827423 + 377285561161648382548413919*Nc)/
   1548676352412297922766925, (15221869109401643246256334136 - 
    1076767139068916582261555457*Nc)/18584116228947575073203100, 
  (228880185524419953546898665698 + 28073371398825769682763066169*Nc)/
   43362937867544341837473900, 
  (3*(27301951746683294075019918656 + 2333875648455781854403583993*Nc))/
   28908625245029561224982600, (13367061705228880543013794 - 
    3523557844486080792014685*Nc)/353983166265668096632440, 
  (6019440620043356611311296 - 1425488451741816438210951*Nc)/
   707966332531336193264880, (76927342980679318133434392 - 
    6887088934605114761434667*Nc)/117994388755222698877480, 
  (-62251803065014152129903236 - 5076152554297230725218547*Nc)/
   88495791566417024158110, (5721811662262085130915758 + 
    4472958057558207761211957*Nc)/29498597188805674719370, 
  (-169101156219884289683224540 - 22873276420847424375023663*Nc)/
   353983166265668096632440, (-506722617375087278136345980 + 
    63593618572630018638201893*Nc)/707966332531336193264880, 
  (-516314203040971377359089036 + 108593368621444514733945851*Nc)/
   707966332531336193264880, (149759400847553705859334436 - 
    11877754109880403274136441*Nc)/707966332531336193264880, 
  (-632883669756870511275692388 + 107325637843186439585846269*Nc)/
   707966332531336193264880, (12002454484673*(-2 + Nc))/407756368495, 
  (1553414309799*(-2 + Nc))/58250909785, (7449393857411*(-2 + Nc))/
   174752729355, (-13876458413129*(-2 + Nc))/1223269105485, 
  (-5108841536*(-2 + Nc))/2553797715, (-15568988397*(-2 + Nc))/851265905, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-45643251834948063434430926745302723710 + 
    690207573808941678529520017542009107*Nc)/
   1633717763852394798237237671016000, 
  (45796670239278656523453757871821633270 - 
    760253783862757022286680256460287647*Nc)/
   1633717763852394798237237671016000, (3179616349514911*(-2 + Nc))/
   2348676682531200, (415363048495132923555933441778926370170 + 
    9307907134475427107609765860499379797*Nc)/
   3377221361435670526916017713524275200, 
  (6140700033377126335111611022570971854770 - 
    156302040234378881799974281642477393319*Nc)/
   105538167544864703966125553547633600, 
  (3266162958841632166089409671408662881630 - 
    46953939961948114166834973974135097041*Nc)/
   21107633508972940793225110709526720, 
  (63010825972939688024691132770003614238 - 
    589849521797995279896130504698534697*Nc)/
   44437123176785138512052864651635200, 
  (-40415965698744888083321162469133234390 + 
    648686832931294366493538622665363491*Nc)/
   347165024818633894625413005090900, 
  (-29437963729776871594618958213453755190 + 
    533492141467341271339368175826280703*Nc)/
   694330049637267789250826010181800, 
  (-3022940399976517549983246487582410020 + 
    45973456690544852396390999169029743*Nc)/77147783293029754361202890020200, 
  (-57088714296015460510848690289029142774 + 
    878947500224016778803636800373514235*Nc)/
   138866009927453557850165202036360, (1894216703149181*(-2 + Nc))/
   130482037918400, (-177586613973295*(-2 + Nc))/23486766825312, 
  (980548632805763*(-2 + Nc))/16776262018080, 
  (733214389860289938414483771567952 + 766420447541087232181864351300359*Nc)/
   16125006500361299307276631558080, 
  (-115921022612054851311014901897298 + 332239024164285111125579477658145*Nc)/
   895833694464516628182035086560, (13563222423257195961417133691152 - 
    23142120893923067557360940817969*Nc)/5332343419431646596321637420, 
  (-353193290085000271523296204227092 + 691435847111943701383866883565967*Nc)/
   335937635424193735568263157460, (14851695368102483969233337860724 + 
    47974426314342000583097279876365*Nc)/111979211808064578522754385820, 
  (337896690212018273066279080310 + 6409324470713410504396898822831*Nc)/
   111979211808064578522754385820, (71565184855321064408482179174470 + 
    208537169897753988262590442999593*Nc)/335937635424193735568263157460, 
  (54091525488193817087034859564 + 9016951992999935397473311685*Nc)/
   15395638143321445811936156160, (1227965050637332284096847439299 - 
    557192195326443880172590056705*Nc)/26942366750812530170888273280, 
  (-3180402409413214428239972776546 + 2650469272181895716204366866583*Nc)/
   23574570906960963899527239120, (-1837764122088941296433737980653 + 
    841288429875666592399229865682*Nc)/5893642726740240974881809780, 
  (-1537661549518765931021061824934 + 735646740320480990887622946953*Nc)/
   47149141813921927799054478240, (3999639236319298173613599670520 - 
    350031503687376141932765548121*Nc)/3929095151160160649921206520, 
  (-109994473791322769049345520127 - 43732419831172820664496725996*Nc)/
   420974480481445783920129270, (-5554875253362837631459060747417 + 
    2506749744455216935654408651238*Nc)/2946821363370120487440904890, 
  (8193456753667006344629178649096 - 4891008107282433657282804491471*Nc)/
   11787285453480481949763619560, (71816717768801769842107848867352 - 
    11718243620185000879198632404401*Nc)/23574570906960963899527239120, 
  (34428159437315820922268524783108 - 6996539174480482899016398073349*Nc)/
   23574570906960963899527239120, 
  (313*(-151853552025372517859066185620 + 19125929476932771323377883639*Nc))/
   23574570906960963899527239120, (68821939166213563157217195903780 - 
    17386936826779943890509974608343*Nc)/23574570906960963899527239120, 
  (58996945178087*(-2 + Nc))/5592087339360, (-6574275277855*(-2 + Nc))/
   5219281516736, (-11633302427839*(-2 + Nc))/1151312099280, 
  (-49746059595831*(-2 + Nc))/6524101895920, (199505548289501*(-2 + Nc))/
   26096407583680, (-13368895677903*(-2 + Nc))/407756368495, 
  (-103659432534227*(-2 + Nc))/6524101895920, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-564301188210456690330844263179269282 + 
    26164040173960614929898205272979879*Nc)/13344882181682674708565682048000, 
  (5482860758497067707953523 - 8485715629986486565732133*Nc)/
   12743393985564051478767840, (349441231895668136406941385 + 
    2637059915383910201126422*Nc)/29734585966316120117124960, 
  (-762134551881539*(-2 + Nc))/88075375594920, 
  (-2349520371134161347031148665763982 + 109140815151872954936788510872437*
     Nc)/16681102727103343385707102560, 
  (-8996697692400016777806157698717334 + 416532516464587314374922693298841*
     Nc)/177931762422435662780875760640, 
  (-14459392961718545504149173181902 + 705463160026719284151417444031*Nc)/
   1235637239044692102644970560, (28859644713599685351071759790426 - 
    1503501158182248624090895868107*Nc)/22241470302804457847609470080, 
  (78430471264393919000695626142914 - 3454229912683272291274243620259*Nc)/
   22241470302804457847609470080, (132452496122227*(-2 + Nc))/
   469735336506240, (-26236673907273469*(-2 + Nc))/1174338341265600, 
  (744559824977892708964746449563 + 15120347873137794721575977149*Nc)/
   1040710508821064204099373600, (-5787135017018029530443866563577 + 
    10558066076841281806616150614*Nc)/1561065763231596306149060400, 
  (66177053303593035912250010644 - 461228848544915901499141683*Nc)/
   24778821638596766764270800, (95532080493340790435300458786 - 
    2858406378739729944813113617*Nc)/223009394747370900878437200, 
  (3318427759106438736100294783726 + 44684290796904749350348268753*Nc)/
   1040710508821064204099373600, (1705888533412945890727221730429 + 
    14826010559807512900110130747*Nc)/1040710508821064204099373600, 
  (10580313619020468045703445 - 2338068949830659019458566*Nc)/
   566373066025068954611904, (9141960797210170910685235 - 
    495917328353983569168173*Nc)/2123898997594008579794640, 
  (2982242165085407108930443906 - 233341774346492832285543287*Nc)/
   8495595990376034319178560, (-473169960216474989297760430 - 
    1383779419333079545621301*Nc)/1061949498797004289897320, 
  (702969811660130491687919356 + 199261561696861770978670909*Nc)/
   4247797995188017159589280, (-822353473058020317711468102 - 
    38776464524766188921698553*Nc)/2831865330125344773059520, 
  (-6778611346956640652551143722 + 312565936488269676014026527*Nc)/
   16991191980752068638357120, (-6395760442835862674470372574 + 
    645410058684273579314606337*Nc)/16991191980752068638357120, 
  (654969608835500913060782486 - 10020050444458267146800709*Nc)/
   5663730660250689546119040, (-8062831359814435874702001738 + 
    191726739921388838338943375*Nc)/16991191980752068638357120, 
  (6979444994141863*(-2 + Nc))/469735336506240, 
  (162400608969551*(-2 + Nc))/11184174678720, (163687948048459*(-2 + Nc))/
   8388131009040, (-37460877151973*(-2 + Nc))/117433834126560, 
  (-39610242121*(-2 + Nc))/122582290320, (-164809771183*(-2 + Nc))/
   40860763440, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-10105394040989309554859353426086916049906 + 
    508249419704284047192860768190940186969*Nc)/
   627347621319319602523099265670144000, 
  (10122933549999102867019031472409261539386 - 
    516872462418054555730072966373688989629*Nc)/
   627347621319319602523099265670144000, (235425902126172743*(-2 + Nc))/
   225472961522995200, (11882962219318338677000173408535738991538 - 
    273890010646793619990875413920209034597*Nc)/
   162106625348912185291968850249165209600, 
  (42241803652910563252064288374177665187636 - 
    2389505393061803580971873760826356320939*Nc)/
   1266458010538376447593506642571603200, 
  (22593530621043272724779696807417758967452 - 
    1121283608119332785535902761431758612477*Nc)/
   253291602107675289518701328514320640, 
  (6996177639905632796614764111065292325466 - 
    329040423189438331627003984203921461269*Nc)/
   8531927649942746594314150013113958400, 
  (-1114740405118532478723937198588184367946 + 
    54638595853871526595060825228652997959*Nc)/
   16663921191294426942019824244363200, 
  (-6470183040481790719206875093656031691274 + 
    305680257701425737974503387510355350901*Nc)/
   266622739060710831072317187909811200, 
  (-674641880711398350866512530335420155394 + 
    39356768139760580694970312893926894481*Nc)/
   29624748784523425674701909767756800, 
  (-12625530558635921618239550797318827885374 + 
    633208533866529856437339627618453035215*Nc)/
   53324547812142166214463437581962240, (394333825659144911*(-2 + Nc))/
   75157653840998400, (-271474377325305719*(-2 + Nc))/90189184609198080, 
  (17807550892780519*(-2 + Nc))/644208461494272, 
  (296117088030756508489299498933792898 + 88414831258540007920776020109219071*
     Nc)/6192002496138738933994226518302720, 
  (11779703895771606445493090733233614 + 19116687818782546944034064708540297*
     Nc)/172000069337187192610950736619520, 
  (-42954649657234518934902949264818 - 355693558981255818928964829612353*Nc)/
   255952484132719036623438596160, (15655875199079028650800514336601370 + 
    89948682827458425660256529212032179*Nc)/
   129000052002890394458213052464640, 
  (2864322848108786890307698822055354 + 1499303734474005911222711275892695*
     Nc)/10750004333574199538184421038720, 
  (1745722606558160420857934398475618 + 3590799312145081652138842906034815*
     Nc)/86000034668593596305475368309760, 
  (97665764716970985824301264405663022 + 56532943047906064839097160718343577*
     Nc)/258000104005780788916426104929280, 
  (1063210245973176652382068148674 + 515634948207808161491238108133*Nc)/
   738990630879429398972935495680, (204356864125647139110778400848054 - 
    94131338979053812184669316365395*Nc)/10345868832312011585621096939520, 
  (-17663132715455512185659728345289 + 18632803568443604874066015060815*Nc)/
   282894850883531566794326869440, (-1343555823105342586208666604322170 + 
    587518344156385681354377695374733*Nc)/9052635228273010137418459822080, 
  (11257624146783352636479996044754 + 25993831410330211962103935352775*Nc)/
   18105270456546020274836919644160, 
  (31*(1119334200639852413700504742138 + 27830422205249510101961559803*Nc))/
   62865522418562570398739304320, (-43422969788415548342772299397806 - 
    13572221190423572900931679246921*Nc)/323308401009750362050659279360, 
  (-552003284710773620412439521717490 + 249753658652256848796501155995433*Nc)/
   565789701767063133588653738880, (386822450898888101801191737656730 - 
    294270611955863721078588174778813*Nc)/1131579403534126267177307477760, 
  (804599141732787860329172666642470 - 30937772354659403626506892121061*Nc)/
   565789701767063133588653738880, (3005640320336997722592568249637538 - 
    237342649891648604105750313296657*Nc)/4526317614136505068709229911040, 
  (-4273011443174866257852654005174038 - 18466133612711069680681176334805*Nc)/
   4526317614136505068709229911040, (5581475985517394164828932958907154 - 
    720665097777261870870772803427657*Nc)/4526317614136505068709229911040, 
  (69877457715571*(-2 + Nc))/71578717943808, (8221294300110503*(-2 + Nc))/
   5010510256066560, (-176862031821163*(-2 + Nc))/44210384612352, 
  (-25698963540160223*(-2 + Nc))/3757882692049920, 
  (33320322343672277*(-2 + Nc))/15031530768199680, 
  (-25474568246467027*(-2 + Nc))/1878941346024960, 
  (-190871951463091*(-2 + Nc))/1252627564016640, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1297545374796457088299310812621304426 + 
    45374733626274751718320859513562911*Nc)/13344882181682674708565682048000, 
  (85388179663080981490086887 - 32213939014251805395959116*Nc)/
   12743393985564051478767840, (860605333933478165838655008 + 
    12120169051168220308643357*Nc)/29734585966316120117124960, 
  (-3779544642467639*(-2 + Nc))/176150751189840, 
  (-5402717580568556165155550826992502 + 189420943465279538078710354535557*
     Nc)/16681102727103343385707102560, 
  (-20686526775715258070893641227207102 + 721678978759201918042358411421049*
     Nc)/177931762422435662780875760640, 
  (-99911273024964370946522391022874 + 3746179320348547082125915067413*Nc)/
   3706911717134076307934911680, (66607916399942828325711161914242 - 
    2743726082795802531818899944323*Nc)/22241470302804457847609470080, 
  (179496562354016031667829540643450 - 5742988561995802408516812884219*Nc)/
   22241470302804457847609470080, (-1288718012336689*(-2 + Nc))/
   469735336506240, (-55351202049589217*(-2 + Nc))/1174338341265600, 
  (3309217320281186033300774196988 + 136950647360970818222692703587*Nc)/
   2081421017642128408198747200, (-12934892510268850255487262456191 - 
    194844136652610356585768689129*Nc)/1561065763231596306149060400, 
  (148647678374118376703293313652 + 1293916737162295972318449673*Nc)/
   24778821638596766764270800, (109451885121421029919453156249 - 
    1897095242151442919472983374*Nc)/111504697373685450439218600, 
  (7402551636712490198033480034638 + 238960642582452448692892039327*Nc)/
   1040710508821064204099373600, (3810001771625445247146762592787 + 
    104972214759646687011320010968*Nc)/1040710508821064204099373600, 
  (122776334271652288444593323 - 26544835069881256349496070*Nc)/
   2831865330125344773059520, (80843909503755125176546232 + 
    2803002864431716557604979*Nc)/8495595990376034319178560, 
  (1401624749870593734271026046 - 103911835264079116514989193*Nc)/
   1699119198075206863835712, (-538242906529416499979581399 - 
    6939786042346273452706667*Nc)/530974749398502144948660, 
  (1623189782473159744990697276 + 437887506862911763278952829*Nc)/
   4247797995188017159589280, (-1926455230978222987337629610 - 
    79456386425560795580186623*Nc)/2831865330125344773059520, 
  (-15551845729150644618986744902 + 390187231283624467159748637*Nc)/
   16991191980752068638357120, (-14989295814169709093043244690 + 
    1331021639828907072908982243*Nc)/16991191980752068638357120, 
  (1537045923367422347258919194 + 20487754305113539552337129*Nc)/
   5663730660250689546119040, (-19089523300597882743361057878 + 
    44633740432987181665300477*Nc)/16991191980752068638357120, 
  (16951075938848843*(-2 + Nc))/469735336506240, 
  (75386020817159*(-2 + Nc))/2236834935744, (375905093033099*(-2 + Nc))/
   8388131009040, (-353938274127913*(-2 + Nc))/117433834126560, 
  (-101358428933*(-2 + Nc))/122582290320, (-409838390951*(-2 + Nc))/
   40860763440, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-23259100984533738623455413138634635389098 + 
    911315296157134786119052858378694376629*Nc)/
   627347621319319602523099265670144000, 
  (23296190320640102784984954284680857926098 - 
    931352799249951473559270690058476659849*Nc)/
   627347621319319602523099265670144000, (71001548410137959*(-2 + Nc))/
   45094592304599040, (27440256145842246615094905276331967882114 - 
    271888562845031008245814734914838380877*Nc)/
   162106625348912185291968850249165209600, 
  (48651768971329685554313514571461092830549 - 
    2240571381414768632981210403647776929377*Nc)/
   633229005269188223796753321285801600, 
  (25992879980821694682599836002368889181243 - 
    1002129021362101649166054685788832452767*Nc)/
   126645801053837644759350664257160320, 
  (16061119703047780392888891870379714792882 - 
    562696497972122792392167325478336658833*Nc)/
   8531927649942746594314150013113958400, 
  (-2566983932516080189664014521264102714458 + 
    96715372576809161079028412642200347979*Nc)/
   16663921191294426942019824244363200, 
  (-14910373405960166432847861995263753002722 + 
    527056321007936624385534528153916104481*Nc)/
   266622739060710831072317187909811200, 
  (-1547601595589164665574272981805942079482 + 
    75162376164193772463371659824993300621*Nc)/
   29624748784523425674701909767756800, 
  (-29050447982346419308733298480282159458758 + 
    1133736445365601089804905995677852671891*Nc)/
   53324547812142166214463437581962240, (957245938299062947*(-2 + Nc))/
   75157653840998400, (-766735097249111803*(-2 + Nc))/90189184609198080, 
  (213558630191149831*(-2 + Nc))/3221042307471360, 
  (662204173835139125730988215519541178 + 
    226899363686359031371802789743623331*Nc)/
   6192002496138738933994226518302720, 
  (19987030647373774083649618258865942 + 46023895540339873710983946665991349*
     Nc)/172000069337187192610950736619520, 
  (22170474732127930023072930065142 - 876584961268130318658639388420873*Nc)/
   255952484132719036623438596160, (12147807691724557329891493338568370 + 
    222035246108366288311344360753105223*Nc)/
   129000052002890394458213052464640, 
  (6294832433194658082469573781941258 + 3744187332581291933382701295109355*
     Nc)/10750004333574199538184421038720, 
  (5459470353373301571450451993006618 + 9208446490882905751902918209646275*
     Nc)/86000034668593596305475368309760, 
  (213761362808585976678522360476020214 + 
    138267577610807732137300272911799733*Nc)/
   258000104005780788916426104929280, 
  (2996184020332764277021196025770 + 1190501316356750995547868931229*Nc)/
   738990630879429398972935495680, (544311396739104503422913932803998 - 
    263496022485925343726656703665031*Nc)/10345868832312011585621096939520, 
  (-38425824278130998694250450412239 + 45775550438247770306657009567236*Nc)/
   282894850883531566794326869440, (-3299664720387482644294961979774738 + 
    1383522303508593596639622199374745*Nc)/9052635228273010137418459822080, 
  (-157455074834620004138924303031798 + 240214519101200262958204564812811*Nc)/
   18105270456546020274836919644160, 
  (252876122503659899705410457286474 + 11295669884709910089923280935959*Nc)/
   188596567255687711196217912960, (-103465749844187608671415979158006 - 
    34592935725118185875036523260453*Nc)/323308401009750362050659279360, 
  (-1251969415541222796879565025712026 + 596469408605451705805086139369093*
     Nc)/565789701767063133588653738880, 
  (823177418810815057618236240470274 - 717003307972266390606812811699713*Nc)/
   1131579403534126267177307477760, (1965285258366922354071236178257066 - 
    68839997812248121877628118867491*Nc)/565789701767063133588653738880, 
  (7389280061519335443357869451964986 - 559345298679508123439127305238877*Nc)/
   4526317614136505068709229911040, (-10552506746268299407757631820794398 - 
    81573652456266493210822944180817*Nc)/4526317614136505068709229911040, 
  (13971060628726524152288649486703146 - 1960136651947402279673936662849877*
     Nc)/4526317614136505068709229911040, (1065824918667443*(-2 + Nc))/
   357893589719040, (6515392699262121*(-2 + Nc))/1670170085355520, 
  (-3694758935718091*(-2 + Nc))/221051923061760, 
  (-73280960805228499*(-2 + Nc))/3757882692049920, 
  (116942292520252561*(-2 + Nc))/15031530768199680, 
  (-64838068529349527*(-2 + Nc))/1878941346024960, 
  (-6129811901745527*(-2 + Nc))/1252627564016640, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-682589681279430722248068500281855010 + 
    15773155042455226837874040362390939*Nc)/6672441090841337354282841024000, 
  (11051575031810682539836511 - 10243061002055539074936697*Nc)/
   1592924248195506434845980, (512207826478947858242599725 - 
    11689721604479761347544846*Nc)/14867292983158060058562480, 
  (-963241960242097*(-2 + Nc))/44037687797460, 
  (-2842213768546165360410609509545422 + 65946437095922368748973316266241*Nc)/
   8340551363551671692853551280, (-10882777728116383072143578826048566 + 
    250642128113708025130208805971989*Nc)/88965881211217831390437880320, 
  (-52606399528368309157635764713434 + 1374009178644641880235795795793*Nc)/
   1853455858567038153967455840, (35096721004922785568143036232970 - 
    1068805994312641659683156389823*Nc)/11120735151402228923804735040, 
  (94099522328325831551782144246962 - 1746867085692145123108281836903*Nc)/
   11120735151402228923804735040, (-1778671410595057*(-2 + Nc))/
   234867668253120, (-22941580564374881*(-2 + Nc))/587169170632800, 
  (887568205449499480869782950685 + 50086597514900118056227876364*Nc)/
   520355254410532102049686800, (-6822357747969741860763550341740 - 
    220037035194704860034130180961*Nc)/780532881615798153074530200, 
  (79417119845876056995190330400 + 1284508181347400671001015057*Nc)/
   12389410819298383382135400, (118261925627094812019738760565 - 
    4230991292711866324776348782*Nc)/111504697373685450439218600, 
  (3908597001189798156563537149460 + 200673658827041580080341287403*Nc)/
   520355254410532102049686800, (1019821589140308483187844644210 + 
    39520305570442869821002862671*Nc)/260177627205266051024843400, 
  (65807107282379298395366409 - 14887817458029971362891918*Nc)/
   1415932665062672386529760, (41678003407822770190750523 - 
    1445266174445806721104297*Nc)/4247797995188017159589280, 
  (3702989718999428118977539394 - 290401565098716699952601503*Nc)/
   4247797995188017159589280, (-540895188110183747117748383 - 
    16354517464146334269967018*Nc)/530974749398502144948660, 
  (783330288771558236421063194 + 268552917561683296649214203*Nc)/
   2123898997594008579794640, (-333293630517363465840269370 - 
    18869581330171301785498843*Nc)/471977555020890795509920, 
  (-1613590798554854952943295414 + 90045180276903561400785471*Nc)/
   1699119198075206863835712, (-7896865838566007327789374594 + 
    1016224602200898838264165725*Nc)/8495595990376034319178560, 
  (270370622142855440850137062 - 3420395603393769066512867*Nc)/
   943955110041781591019840, (-9921756265259058472050191910 + 
    559669595795669793116292067*Nc)/8495595990376034319178560, 
  (9086993299120931*(-2 + Nc))/234867668253120, 
  (196481619826267*(-2 + Nc))/5592087339360, (203215922401343*(-2 + Nc))/
   4194065504520, (-630693172706977*(-2 + Nc))/58716917063280, 
  (-94610011463*(-2 + Nc))/61291145160, (-160829410081*(-2 + Nc))/
   10215190860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-12234331151366779423315197267165590748682 + 
    334559807958559810706639944503653909525*Nc)/
   313673810659659801261549632835072000, 
  (12261178262951781240545395934903978757682 - 
    348411454629196159064991056793075157865*Nc)/
   313673810659659801261549632835072000, (26942119542568871*(-2 + Nc))/
   22547296152299520, (14278230460828524052111562815648790790386 + 
    70568589888292498093225413875846194335*Nc)/
   81053312674456092645984425124582604800, 
  (51248684379548862486591288066887492040182 - 
    1809011399547390018578773388966092287775*Nc)/
   633229005269188223796753321285801600, 
  (27349652652280098824358659328879413396330 - 
    734282314244524752205991868749448893353*Nc)/
   126645801053837644759350664257160320, 
  (8444683690764527186130755520968772333010 - 
    191365263225001004924256963746357705441*Nc)/
   4265963824971373297157075006556979200, 
  (-1352066719118589743896786924671359289542 + 
    36059965518253340814898534345844721145*Nc)/
   8331960595647213471009912122181600, 
  (-7865000934258271413269079273519898032578 + 
    201825841180681808193132712324640753185*Nc)/
   133311369530355415536158593954905600, 
  (-811496873748071404586161974037862864698 + 
    27621248630712547564893341202982734285*Nc)/
   14812374392261712837350954883878400, 
  (-15287876635894913742114149340424572396070 + 
    419350572474974917181883297444597292979*Nc)/
   26662273906071083107231718790981120, (583986383986821187*(-2 + Nc))/
   37578826920499200, (-88555153435358303*(-2 + Nc))/9018918460919808, 
  (115834591196353639*(-2 + Nc))/1610521153735680, 
  (299066333384930962544200532802465338 + 
    145899349448558516535672965460030739*Nc)/
   3096001248069369466997113259151360, 
  (2504054781565020382175478589999094 + 29830696103802095664519019396669237*
     Nc)/86000034668593596305475368309760, 
  (141815740251372082994503890522510 - 551884116791898429677377806048781*Nc)/
   127976242066359518311719298080, (-21746395715338633221630062888058286 + 
    136475209126067178766603850841192919*Nc)/
   64500026001445197229106526232320, 
  (2447780792552703565073492216730514 + 2363741991033530126168618413896587*
     Nc)/5375002166787099769092210519360, 
  (1807819075254145489597898031653914 + 4575749237038679345605883219381459*
     Nc)/43000017334296798152737684154880, 
  (84519066977903380148829795391172726 + 83233928389069285164288485586668965*
     Nc)/129000052002890394458213052464640, 
  (1680176013767779867043268431522 + 502265835304881681587914708673*Nc)/
   369495315439714699486467747840, (296932822910774981878253072983550 - 
    143411368119823132953019319729399*Nc)/5172934416156005792810548469760, 
  (-10368056467440926770245288536651 + 11508656006247489605740524283586*Nc)/
   70723712720882891698581717360, (-1780049434086884045636885055659346 + 
    751502447470553251019905815318601*Nc)/4526317614136505068709229911040, 
  (-229879896795086268138166818661302 + 204648188810538409892101169796091*Nc)/
   9052635228273010137418459822080, 
  (133731722705696027294353205016098 + 778906494270259908782066464091*Nc)/
   94298283627843855598108956480, (-60055474200832305134159997893686 - 
    20619745658540749923774318264149*Nc)/161654200504875181025329639680, 
  (-663964731381256023806331452881250 + 316350687616952926856654259016957*Nc)/
   282894850883531566794326869440, (450481618578138246745238138868834 - 
    355635008012473025855684303041625*Nc)/565789701767063133588653738880, 
  (1097865204289924165993581081947090 - 88214204045519494959345062228577*Nc)/
   282894850883531566794326869440, (4144400345450644370080721976221178 - 
    485207755694129145589971359612605*Nc)/2263158807068252534354614955520, 
  (-5905127192731920225191249290042910 + 240831081026793352088173771275023*
     Nc)/2263158807068252534354614955520, 
  (8052189163742145486513528181190442 - 1504088206123940120571303555510485*
     Nc)/2263158807068252534354614955520, (1367624966336947*(-2 + Nc))/
   178946794859520, (4630233696273419*(-2 + Nc))/2505255128033280, 
  (-2054936265145723*(-2 + Nc))/110525961530880, 
  (-33713513434370803*(-2 + Nc))/1878941346024960, 
  (75648766728730801*(-2 + Nc))/7515765384099840, 
  (-37174903115733959*(-2 + Nc))/939470673012480, 
  (-8700521303773463*(-2 + Nc))/626313782008320, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (126587060767589407045009679445051370 + 7385095873901659090083933607631033*
     Nc)/6672441090841337354282841024000, 
  (6931907389617556922058509 + 17051106182623040559462719*Nc)/
   6371696992782025739383920, (-57292912645867287934055727 - 
    3943680616462805901324401*Nc)/7433646491579030029281240, 
  (235317913922453*(-2 + Nc))/44037687797460, 
  (527018935834035938774871260942886 + 30793403492723343541403729024107*Nc)/
   8340551363551671692853551280, (2018109765813116409955817176107982 + 
    118474372101259392751660579281799*Nc)/88965881211217831390437880320, 
  (3239481277201747306778421800238 + 173962914817405083165300994969*Nc)/
   617818619522346051322485280, (-6469784572418582921343678105186 - 
    297065826393178812100364488949*Nc)/11120735151402228923804735040, 
  (-17649980698098346517649360650682 - 1202189581974636566050678714637*Nc)/
   11120735151402228923804735040, (21502032412109*(-2 + Nc))/234867668253120, 
  (8186651386259677*(-2 + Nc))/587169170632800, 
  (-176895545230120832999060524465 - 1974491068594681295546722867*Nc)/
   520355254410532102049686800, (1370830498033181527512126241615 - 
    1113527104871994839913760402*Nc)/780532881615798153074530200, 
  (-16095016123426626383071674100 + 373306486710014370564775999*Nc)/
   12389410819298383382135400, (-23670656050588224389415807550 + 
    1200881170608010185990667261*Nc)/111504697373685450439218600, 
  (-772451643132931525480242232270 - 13820516963861032120268286929*Nc)/
   520355254410532102049686800, (-407952609378395442085033806655 + 
    582934661964066985625208809*Nc)/520355254410532102049686800, 
  (-14918178314536126925085255 + 3075955837387223045218976*Nc)/
   1415932665062672386529760, (-3358060506855443219257694 + 
    1332831856482192279903841*Nc)/2123898997594008579794640, 
  (-708443452685648261296819858 + 20719174362138717441362735*Nc)/
   4247797995188017159589280, (93779888513462935822707370 + 
    9910056623660673095970647*Nc)/530974749398502144948660, 
  (-95855570461692961782505816 - 92563051408918479335193997*Nc)/
   2123898997594008579794640, (170813316160525652125353390 + 
    38562002153273946144101089*Nc)/1415932665062672386529760, 
  (1431336460614760809365918954 - 63256186898598467260317207*Nc)/
   8495595990376034319178560, (1560441772728241974834651998 - 
    224331786859552525500556857*Nc)/8495595990376034319178560, 
  (-41806351704193550693588018 - 302223984512910796224305*Nc)/
   943955110041781591019840, (1634453865796471460220516810 - 
    167694547107494074189822967*Nc)/8495595990376034319178560, 
  (-2184115916599303*(-2 + Nc))/234867668253120, 
  (-56664393254831*(-2 + Nc))/5592087339360, (-55748295607579*(-2 + Nc))/
   4194065504520, (257962769590469*(-2 + Nc))/58716917063280, 
  (25616139457*(-2 + Nc))/61291145160, (80081883619*(-2 + Nc))/20430381720, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2260921213410919567853453258607189480626 + 
    127012329732177373555886224719531510503*Nc)/
   313673810659659801261549632835072000, 
  (-2276195274521429997891041573088157152506 - 
    120307649747282943477435594987656973443*Nc)/
   313673810659659801261549632835072000, (-141297008453153207*(-2 + Nc))/
   112736480761497600, (-2426669131481579489406904672585203522898 - 
    362288710994344837183052945739688562139*Nc)/
   81053312674456092645984425124582604800, 
  (-9566545667714629245977728827350895400276 - 
    409346964793251851186559717078608584693*Nc)/
   633229005269188223796753321285801600, 
  (-5069338711998113661638798324742148287772 - 
    278755179142096973912319626641178674915*Nc)/
   126645801053837644759350664257160320, 
  (-1567381136086006119131050575128284267706 - 
    87508110624339940002649215849162763691*Nc)/
   4265963824971373297157075006556979200, 
  (251059640240631969237048989291376634906 + 
    14239713486536254055040852541937701993*Nc)/
   8331960595647213471009912122181600, 
  (1473170865192639494827084653034814282314 + 
    87679979981623702051461920221524953227*Nc)/
   133311369530355415536158593954905600, 
  (149939366403451150740389440936638886274 + 
    5470264304134067710186559470199589807*Nc)/
   14812374392261712837350954883878400, 
  (2837049053444921448982403487124032582398 + 
    152759717197506465217520199925287828017*Nc)/
   26662273906071083107231718790981120, (-187413093045567791*(-2 + Nc))/
   37578826920499200, (14613869817991991*(-2 + Nc))/45094592304599040, 
  (-29672288366640419*(-2 + Nc))/1610521153735680, 
  (-11345730612424419415542697783224322 - 56466223334186440288794902831267903*
     Nc)/3096001248069369466997113259151360, 
  (6429305773468569413313819816225938 - 8987663643655450126671408864888809*
     Nc)/86000034668593596305475368309760, 
  (-143800113996942378576578472082686 + 162599541295150720030980472549841*Nc)/
   127976242066359518311719298080, (34908511327786304240606171539349606 - 
    42522179632520678760848963358731123*Nc)/64500026001445197229106526232320, 
  (340233248639406319267813032661246 - 865859014049137631030747348708911*Nc)/
   5375002166787099769092210519360, (1340517303355505407468639484570974 - 
    2098819281210412932607643776306495*Nc)/43000017334296798152737684154880, 
  (758403296406472256974176460825682 - 25113963263751329925527033843268761*
     Nc)/129000052002890394458213052464640, 
  (-297353395111464722616191960074 - 238430009757695965327937917477*Nc)/
   369495315439714699486467747840, (-61492583530528154769852349071958 + 
    20602270007425253160430333009363*Nc)/5172934416156005792810548469760, 
  (8563634888977748803773983916257 - 8342401495301490104131344404087*Nc)/
   141447425441765783397163434720, (417712878874444997114258954128122 - 
    172796953479484533532389611451149*Nc)/4526317614136505068709229911040, 
  (13411094831297476808585735989998 - 51574766525821431404331653769479*Nc)/
   9052635228273010137418459822080, 
  (-24397555404812412969722304406338 - 7102375311522223758606454367951*Nc)/
   94298283627843855598108956480, (5407500991319860133425924522094 + 
    12072658405366104795999793532425*Nc)/161654200504875181025329639680, 
  (204457431032125544417876863744450 - 97768789708083008829936182995097*Nc)/
   282894850883531566794326869440, (-173711798836696377815940910016730 + 
    125306416522764452157238974275293*Nc)/565789701767063133588653738880, 
  (-203116782685372410882073184723398 - 21102934458432661817271999534579*Nc)/
   282894850883531566794326869440, (-743259880034896627041547624239714 - 
    47196438693691566758310198420847*Nc)/2263158807068252534354614955520, 
  (1048332491320979751440045711544406 + 183875916527994360192427827420629*Nc)/
   2263158807068252534354614955520, (-1476501082054190931219959114107602 + 
    129006572058636050924930713427785*Nc)/2263158807068252534354614955520, 
  (-285058496777887*(-2 + Nc))/178946794859520, 
  (-883654752866637*(-2 + Nc))/835085042677760, 
  (-632586020941417*(-2 + Nc))/110525961530880, 
  (335109494801203*(-2 + Nc))/375788269204992, (8441260902581131*(-2 + Nc))/
   7515765384099840, (4104381347519347*(-2 + Nc))/939470673012480, 
  (-1742482523301133*(-2 + Nc))/626313782008320, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-34273324113024843044715498063885235 - 30148760544747006399156925090397*
     Nc)/1668110272710334338570710256000, 
  (-3311147415110444720327369 - 5794682091945047980736075*Nc)/
   6371696992782025739383920, (123351677560082244781055190 - 
    942586388572621813061513*Nc)/14867292983158060058562480, 
  (-52451650784216*(-2 + Nc))/11009421949365, 
  (-142666569776302960849208560510911 - 129098673137105973217954903441*Nc)/
   2085137840887917923213387820, (-546284437241104941371072826105751 - 
    592174959100512165805701199657*Nc)/22241470302804457847609470080, 
  (-2633301836616481248646244552271 + 5606371217962968655661420327*Nc)/
   463363964641759538491863960, (1752213558468648279070334956119 - 
    12322400367077540844549627223*Nc)/2780183787850557230951183760, 
  (947438100140161033590949314231 + 6945520331313495021519435961*Nc)/
   556036757570111446190236752, (15204123861659*(-2 + Nc))/29358458531640, 
  (-868521812416133*(-2 + Nc))/73396146329100, 
  (436060235061851531907355685615 - 4429655135485876338830988721*Nc)/
   1040710508821064204099373600, (-1631828713832921135687480498485 + 
    28068628138065197669894595487*Nc)/780532881615798153074530200, 
  (-3*(-520550378731337592726249065 + 13459779801834503584013449*Nc))/
   1032450901608198615177950, (24871159408856479622262465235 - 
    615918128598223685210663041*Nc)/111504697373685450439218600, 
  (475834384847262223530257847275 - 3831083147172907604480673623*Nc)/
   260177627205266051024843400, (489653009915885352746085405475 - 
    7166273827993852660647714989*Nc)/520355254410532102049686800, 
  (6326398650793672704154803 - 1220580595792355186707237*Nc)/
   707966332531336193264880, (4590042791749952675379991 + 
    764983690993578175958611*Nc)/4247797995188017159589280, 
  (384346643671545727242380705 - 20791187300813402016705901*Nc)/
   2123898997594008579794640, (-116670290782151044022885641 - 
    1926685215557586142522853*Nc)/530974749398502144948660, 
  (54233989837121512801890043 + 9403134509670066061154938*Nc)/
   530974749398502144948660, (-23412695410898360551649459 - 
    844763678523199995593633*Nc)/141593266506267238652976, 
  (-692472769603081462988031217 - 15604861544778429960860007*Nc)/
   4247797995188017159589280, (-701898948911748526926025999 + 
    58522992010061158905359511*Nc)/4247797995188017159589280, 
  (72625623401209970221873415 + 5454231168516510996107929*Nc)/
   1415932665062672386529760, (-806463203332682479789434825 - 
    35292637811574405544281527*Nc)/4247797995188017159589280, 
  (227015927774213*(-2 + Nc))/29358458531640, (5426833929703*(-2 + Nc))/
   699010917420, (5111257269284*(-2 + Nc))/524258188065, 
  (-9561989634209*(-2 + Nc))/3669807316455, (-8100695363*(-2 + Nc))/
   30645572580, (-55392742501*(-2 + Nc))/20430381720, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-76382361483504944346057781435478627365 + 
    131574672128313535755223832291764094*Nc)/
   9802306583114368789423426026096000, 
  (76693598501582151194687969761419664525 - 
    293969912157663779326410840447686414*Nc)/
   9802306583114368789423426026096000, (11223528061810969*(-2 + Nc))/
   14092060095187200, (669997575250019613858196853432846357515 + 
    45708066129118597160484376285851788049*Nc)/
   20263328168614023161496106281145651200, 
  (10240922750031211438143836178518217472675 - 
    119889183003907066118628941074559038883*Nc)/
   633229005269188223796753321285801600, 
  (5475410886690702973017655243671644097973 - 
    12291953205343721728512111728332789493*Nc)/
   126645801053837644759350664257160320, 
  (106313754055227476642960746033506514919 + 
    2438165900447406916237431872495393*Nc)/
   266622739060710831072317187909811200, 
  (-134969029661207221909685867475175659965 + 
    48652629384919021346649537166255894*Nc)/
   4165980297823606735504956061090800, 
  (-24459031521758021870025673229710363825 - 
    79736598329770874741809685999687227*Nc)/
   2082990148911803367752478030545400, 
  (-5149292717063551558775131857292618645 + 
    95247373536420032926880993932640466*Nc)/
   462886699758178526167217340121200, 
  (-95654157380932042618548968777609826589 + 
    281889391785332770133392782819685100*Nc)/
   833196059564721347100991212218160, (8534937033598247*(-2 + Nc))/
   2348676682531200, (-912530297943139*(-2 + Nc))/1409206009518720, 
  (1621454501783879*(-2 + Nc))/100657572108480, 
  (2621765129142038420562442514566831 + 2866125224670351945703143214703912*
     Nc)/193500078004335591687319578696960, 
  (21517018698891511314914422467400 + 442669904531709242338608987896027*Nc)/
   5375002166787099769092210519360, 
  (6304627443992479985651398967427 - 33424818287379042388651847431523*Nc)/
   31994060516589879577929824520, (-89348077505424843370013262218101 + 
    438274322523084081629249864626696*Nc)/806250325018064965363831577904, 
  (7840788386121209459930589625714 + 99549499984834715972779394419433*Nc)/
   671875270848387471136526314920, (-102207741357500596819359887705779 + 
    136732708203319605655014193169458*Nc)/2687501083393549884546105259680, 
  (538278192799010534100545803830151 + 1453706320684555698827803890625046*Nc)/
   8062503250180649653638315779040, 
  (23256297594273516340641431965 + 51963442046484244932944537671*Nc)/
   92373828859928674871616936960, (2853480713613604522313903117803 - 
    1641986892559526672002932696070*Nc)/323308401009750362050659279360, 
  (-7890023303155003087632844080875 + 7534111351011747104067036858653*Nc)/
   141447425441765783397163434720, (-23555225594650595947012722010953 + 
    9811171226781745983292658595314*Nc)/282894850883531566794326869440, 
  (-681033678699328747161371634057 + 3532758532816079668866699041684*Nc)/
   565789701767063133588653738880, (4283775048471054100576984742261 + 
    1376167933405490148917278668833*Nc)/23574570906960963899527239120, 
  (-396593655324660923417194612283 - 484845486869053208599854876574*Nc)/
   10103387531554698814083102480, (-10102911274848182889263845984321 + 
    5711859162836805417106564620302*Nc)/17680928180220722924645429340, 
  (19060080157644222969449187214209 - 14928786904356736964118102099947*Nc)/
   70723712720882891698581717360, (80128304182026218461670321834165 + 
    5337553180613883359206790154747*Nc)/141447425441765783397163434720, 
  (38951975617633133114630169497754 + 667618267496100082930686656065*Nc)/
   141447425441765783397163434720, (-53074666963101739824967250468254 - 
    7792011829248121166564518468091*Nc)/141447425441765783397163434720, 
  (78072975330866014190610395699316 - 10138514352315635663561648240257*Nc)/
   141447425441765783397163434720, (4498603497169*(-2 + Nc))/3728058226240, 
  (131454335639167*(-2 + Nc))/78289222751040, (3756854638373*(-2 + Nc))/
   3453936297840, (-371293197123053*(-2 + Nc))/117433834126560, 
  (-77765090339773*(-2 + Nc))/469735336506240, (-128134337282363*(-2 + Nc))/
   29358458531640, (54229493052493*(-2 + Nc))/39144611375520, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-13054023765801905037113119503477853 + 1519423639405831683187656199332094*
     Nc)/1668110272710334338570710256000, 
  (-15047298334327787738829347 + 27305083535588601397832923*Nc)/
   6371696992782025739383920, (22264881142194546158049846 + 
    14733258771818374121745421*Nc)/14867292983158060058562480, 
  (-98628714584551*(-2 + Nc))/22018843898730, 
  (-54298512216882755664364501694733 + 6296962513015354168190933874992*Nc)/
   2085137840887917923213387820, (-207580941277059085662775776134509 + 
    24015331382843004027458440783772*Nc)/22241470302804457847609470080, 
  (-1006910783779477369776830208673 + 108957638305561756171611887224*Nc)/
   463363964641759538491863960, (681215703204147170849759682897 - 
    70116106010653331599017933838*Nc)/2780183787850557230951183760, 
  (1746914213674371802686340525029 - 223146188748093247110029708818*Nc)/
   2780183787850557230951183760, (108871832771377*(-2 + Nc))/58716917063280, 
  (-1588850836358959*(-2 + Nc))/146792292658200, 
  (181076819188952230003238470511 - 37696958643795484671475566313*Nc)/
   1040710508821064204099373600, (-793227665342318056167084114007 + 
    182997251305758259958991144481*Nc)/780532881615798153074530200, 
  (1857105392014825747944360571 - 290084289012251354918273408*Nc)/
   3097352704824595845533850, (4304686454827083150537326101 + 
    3311681365498792732834407017*Nc)/111504697373685450439218600, 
  (248597621310151162399662366053 - 60346353561134913525151900739*Nc)/
   260177627205266051024843400, (195985857266416802106569701309 - 
    33153451650908674093395726107*Nc)/520355254410532102049686800, 
  (-530987371577779019327157 + 1020034389465461643194561*Nc)/
   707966332531336193264880, (-5307597253430468986178519 + 
    10714151788309846004949013*Nc)/4247797995188017159589280, 
  (140390843918391103178104793 + 9127267339788333266799497*Nc)/
   2123898997594008579794640, (-90298831251600938599398919 + 
    14724379034058341645998465*Nc)/530974749398502144948660, 
  (-2*(-9750877393578421825756817 + 3673872419557248109045489*Nc))/
   132743687349625536237165, (-82514185043788865429125631 + 
    24934682665201161667113709*Nc)/707966332531336193264880, 
  (-299987992000511808707608885 - 217680049534895038827295089*Nc)/
   4247797995188017159589280, (-164049975481006122073868419 - 
    229180743788901447430425063*Nc)/4247797995188017159589280, 
  (36961630215327297256437667 + 26829286249422874265172583*Nc)/
   1415932665062672386529760, (-406798796051742620387935989 - 
    436994086523408453670926537*Nc)/4247797995188017159589280, 
  (236936602919281*(-2 + Nc))/58716917063280, (3359671256189*(-2 + Nc))/
   1398021834840, (-4348167205217*(-2 + Nc))/1048516376130, 
  (-2286551281549*(-2 + Nc))/2935845853164, (18946120051*(-2 + Nc))/
   30645572580, (87819473159*(-2 + Nc))/20430381720, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-232235221988089958123770823605889757686 + 
    27231136147491064765442134873620676951*Nc)/
   78418452664914950315387408208768000, 
  (229391004867205076200687617650854814126 - 
    26637900875682605150739126360567483091*Nc)/
   78418452664914950315387408208768000, (-26748418233043147*(-2 + Nc))/
   28184120190374400, (310152094344216078798128443782956267293 - 
    34802983580173446847421217129195248328*Nc)/
   20263328168614023161496106281145651200, 
  (3712086006782189720940920631026903898559 - 
    417748864385893707238302484521837596489*Nc)/
   633229005269188223796753321285801600, 
  (2070897091488791085283641366932334483769 - 
    243966023903944884351692757693265370687*Nc)/
   126645801053837644759350664257160320, 
  (161695449122416784979037199427918498098 - 
    18008112059684074244071127026865976007*Nc)/
   1066490956242843324289268751639244800, 
  (-49302827223226904455882491617434712387 + 
    5168249257929050104549155733572712087*Nc)/
   4165980297823606735504956061090800, 
  (-131853441353704295357019817248374277814 + 
    10115980666041439330826279885810491379*Nc)/
   33327842382588853884039648488726400, 
  (-17470022547001682403771188080192534694 + 
    2876795315928953685963170502814036479*Nc)/
   3703093598065428209337738720969600, 
  (-287041911053210812719396561393603530090 + 
    33197871732146408930085084436049595169*Nc)/
   6665568476517770776807929697745280, (-590557634630431*(-2 + Nc))/
   375788269204992, (-19527525039733073*(-2 + Nc))/11273648076149760, 
  (1255784289873029*(-2 + Nc))/402630288433920, 
  (25586058187255198358150355247108690 - 6157663439080679479874196860130643*
     Nc)/774000312017342366749278314787840, 
  (4471023715271500718080135661850490 - 1659561283131507636885599892617281*
     Nc)/21500008667148399076368842077440, 
  (-13490990055240011112418461294153 + 4306174506957055023406152439994*Nc)/
   6398812103317975915585964904, (15249280484544984090881871350610346 - 
    4458596530713800877784726176755623*Nc)/16125006500361299307276631558080, 
  (406276587239168288086989771522836 - 104025969193521371222809701257339*Nc)/
   1343750541696774942273052629840, 
  (135261020473060963634191491972362 + 228424655901240318208892298974485*Nc)/
   10750004333574199538184421038720, 
  (12158929308148181286438046278764326 - 2617056997161708272172128532827965*
     Nc)/32250013000722598614553263116160, 
  (-36485270886165866564248465589 + 32197237502477029386058970602*Nc)/
   92373828859928674871616936960, (2558301150995537065457869656790 - 
    4636229483676052441949272419409*Nc)/1293233604039001448202637117440, 
  (-1307070756530148234614661982661 + 2470502604960385105638292754819*Nc)/
   141447425441765783397163434720, (-5034369902598603467004054179346 - 
    2950957138311277551799151446513*Nc)/1131579403534126267177307477760, 
  (-20768067268188729647992325959422 + 20401626571120901604130496736917*Nc)/
   2263158807068252534354614955520, 
  (-1701723628977071486086144369059 + 2058466620506800380757776077600*Nc)/
   23574570906960963899527239120, (1240911558407580172440458787658 + 
    426860948079927346876627462109*Nc)/40413550126218795256332409920, 
  (5331623889250112868743220026798 + 2625466824017073339997332598835*Nc)/
   70723712720882891698581717360, (-2104265136251460660283082431584 - 
    11712925879482374211689182529317*Nc)/141447425441765783397163434720, 
  (-22640249561365945311435939121939 + 27892804076379074409339056181561*Nc)/
   141447425441765783397163434720, (-35784770089720585134356830737042 + 
    55691568950043038290939295970577*Nc)/565789701767063133588653738880, 
  (46249936428350114729591267399654 - 72573346889156059225481312003819*Nc)/
   565789701767063133588653738880, (-20853575849621478684755672605434 + 
    66770646333356529193970071392737*Nc)/565789701767063133588653738880, 
  (-33534828292663*(-2 + Nc))/44736698714880, (376792444187213*(-2 + Nc))/
   626313782008320, (-49043490344581*(-2 + Nc))/5526298076544, 
  (-3104938463365997*(-2 + Nc))/469735336506240, 
  (6319683691460939*(-2 + Nc))/1878941346024960, 
  (-1382471516322499*(-2 + Nc))/234867668253120, 
  (-167084420867263*(-2 + Nc))/52192815167360, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-51621347580281428818572153576881186 - 1295238853593997794468149573388161*
     Nc)/6672441090841337354282841024000, 
  (1355248255474921258791757 - 8554539984682511966528615*Nc)/
   6371696992782025739383920, (10439802676581237095079243 + 
    744289016260948833227116*Nc)/3716823245789515014640620, 
  (-31864517332073*(-2 + Nc))/11009421949365, 
  (-214951712020906789697277670916670 - 5384656962118427234910560423011*Nc)/
   8340551363551671692853551280, (-822935865667899731557567525283878 - 
    20885753184360363067092954226591*Nc)/88965881211217831390437880320, 
  (-3973782383621087680213242652338 - 78415731674422437982078157923*Nc)/
   1853455858567038153967455840, (2659351839384690868743419073402 + 
    30103591201266403448233503389*Nc)/11120735151402228923804735040, 
  (7174627017947382981459225831570 + 242600887393613485560034761461*Nc)/
   11120735151402228923804735040, (-161316685689461*(-2 + Nc))/
   234867668253120, (-3231414396548293*(-2 + Nc))/587169170632800, 
  (60056525695001428133393380834 + 7588563397626236821627594309*Nc)/
   520355254410532102049686800, (-492043130429923687905366299281 - 
    34195653471534864134601569786*Nc)/780532881615798153074530200, 
  (5843852163614532868295943932 + 197444079741689887281309137*Nc)/
   12389410819298383382135400, (9424350002860525552588363348 - 
    525691450914526943855497177*Nc)/111504697373685450439218600, 
  (11*(24797217125404231928192649158 + 2672662186039306925292300163*Nc))/
   520355254410532102049686800, (143076102038279761717355922157 + 
    12308101438641984983856934627*Nc)/520355254410532102049686800, 
  (6264871544314555590610555 - 1565286565705049037494528*Nc)/
   1415932665062672386529760, (1304235345889572802273409 - 
    113613461413314808078183*Nc)/2123898997594008579794640, 
  (304950223901066968720503766 - 22132977457002390639077807*Nc)/
   4247797995188017159589280, (-39807362864220043756382884 - 
    4942244985886121400277523*Nc)/530974749398502144948660, 
  (40205991505395167361093712 + 38758786394582538046262677*Nc)/
   2123898997594008579794640, (-70707384103842522004378906 - 
    12616093380981336277110545*Nc)/1415932665062672386529760, 
  (-683688100255891317652565342 + 52009998773532485198638935*Nc)/
   8495595990376034319178560, (-732413427579329150734245098 + 
    124878628160468488284016473*Nc)/8495595990376034319178560, 
  (60279527397287942648336706 - 1744838085743241314167661*Nc)/
   2831865330125344773059520, (-862715885492009337381449214 + 
    113103499861703814749522807*Nc)/8495595990376034319178560, 
  (1135004511011023*(-2 + Nc))/234867668253120, 
  (24936679756247*(-2 + Nc))/5592087339360, (24058412694379*(-2 + Nc))/
   4194065504520, (-139303807837997*(-2 + Nc))/58716917063280, 
  (-12336631753*(-2 + Nc))/61291145160, (-40110651979*(-2 + Nc))/20430381720, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-927909345939328445049670835398596311138 - 
    17850326197520396549464707028825764815*Nc)/
   313673810659659801261549632835072000, 
  (931600199239024416984307333729741080938 + 
    16007449572828545977146035418441993995*Nc)/
   313673810659659801261549632835072000, (27094194954626927*(-2 + Nc))/
   112736480761497600, (1047443502905872806081634034584475775994 + 
    85299771964320152952913141199308346115*Nc)/
   81053312674456092645984425124582604800, 
  (3918693021397846994400499375062021963298 + 
    28024602884539446514852320718775734525*Nc)/
   633229005269188223796753321285801600, 
  (2074417330386716932098830799746275053310 + 
    41118995603642788538332917729124634203*Nc)/
   126645801053837644759350664257160320, 
  (636586948283929060005251074007428080650 + 
    15755839984914871932137068355041670003*Nc)/
   4265963824971373297157075006556979200, 
  (-102660298612606929738390156083343146158 - 
    2132901682678898819558871628982755285*Nc)/
   8331960595647213471009912122181600, 
  (-599094150137359678946712823882046627962 - 
    14961541179492829989380841475511582995*Nc)/
   133311369530355415536158593954905600, 
  (-61576325775046568432355381691938261362 - 
    191836708174574962114926160732003095*Nc)/
   14812374392261712837350954883878400, 
  (-1160290737023422734620778332660673391694 - 
    21762142825330442004605914327366918409*Nc)/
   26662273906071083107231718790981120, (16900359402609547*(-2 + Nc))/
   7515765384099840, (-39556101794349023*(-2 + Nc))/45094592304599040, 
  (2975097305908879*(-2 + Nc))/322104230747136, 
  (12270391719792430259290236181798354 + 20365109041298959025902451319644231*
     Nc)/3096001248069369466997113259151360, 
  (167*(-12448677272371969553852622462574 + 22102421277773737508511666071863*
      Nc))/86000034668593596305475368309760, 
  (53532879317915053055159617693662 - 66918166344052860473574525202625*Nc)/
   127976242066359518311719298080, (-11824499777769890851565046427183574 + 
    16765104150135814987431509666281307*Nc)/64500026001445197229106526232320, 
  (80461450861831772884580979840890 + 263172120158515757905731841892431*Nc)/
   5375002166787099769092210519360, 
  (188340693794995959537402705835442 + 481828830326946128999776673538631*Nc)/
   43000017334296798152737684154880, 
  (3659556060697849629786699405011422 + 9480942573886355339385065297421713*
     Nc)/129000052002890394458213052464640, 
  (155725694916124656808734666706 + 60068398936320519361007129629*Nc)/
   369495315439714699486467747840, (37405721032153406745548030534374 - 
    15125344422735268078021833290011*Nc)/5172934416156005792810548469760, 
  (-507004226773149754380102788671 + 601728534167979581614426693771*Nc)/
   28289485088353156679432686944, (-189095006480705725678304719207050 + 
    84804762235185342931263380549861*Nc)/4526317614136505068709229911040, 
  (-45620259081061360959928399817886 + 34122080195599932033470858399951*Nc)/
   9052635228273010137418459822080, 
  (3971346364081891305024947971526 + 649620800372247597712281404885*Nc)/
   31432761209281285199369652160, (-2025612566549764734542195360414 - 
    3595424000288692010422405953025*Nc)/161654200504875181025329639680, 
  (-69240997905473869154807349349186 + 35018169521726620606063434214241*Nc)/
   282894850883531566794326869440, (45133500670737330130447038614106 - 
    44242495795523613663667419243349*Nc)/565789701767063133588653738880, 
  (98701831581044173043707730245714 - 555022180454957686044821219877*Nc)/
   282894850883531566794326869440, (370275050003512195336885845274578 - 
    23380042269148486300546118288009*Nc)/2263158807068252534354614955520, 
  (-526830213465313555781660602890406 - 21020963743202877079500161633069*Nc)/
   2263158807068252534354614955520, 
  (782333733700722628346935408328706 - 144193311425605825549975328753665*Nc)/
   2263158807068252534354614955520, (53521938780923*(-2 + Nc))/
   35789358971904, (-40103990615839*(-2 + Nc))/167017008535552, 
  (-138702068286431*(-2 + Nc))/110525961530880, 
  (-523459264901467*(-2 + Nc))/375788269204992, 
  (8384750731725581*(-2 + Nc))/7515765384099840, 
  (-4632411592778107*(-2 + Nc))/939470673012480, 
  (-1277848662818459*(-2 + Nc))/626313782008320, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (121616606392600861673308100 - 142018215668069884895844173*Nc)/
   68584750313548270032000, (-8482583187364239170 - 1459401659616389397*Nc)/
   392960754279306360, (4326987141989210356 + 869200161518821719*Nc)/
   916908426651714840, (-13129186 - 5989575*Nc)/5431860, 
  (1526483994123175900448636 - 1774122573976213257680841*Nc)/
   257192813675806012620, (5927624766996396385557020 - 
    6796040559346689087023781*Nc)/2743390012541930801280, 
  (83903364006800325937796 - 95348171214492563038227*Nc)/
   171461875783870675080, (-5034128405411744068276 + 
    6773902396247233704185*Nc)/114307917189247116720, 
  (-65905892109225417058348 + 62045081900394196201755*Nc)/
   342923751567741350160, (14966840 + 457229*Nc)/2414160, 
  (15623720 + 37791997*Nc)/6035400, 
  (6037421662445221522040 + 560944010836250198919*Nc)/64183589865620038800, 
  (-8941797314267068883310 - 1634847966119765228971*Nc)/16045897466405009700, 
  (322249475862748100380 + 20277914158725930549*Nc)/1146135533314643550, 
  (-106740843693476680310 - 33230986515763249037*Nc)/2292271066629287100, 
  (4882771233985343119225 + 892717411915047439746*Nc)/8022948733202504850, 
  (5589288865781758005890 + 455996678515032098481*Nc)/32091794932810019400, 
  (-283586505472403448 - 39137757912575771*Nc)/43662306031034040, 
  (-2209028393446597702 - 374954510911181277*Nc)/261973836186204240, 
  (-166324677100246462 + 124484823198954439*Nc)/21831153015517020, 
  (-1195713199616061098 - 197667575770503725*Nc)/10915576507758510, 
  (14164698476838775726 + 2511893453447771319*Nc)/65493459046551060, 
  (-4144321585724392121 - 1032534142815743541*Nc)/32746729523275530, 
  (15759178850040408496 + 1964090736030702309*Nc)/130986918093102120, 
  (14755634183943770516 + 2758287724107317415*Nc)/130986918093102120, 
  (-4169412136815152584 - 253171920094339815*Nc)/130986918093102120, 
  (9181749968326174372 + 1617966754733386303*Nc)/43662306031034040, 
  (-14166992 + 6123351*Nc)/7242480, (1592288 + 368871*Nc)/172440, 
  (3316064 + 670113*Nc)/129330, (29828008 + 5670423*Nc)/1810620, 
  (-476 - 585*Nc)/1890, (-63 - 680*Nc)/315, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2817578133275178399306523877072 - 
    7232199615232240185240885141465*Nc)/9672579955867103338428288000, 
  (-4038060508303920264713671038992 + 7177217447361076979245065562845*Nc)/
   9672579955867103338428288000, (17157589960 + 5718759807*Nc)/3476390400, 
  (64854268780982703907755656092384 - 4383926798148299554966499472915*Nc)/
   2499394660596059502649869619200, 
  (-7037156420763102864741301991816 + 14681796878625903144527265759495*Nc)/
   9763260392953357432226053200, (-5070427331861227938472159032128 + 
    8222710529969804663078169339345*Nc)/1952652078590671486445210640, 
  (-9502298930798348024821176453440 + 5932741794928206609371835363789*Nc)/
   131547087399792605402624716800, (-312088080438487274178398868496 - 
    1340058104548063332852026727255*Nc)/513855810155439864854002800, 
  (-9347963022394501310846733001232 - 2036555691361845588259991350845*Nc)/
   4110846481243518918832022400, 
  (-13*(-187395191782506668338004153296 + 70236317838634840668574604885*Nc))/
   456760720138168768759113600, (5677994983755136924207093094096 - 
    9277357731768778710869351419359*Nc)/822169296248703783766404480, 
  (11797172128 + 2331970791*Nc)/386265600, (-11353101424 + 927107031*Nc)/
   1390556160, (2165290864 + 538751985*Nc)/49662720, 
  (2837791281261234015038955760 - 541600617536304491496196833*Nc)/
   31823206781207785875348480, (113334775787036700516163376 - 
    56513003638018267718241589*Nc)/2651933898433982156279040, 
  (-827996646393717193767272 + 897061850813212997872249*Nc)/
   3946330206002949637320, (572804958078212222989289104 - 
    141353440403558429972431085*Nc)/662983474608495539069760, 
  (29417471284350984416492596 - 21458573633760068033561923*Nc)/
   165745868652123884767440, (394759565846814502706665552 - 
    100332479817640526318128435*Nc)/1325966949216991078139520, 
  (-17*(-41429165965157369336601776 + 12371873123276377656135975*Nc))/
   1325966949216991078139520, (190302789804326867503328 - 
    16625374565200860211919*Nc)/11393915782745358351360, 
  (1034642987577254822741968 - 7547000705797346358667*Nc)/
   53171606986145005639680, 
  (-17*(-53182284641604751255714 + 2660965785728676903133*Nc))/
   1744693354232882997552, (-3706918881408118964524720 - 
    777780300587443101340809*Nc)/139575468338630639804160, 
  (5614462980948717015517264 - 5581215938438150391430027*Nc)/
   279150936677261279608320, (22560753113548541153025176 - 
    2173730915037456413413323*Nc)/8723466771164414987760, 
  (-3099119457091023321714416 + 735534848474842915368901*Nc)/
   4984838154951094278720, 
  (23*(95148500505154326183744 + 28013816903300768070589*Nc))/
   8723466771164414987760, (-28096256303571952831398000 + 
    631618609262993065863757*Nc)/17446933542328829975520, 
  (5140693466478123865567956 - 425819902929094603564471*Nc)/
   1453911128527402497960, (77633656260841205857061520 - 
    6116174365013557579712507*Nc)/69787734169315319902080, 
  (11*(-16952268634075445826002960 + 1335418095737693537072683*Nc))/
   69787734169315319902080, (99822898865338059828889360 + 
    3260008662880390869171853*Nc)/69787734169315319902080, 
  (-417491104 - 30708225*Nc)/16554240, (597360680 + 347931007*Nc)/231759360, 
  (2350911360 + 11948287*Nc)/57939840, (698574016 - 61445289*Nc)/57939840, 
  (-3474848048 - 1520501625*Nc)/231759360, (-346724 + 36344407*Nc)/9656640, 
  (510744192 + 139998391*Nc)/19313280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-540531616123564679104081912 + 
    648850102961987592110634793*Nc)/411508501881289620192000, 
  (-12714862848508129346 + 2668606410556983585*Nc)/2357764525675838160, 
  (-7412816338053648968 - 2903192959255405323*Nc)/5501450559910289040, 
  (-26388634 - 18215265*Nc)/32591160, 
  (-6665761004139892739608288 + 8104022306320656972481893*Nc)/
   1543156882054836075720, (-25869433504226176605026416 + 
    31023775135832523139880049*Nc)/16460340075251584807680, 
  (-315559041885870302741488 + 449504556794859439024023*Nc)/
   1028771254703224050480, (17469737901872322704216 - 
    33456149792267392931941*Nc)/685847503135482700320, 
  (246618379122283328059544 - 263070067468079128463967*Nc)/
   2057542509406448100960, (-97130452 - 15101161*Nc)/14484960, 
  (-573571876 - 342181433*Nc)/36212400, 
  (48495756241594875010856 - 10086768016219758409479*Nc)/
   385101539193720232800, 
  (13*(-4808225754025955625558 + 1092787093848861753227*Nc))/
   96275384798430058200, (2363760251150472735016 - 593429351237392310289*Nc)/
   6876813199887861300, (-120846781145283114518 - 73507917943307173883*Nc)/
   13753626399775722600, (29584642143537128405239 - 
    6361988361937106134896*Nc)/48137692399215029100, 
  (47482992966545346429194 - 10782082155016836086781*Nc)/
   192550769596860116400, (-707833322414219076 - 76478802382559363*Nc)/
   261973836186204240, (3754566832200953858 + 270245630599497213*Nc)/
   1571843017117225440, (-3046112088548551072 - 920307846863210969*Nc)/
   130986918093102120, (-1725722558873024618 + 1094992488349700653*Nc)/
   65493459046551060, (1403452475037419122 - 4670173046761980063*Nc)/
   392960754279306360, (705578788322475337 + 554099551164261999*Nc)/
   49120094284913295, (-56377011689057321378 + 2635247275810844001*Nc)/
   785921508558612720, (1179675813220415566 + 290240483006842695*Nc)/
   157184301711722544, (21423708815604387674 + 105471714621749841*Nc)/
   785921508558612720, (-20750072816935595954 - 1135677342815183837*Nc)/
   261973836186204240, (350377756 + 111670869*Nc)/43454880, 
  (-899876 + 254289*Nc)/206928, (20632028 + 7072587*Nc)/775980, 
  (-186779564 - 26423955*Nc)/10863720, (2836 + 1395*Nc)/11340, 
  (-11700 + 2591*Nc)/3780, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-11340256752589026719560876397476 + 
    32784928439902019573939714129649*Nc)/58035479735202620030569728000, 
  (15648785225837975091643256306356 - 32637850380342132384743210068629*Nc)/
   58035479735202620030569728000, (-100082479388 - 25117036251*Nc)/
   20858342400, (-331933027862000757655301229014732 - 
    18875799854072453375463200783577*Nc)/14996367963576357015899217715200, 
  (48030989911323221305900267879436 - 126087590949226279667978869194609*Nc)/
   117159124715440289186712638400, (43347721002131216558597537145572 - 
    74273633405226011611170518342871*Nc)/23431824943088057837342527680, 
  (37880004939388214849835015967396 - 26148015473598786374234073799557*Nc)/
   789282524398755632415748300800, (2796175646475174051427200331628 + 
    6712242012985217786253092581953*Nc)/3083134860932639189124016800, 
  (49586497888089466993294441754476 + 15065565666749841792228233226501*Nc)/
   24665078887461113512992134400, (-12029424417239751556506756827204 + 
    3087429473563843903340420429161*Nc)/2740564320829012612554681600, 
  (-23180592231676893269209927920412 + 41612235460607568216665284811367*Nc)/
   4933015777492222702598426880, (-28486950932 - 4876570263*Nc)/2317593600, 
  (1077736988 - 10279645791*Nc)/8343336960, (-9299208476 - 1730474913*Nc)/
   297976320, (-11745010154831756039990215172 - 9727119067959259631472975*Nc)/
   190939240687246715252090880, (1565616193030014846313466828 - 
    356420383411608609386224555*Nc)/15911603390603892937674240, 
  (-13725110546913835609410092 + 8320182081000943064432311*Nc)/
   23677981236017697823920, (-1732004593932721172938225172 - 
    576947459043285242131108355*Nc)/3977900847650973234418560, 
  (-225297580619656425894085712 - 31694959547903025117838933*Nc)/
   994475211912743308604640, (-2839558293189919568380351628 + 
    50000417429788381679516579*Nc)/7955801695301946468837120, 
  (-2147670248851111814812848188 + 83807273396033341574739975*Nc)/
   7955801695301946468837120, (-806775131411070281210308 + 
    27149335301393418033919*Nc)/68363494696472150108160, 
  (-1357913583957387486235436 + 1160293135430904327108251*Nc)/
   319029641916870033838080, (-23483575531568502906780758 - 
    1225786010258189692510825*Nc)/52340800626986489926560, 
  (3996152650620281800679612 - 6288020309040102568474215*Nc)/
   837452810031783838824960, (-80479382588733350332445036 + 
    5622645470701216532769659*Nc)/1674905620063567677649920, 
  (-105128977360440935837228308 + 2825538303215434592785935*Nc)/
   52340800626986489926560, (14973638577231408533574676 - 
    2030347035457735619963861*Nc)/29909028929706565672320, 
  (-36131453591136412790640276 - 11394050822008393762692835*Nc)/
   52340800626986489926560, (158856572978089892227411140 + 
    14372890945757254881358147*Nc)/104681601253972979853120, 
  (-24477669519297193947510678 + 685232378224943131859117*Nc)/
   8723466771164414987760, (-412978858714808028794795340 + 
    6241961355234365302908043*Nc)/418726405015891919412480, 
  (888222298647448203831017348 - 19064515246205587368067273*Nc)/
   418726405015891919412480, (-469180011901330973214789740 - 
    8018219240851110691145597*Nc)/418726405015891919412480, 
  (2568317036 + 301422033*Nc)/99325440, (-6867507340 - 2396032319*Nc)/
   1390556160, (-11685308532 - 717133127*Nc)/347639040, 
  (148238236 + 1214177361*Nc)/347639040, (16890818908 + 5650007625*Nc)/
   1390556160, (-619857968 - 296473307*Nc)/57939840, 
  (-3033044772 - 717175127*Nc)/115879680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-36486644563442596758124984 - 
    41060654595967114701603483*Nc)/45723166875698846688000, 
  (602851215354414028 - 19204618888919235*Nc)/87324612062068080, 
  (-58221979980857486 + 18477084263974577*Nc)/67919142714941840, 
  (-1096222 - 113595*Nc)/1207080, 
  (-154243215727362238945144 - 170806694738467943738781*Nc)/
   57153958594623558360, (-592019695598726606652472 - 
    654778868080661203375353*Nc)/609642225009317955840, 
  (-8825146754598386390632 - 9337010451760909221711*Nc)/38102639063082372240, 
  (609826463641387175080 + 676250431789289813797*Nc)/25401759375388248160, 
  (6449609091319748372696 + 5798383664113430585679*Nc)/76205278126164744480, 
  (5565928 + 631851*Nc)/1609440, (-10787656 + 993963*Nc)/4023600, 
  (-1285376233988875452706 + 325506387779443721433*Nc)/14263019970137786400, 
  (5286605781274206907132 - 1192317558434499246231*Nc)/10697264977603339800, 
  (-71552823612406285976 + 20611276741818703053*Nc)/254696785181031900, 
  (14987491214270826404 + 16721089873978384623*Nc)/1528180711086191400, 
  (-282355189546340491688 + 57062828333195233789*Nc)/594292498755741100, 
  (-1278520528885366883224 + 359830035732217715787*Nc)/7131509985068893200, 
  (19354899870550214 + 2753179533124561*Nc)/9702734673563120, 
  (93961304262782672 + 6640141196538729*Nc)/58216408041378720, 
  (77786483540164367 + 86081657493838794*Nc)/14554102010344680, 
  (104477870007661504 - 16079082489811611*Nc)/2425683668390780, 
  (-841077739970737606 + 38326001780216991*Nc)/14554102010344680, 
  (423553314732633809 - 83458182305454519*Nc)/14554102010344680, 
  (-119444234565365851 - 46369482743142264*Nc)/9702734673563120, 
  (-841301137079966411 - 100470739084268460*Nc)/29108204020689360, 
  (3*(9722663861055493 + 6546030352773242*Nc))/9702734673563120, 
  (-322351109338795591 - 36952207652142456*Nc)/9702734673563120, 
  (1534304 + 356809*Nc)/536480, (3*(48592 + 7625*Nc))/38320, 
  (-234344 + 2301*Nc)/28740, (-437288 - 183255*Nc)/134120, (-92 + 15*Nc)/420, 
  (9*(-1 + Nc))/70, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-184069996387325875724340853672 - 241226704219305363655447109231*Nc)/
   716487404138303950994688000, (211499189115225463870549553992 + 
    243825999808144734554984403851*Nc)/716487404138303950994688000, 
  (-475246568 - 127427511*Nc)/257510400, 
  (-3914742033857950808827849934452 + 1064463649861294711850723379489*Nc)/
   555421035688013222811082137600, (1054138181751129581634586211127 + 
    998453870295649626409657973746*Nc)/1446408947104201101070526400, 
  (462517760542085663244789819633 + 541814894539665133453858364254*Nc)/
   289281789420840220214105280, (233938199383705997708577476104 + 
    164830828282344379271309830043*Nc)/9744228696280933733527756800, 
  (-26580218346842128383115115344 - 55488451403659900133351578757*Nc)/
   38063393344847397396592800, (45431146456063176595667939992 - 
    176471505592027751610186511819*Nc)/304507146758779179172742400, 
  (-148092352735395048898148455864 - 39231040909416575912457523077*Nc)/
   101502382252926393057580800, (-272389796118167148002409051064 - 
    301658251592984378181559642073*Nc)/60901429351755835834548480, 
  (-2146886248 - 383133447*Nc)/257510400, (17490792 - 3562997*Nc)/34334720, 
  (-32675848 - 8383273*Nc)/3678720, 
  (-891550481116201418306126792 + 72372677059701899675591025*Nc)/
   21215471187471857250232320, (-82766179146054079731642184 + 
    5382805146708106565030215*Nc)/589318644096440479173120, 
  (1274194031624845041636020 - 98574086123114477333167*Nc)/
   876962268000655474960, (-379551380124976015070841224 + 
    24158660239918610981836605*Nc)/441988983072330359379840, 
  (-10013248133972139083730588 + 670920652504271083485001*Nc)/
   36832415256027529948320, (-30164940757633945293439656 + 
    1311673114081243474289857*Nc)/294659322048220239586560, 
  (5*(-13072797875716472243584760 + 1052847439440441083600127*Nc))/
   176795593228932143751936, (-3269316327384553380772 + 
    41466414718070520699*Nc)/843993761684841359360, 
  (36740009897252893728872 - 8061956574450849632741*Nc)/
   35447737990763337093120, 
  (-41*(6845701618400718271592 + 33232702297665310935*Nc))/
   1938548171369869997280, (-172977808976957572260088 - 
    19927707878460049771401*Nc)/6203354148383583991296, 
  (138126744090890442643128 + 398786237680115870388137*Nc)/
   62033541483835839912960, (-1039691810348467686323052 + 
    43817932361817618177725*Nc)/1938548171369869997280, 
  (63352243082554808079560 - 6691702999887186943181*Nc)/
   369247270737118094720, (-735683023849498738410984 - 
    60598893114726066309385*Nc)/1938548171369869997280, 
  (1978166630507877686321968 + 55903057947381796731001*Nc)/
   3877096342739739994560, (-682750103276183375429839 + 
    12000459160769864802608*Nc)/969274085684934998640, 
  (-3135338587337036771591512 + 83533413381968694040809*Nc)/
   15508385370958959978240, (8945530217142014128422984 - 
    66474685799230020030899*Nc)/15508385370958959978240, 
  (-4088829172192830997308280 - 618233090768637914954831*Nc)/
   15508385370958959978240, (43367624 + 6483819*Nc)/3678720, 
  (-265691936 - 39425877*Nc)/51502080, (-27245656 - 2987687*Nc)/4291840, 
  (57617176 + 6237363*Nc)/12875520, (462370904 + 97368115*Nc)/51502080, 
  (-50121268 - 8897783*Nc)/6437760, (-148630952 - 35320823*Nc)/12875520, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (31114101916514398778467982 - 30383700402486472399830819*Nc)/
   45723166875698846688000, (-72456684732221832 - 36656624567611735*Nc)/
   43662306031034040, (74613889117549390 + 31272679556894119*Nc)/
   101878714072412760, (84399 - 12259*Nc)/120708, 
  (130450513741121284763178 - 126492008630595472357873*Nc)/
   57153958594623558360, (503251570933570654879026 - 
    484507712145102535277749*Nc)/609642225009317955840, 
  (6949863370313590005342 - 6850280245261957175323*Nc)/38102639063082372240, 
  (-435901548495961858226 + 492689103076499849021*Nc)/25401759375388248160, 
  (-5379427063316378833446 + 4366964183849327583167*Nc)/76205278126164744480, 
  (-140714 + 301773*Nc)/1609440, (45597398 + 7884189*Nc)/4023600, 
  (298561833933475178514 + 44125804508598110047*Nc)/7131509985068893200, 
  (-595948041937247309429 - 120329326855430030427*Nc)/2674316244400834950, 
  (37136011442216303778 + 5164767620822028829*Nc)/254696785181031900, 
  (685094138333388707 - 225732865004960409*Nc)/382045177771547850, 
  (739314407384972593594 + 157606095388054261037*Nc)/3565754992534446600, 
  (308953741181857217796 + 46234071419794371433*Nc)/3565754992534446600, 
  (-2382988148872450 - 867587525301117*Nc)/9702734673563120, 
  (-31940758699253544 - 9411528038609369*Nc)/29108204020689360, 
  (52857865241743366 + 103036081994192649*Nc)/29108204020689360, 
  (-9243881595257785 - 3953817330572187*Nc)/606420917097695, 
  (356068351179286354 + 142800071748689293*Nc)/14554102010344680, 
  (-410610151992518898 - 264388891872039059*Nc)/29108204020689360, 
  (1279721681966309890 + 70217446223570183*Nc)/58216408041378720, 
  (552611654053032238 + 137973261183035065*Nc)/58216408041378720, 
  (-493445393659523410 + 13946676259675153*Nc)/58216408041378720, 
  (605671603104880550 + 110047135866140749*Nc)/19405469347126240, 
  (-9023098 - 1712759*Nc)/1609440, (-30946 - 923*Nc)/7664, 
  (-138814 - 20047*Nc)/28740, (907942 + 364829*Nc)/80472, -Nc/21, 
  (-14 - 97*Nc)/280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (403173132449716347393098729410 - 530504569668635218477597853389*Nc)/
   2149462212414911852984064000, (-399990712805473761632372971210 + 
    537655253475180076604275810369*Nc)/2149462212414911852984064000, 
  (-891215458 - 29190479*Nc)/772531200, 
  (299364764896960726221256017670 - 405543508067973998546588613803*Nc)/
   555421035688013222811082137600, (-412367547028809868389946311595 + 
    1180198135923872504505954462712*Nc)/2169613420656301651605789600, 
  (-490135152887295025197180032989 + 604177800530824035450855457048*Nc)/
   433922684131260330321157920, (-589627684510486899729453651706 + 
    398178304990388895780768201097*Nc)/29232686088842801200583270400, 
  (13812550193845585624838515945 - 25816130214133778722305130027*Nc)/
   28547545008635548047444600, (-144576051866048955245858916550 - 
    203497022845731502749708133961*Nc)/913521440276337537518227200, 
  (91845063143911362717986654450 - 61401911101403104922271326021*Nc)/
   101502382252926393057580800, (535609414458516080246730544462 - 
    683049201690849212761966216027*Nc)/182704288055267507503645440, 
  (663331438 + 128147309*Nc)/257510400, (-849572318 - 5240509*Nc)/309012480, 
  (-40554154 - 3168887*Nc)/11036160, 
  (-142238306300312064128180594 - 161026178699441305134228675*Nc)/
   21215471187471857250232320, (-54480342870899182085253342 - 
    13933021154702343203379685*Nc)/589318644096440479173120, 
  (1064126077818565915908878 + 272810980548915399967689*Nc)/
   876962268000655474960, (-233890236923352732085211786 - 
    83349858467694577058664615*Nc)/441988983072330359379840, 
  (-7257090496076515674779570 - 2758762045817754195427267*Nc)/
   36832415256027529948320, (-2679859995745794063987750 - 
    3184319263850001602167553*Nc)/98219774016073413195520, 
  (-100220061799289455428002654 - 57818587510654003157014005*Nc)/
   883977966144660718759680, (5725801985741245793786 - 
    1209267597640490818209*Nc)/2531981285054524078080, 
  (118486117311795503298126 + 24303991691364323932589*Nc)/
   11815912663587779031040, (11833518613110345763388 - 
    21985906155430208241825*Nc)/969274085684934998640, 
  (-249923702722767874730622 - 36337385953498051606405*Nc)/
   6203354148383583991296, (-81054069621683295007010 - 
    488099233451967582985899*Nc)/62033541483835839912960, 
  (710087013247295056060002 - 145718086014999576005845*Nc)/
   1938548171369869997280, (-47087434248679183340226 + 
    46372404677760562242661*Nc)/1107741812211354284160, 
  (-284084577059670282163562 - 61265013323299298117015*Nc)/
   646182723789956665760, (138808162180056069568966 + 
    334300333856810967009793*Nc)/3877096342739739994560, 
  (1042018373270045699193330 - 119796112113733612439317*Nc)/
   1938548171369869997280, (2596624805694940844306126 - 
    251401309066340012266243*Nc)/15508385370958959978240, 
  (-5695035915572984065921402 + 873619179854948642390193*Nc)/
   15508385370958959978240, (1391925211798781335907210 + 
    239607102690886647705959*Nc)/5169461790319653326080, 
  (21274474 + 4827127*Nc)/3678720, (-241538822 - 34524281*Nc)/51502080, 
  (-11423566 - 5285373*Nc)/12875520, (56631778 + 8301299*Nc)/12875520, 
  (35969906 - 2975517*Nc)/10300416, (-47389958 - 1223809*Nc)/6437760, 
  (-112132818 - 4248299*Nc)/12875520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-22929982609492552002256697 - 
    1072787845947232253198127060*Nc)/22861583437849423344000, 
  (-7605009747310270935 - 3218800614020726741*Nc)/87324612062068080, 
  (-303469184225699424 + 282402474644926163*Nc)/12734839259051595, 
  (-2*(-1060107 + 20323*Nc))/150885, 
  (-43*(1695971399778006902031 + 103722677230059566312924*Nc))/
   28576979297311779180, (-308906026384050560235165 - 
    17091290750059324103617724*Nc)/304821112504658977920, 
  (7793320720898693927269 - 244791201640859643391928*Nc)/
   19051319531541186120, (-4169744218636312578851 + 
    54204884514206016055176*Nc)/38102639063082372240, 
  (3424069627812356070953 + 145613656891727964104296*Nc)/
   38102639063082372240, (-9902320 - 1055567*Nc)/268240, 
  (-12190840 - 8288771*Nc)/670600, 
  (21319634627277510109309 + 18355240929494777358980*Nc)/
   14263019970137786400, (-91114214874752269663703 - 
    73126974492552725179005*Nc)/10697264977603339800, 
  (517505978201553439202 + 560874575101678890995*Nc)/127348392590515950, 
  (-840495157045616165431 + 632879909521132352145*Nc)/1528180711086191400, 
  (29674410138148891669117 + 21665799179895506784905*Nc)/3565754992534446600, 
  (20005340740636674570281 + 19918637433623899355345*Nc)/7131509985068893200, 
  (-569086651804184273 + 83902166207604422*Nc)/9702734673563120, 
  (-1254199477488525123 - 132089903837689279*Nc)/58216408041378720, 
  (-10808952212741109289 + 8818728055321194552*Nc)/29108204020689360, 
  (-4569981827942386895 - 4706786967519353151*Nc)/7277051005172340, 
  (16792896357178249810 + 6645281555712167413*Nc)/14554102010344680, 
  (-15925434024656164647 - 13241934467294192132*Nc)/29108204020689360, 
  (24942147513695967277 - 13486161420655147990*Nc)/58216408041378720, 
  (61905926750693448051 - 7255864168535115590*Nc)/58216408041378720, 
  (-8616067308385001089 + 3736684092207900382*Nc)/58216408041378720, 
  (18962647789583192143 - 1185322525918257886*Nc)/19405469347126240, 
  (5493760 + 1823603*Nc)/804720, (-677224 - 173189*Nc)/19160, 
  (1579255 + 210062*Nc)/7185, (-15530096 + 3541319*Nc)/201180, 
  (-1114 + 1041*Nc)/210, (-3089 + 17*Nc)/35, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (270420129340868756564320517636 - 
    19198394164238431325833104476795*Nc)/1074731106207455926492032000, 
  (-954396445738930136525484136436 + 19056378984499191898099063972295*Nc)/
   1074731106207455926492032000, (16086675412 + 3451039745*Nc)/386265600, 
  (23245463245464751369902664039937 + 34132985407942877701098939036650*Nc)/
   277710517844006611405541068800, (-57562608501497646535861824382939 + 
    309458479596585705441624016109815*Nc)/8678453682625206606423158400, 
  (-580223355034813352114567659865 + 34238824402350597116918247793517*Nc)/
   347138147305008264256926336, (-215826987816115718235438323480 + 
    12934579935070824444631222418267*Nc)/14616343044421400600291635200, 
  (235097254633754090914148564237 - 4308387064223523588898977216335*Nc)/
   57095090017271096094889200, (1901420427427980428733389235724 - 
    13090150441344853925705104441255*Nc)/456760720138168768759113600, 
  (-24541119251340591273436588956 - 1089692781824122814708304052355*Nc)/
   50751191126463196528790400, (1096000367061431049556908618332 - 
    23702289046087304924695616562173*Nc)/91352144027633753751822720, 
  (8253185364 + 753043831*Nc)/128755200, (9401515292 + 1205095285*Nc)/
   154506240, (700119988 + 93079787*Nc)/5518080, 
  (7941762583874412913435878680 + 3131809565762062208671947303*Nc)/
   10607735593735928625116160, (1337316865672982708305849180 + 
    369886062158139149053432457*Nc)/294659322048220239586560, 
  (-27*(758241188413656450600143 + 209157469376340281321595*Nc))/
   438481134000327737480, (4963117083745990738125908168 + 
    1522806253613993199981366291*Nc)/220994491536165179689920, 
  (154786794721501846783244046 + 45041090274122487511776515*Nc)/
   18416207628013764974160, 
  (3*(23704875159214341514848320 + 9345992286175590910916511*Nc))/
   49109887008036706597760, (3994432038500169733165323488 + 
    1180460727407777874047082897*Nc)/441988983072330359379840, 
  (11704993299930717687335 + 14433403430312015018429*Nc)/
   1265990642527262039040, (-1039546885292090101289352 - 
    160431165830470938255467*Nc)/17723868995381668546560, 
  (1499354460594984720287523 + 592739312791078212600499*Nc)/
   1938548171369869997280, (17726768428163108618507216 + 
    1461293518826573867558933*Nc)/15508385370958959978240, 
  (-9784037134911199676068600 + 930005446249899855577823*Nc)/
   31016770741917919956480, (-353481906375065925233111 + 
    1862357958231228562256189*Nc)/969274085684934998640, 
  (-864439049847230813648512 - 710205067006067353279617*Nc)/
   553870906105677142080, (7655453321531733148405248 + 
    297147023168597141878991*Nc)/969274085684934998640, 
  (-7304160941048755306079622 - 1416650499286063066061005*Nc)/
   1938548171369869997280, (-4989439709988558005772309 + 
    5460224234350555135004578*Nc)/1938548171369869997280, 
  (-15944389781928842714513092 + 7136799131375224443457095*Nc)/
   7754192685479479989120, (3440490792627088562731948 - 
    16782420355670562063387501*Nc)/7754192685479479989120, 
  (-4217858075858336890437180 + 1265379199964868262831859*Nc)/
   1550838537095895997824, (-83096948 - 82723827*Nc)/1839360, 
  (2410552684 + 570912561*Nc)/25751040, (1426570476 + 457796077*Nc)/6437760, 
  (-17*(3983548 + 3525687*Nc))/6437760, (-4583497252 - 863517147*Nc)/
   25751040, (270187220 + 70068471*Nc)/1072960, 
  (501583140 + 162452861*Nc)/2145920, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (11374654472966105961916139 + 
    36952882950785342114476830*Nc)/3810263906308237224000, 
  (612967993897115495 + 249563689893804193*Nc)/43662306031034040, 
  (214042289379700088 - 140669737964884967*Nc)/50939357036206380, 
  (97564 - 41725*Nc)/150885, (140428077145454256558429 + 
    461052174705143045296306*Nc)/14288489648655889590, 
  (540828319350685696586965 + 1766318897026014969000634*Nc)/
   152410556252329488960, (6691948719654975732547 + 
    25216121882956642837678*Nc)/9525659765770593060, 
  (-1219776373704416038277 - 5537090529470497823934*Nc)/19051319531541186120, 
  (-5200025722400624151761 - 15501730963970284772126*Nc)/
   19051319531541186120, (4294180 + 1160157*Nc)/402360, 
  (-17974900 - 6839799*Nc)/1005900, 
  (-1927929866739263808269 - 1718345338704631979830*Nc)/7131509985068893200, 
  (2672881022008623338341 + 2290545642094354450335*Nc)/1782877496267223300, 
  (-45891534106461141942 - 53269704270876113905*Nc)/63674196295257975, 
  (22226136631331274077 - 21373634890495510835*Nc)/254696785181031900, 
  (-2573523766758315625637 - 2025389574955548465085*Nc)/1782877496267223300, 
  (-1816865926366370844961 - 1877063261968411359805*Nc)/3565754992534446600, 
  (42900685897950137 - 11052473133278134*Nc)/4851367336781560, 
  (81284064567485019 + 6384636430692791*Nc)/29108204020689360, 
  (54715214906334303 - 62683593879085990*Nc)/970273467356312, 
  (119837593086630829 + 149506239666459133*Nc)/1212841834195390, 
  (-1254460897876808658 - 585593348241037919*Nc)/7277051005172340, 
  (1229168602854607519 + 1258385796694021150*Nc)/14554102010344680, 
  (-2155928531624299893 + 1528140669935868260*Nc)/29108204020689360, 
  (-5144124586533865867 + 1012051535926099120*Nc)/29108204020689360, 
  (635698467428289033 - 431045329126729988*Nc)/29108204020689360, 
  (-1713014478500134855 + 260401141872098272*Nc)/9702734673563120, 
  (-733772 + 342605*Nc)/402360, (63692 + 27613*Nc)/9580, 
  (-14*(14999 + 1690*Nc))/7185, (1187924 - 379291*Nc)/100590, 
  (-2*(-89 + 5*Nc))/105, (4412 + 943*Nc)/210, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (547494466885255258157542115256 + 
    1968431665249652711549607336367*Nc)/537365553103727963246016000, 
  (-508163110931124298214473544376 - 1962189803205202725696712979467*Nc)/
   537365553103727963246016000, (-694580952 - 115924177*Nc)/193132800, 
  (-2855406048971911147529854170513 - 2867662050411422635793124272596*Nc)/
   138855258922003305702770534400, (-5274850494245415236251484982969 - 
    32085049584481172352784291208213*Nc)/4339226841312603303211579200, 
  (-4876372102176318370975028147919 - 17625544907493752481725796350387*Nc)/
   867845368262520660642315840, (-382440906959361639493147900260 - 
    1377299134553546727349418350999*Nc)/7308171522210700300145817600, 
  (128239630520496476946820146807 + 436329771583617205139898940099*Nc)/
   28547545008635548047444600, (451362965670825494289526883424 + 
    1284566756862211402378890288203*Nc)/228380360069084384379556800, 
  (7819069161246817062239162584 + 124899975741923254798049308903*Nc)/
   25375595563231598264395200, (643016941537265802871786851144 + 
    2450324105531655758806812533449*Nc)/45676072013816876875911360, 
  (-973282560 - 124200323*Nc)/64377600, (-12937536 + 30083455*Nc)/77253120, 
  (-87938544 - 12242119*Nc)/2759040, 
  (-220346593900694070829568460 - 68898771478872025900700489*Nc)/
   1767955932289321437519360, (-90120370110397248712267504 - 
    24825783440076229072772557*Nc)/147329661024110119793280, 
  (1504188699827891418068569 + 387393409210511793716755*Nc)/
   219240567000163868740, (-126649583577713808625311052 - 
    33025077666118161200110605*Nc)/36832415256027529948320, 
  (-9534944737438179919018210 - 2811801629524113179350423*Nc)/
   9208103814006882487080, (-17427647175757718067247948 - 
    3878383527662441702066203*Nc)/73664830512055059896640, 
  (-91590761456063571714228604 - 25388617764702494903615375*Nc)/
   73664830512055059896640, (-1894661450734348526387 - 
    657208390134990331515*Nc)/632995321263631019520, 
  (73007068799634607959212 + 16797752907933760299877*Nc)/
   2953978165896944757760, (-254097881999909512699643 - 
    21456509256355629258595*Nc)/969274085684934998640, 
  (-1104641923223798821995956 + 19497535991935895206303*Nc)/
   7754192685479479989120, (-410102572748198347162676 - 
    195231947039644949393779*Nc)/15508385370958959978240, 
  (-255961753079920313961853 - 101588402707859098798659*Nc)/
   484637042842467499320, (78057906304889936145556 + 
    40161420456569039836765*Nc)/276935453052838571040, 
  (-638046984417800913474116 + 15746949520366131659161*Nc)/
   484637042842467499320, (986089431064634320890122 + 
    35246984492802324500357*Nc)/969274085684934998640, 
  (-193368709546937658712019 - 266937067917381392890024*Nc)/
   969274085684934998640, (378197212468777260243512 - 
    317678811787221892467427*Nc)/3877096342739739994560, 
  (1376089199719114541246872 + 861923766388746752415425*Nc)/
   3877096342739739994560, (652193390036486022617600 - 
    16328591701223602793049*Nc)/1292365447579913331520, 
  (9892944 + 4459279*Nc)/919680, (-122334544 - 29218221*Nc)/12875520, 
  (12154304 + 8599415*Nc)/3218880, (35120712 + 14466931*Nc)/3218880, 
  (159242784 + 26617415*Nc)/12875520, (-10647872 - 3020825*Nc)/1609440, 
  (-9720904 - 6689539*Nc)/3218880, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-1778711947204520600490852571334179000725411 + 
    592646048423362131429187819835268857342101*Nc)/
   617892573774669168088457239471884000, 
  (-100573834728256492500365*(-3 + Nc))/5242325528372603960412, 
  (-14427184758457678847449081*(-3 + Nc))/36696278698608227722884, 0, 
  (-494092509439887945102098416006893 + 164689490865329355926880893162851*Nc)/
   51466530874798039381344810, (-632421034314096784938425894242513 + 
    210805199691511900080882146583327*Nc)/182992109777059695578114880, 
  (4562617636598350994155041348781*(-3 + Nc))/17155510291599346460448270, 
  (-498195159403388317401220353533*(-3 + Nc))/17155510291599346460448270, 
  (-233026814983227965448939639314*(-3 + Nc))/2859251715266557743408045, 0, 
  0, (-16705119088713295010535951301792401931 + 
    10586297356302557490986123959862208011*Nc)/
   770988951233990049308235414670800, 
  (6918286888142943143086645614630494163 - 
    5712262887857367146426429824553465473*Nc)/
   144560428356373134245294140250775, 
  (-404559415356846564528659599864489186 + 
    385349890893037672747719252791158601*Nc)/
   13767659843464108023361346690550, 
  (1235870403333292573315597760889937689 - 
    216711986983113208613920918466156279*Nc)/
   82605959060784648140168080143300, 
  (-3692549410716758140952924596179491297 + 
    2343631819198508518710030532553841252*Nc)/
   48186809452124378081764713416925, 
  (-6263245958980853949786473185861233097 + 
    4654939824256052749548325271301714247*Nc)/
   192747237808497512327058853667700, (-4574115792497470195918053*(-3 + Nc))/
   11649612285272453245360, (-1448315760903008216843563*(-3 + Nc))/
   6552906910465754950515, (-76391947684596548606931539*(-3 + Nc))/
   13105813820931509901030, (742387810718720583143678*(-3 + Nc))/
   2184302303488584983505, (29511246858944139176613889*(-3 + Nc))/
   6552906910465754950515, (38431743874526210967060869*(-3 + Nc))/
   52423255283726039604120, (931169639572409798218531529*(-3 + Nc))/
   104846510567452079208240, (888894500092021013905596821*(-3 + Nc))/
   104846510567452079208240, (-26506171677342673928930087*(-3 + Nc))/
   20969302113490415841648, (550693969498174921352229499*(-3 + Nc))/
   34948836855817359736080, 0, 0, 0, 0, 0, 0, 
  (27191797941177665 - 463671518473018*Nc)/1227439232731560, 
  (2598916582495737107 + 515329564872377763*Nc)/7364635396389360, 
  (-5991365412090721201 + 1306042824546058785*Nc)/7364635396389360, 
  (811124070831546203 - 669871997991980598*Nc)/920579424548670, 
  (-855621489486891149 - 42543189427475848*Nc)/920579424548670, 
  (147030828673429730 + 5577218438882597*Nc)/920579424548670, 
  (49476104563*(-3 + Nc))/12268548, (-19725202909*(-3 + Nc))/20447580, 
  (46696654211*(-3 + Nc))/245370960, (21503105699*(-3 + Nc))/245370960, 
  (4594874696*(-3 + Nc))/5111895, (15886839953*(-3 + Nc))/20447580, 
  (-2592918430211477*(-3 + Nc))/161031508360, (-1504815121614811*(-3 + Nc))/
   72464178762, (-1622307723553561*(-3 + Nc))/181160446905, 0, 0, 0, 0, 0, 0, 
  (-34372686317049366065613523852329805806171 + 
    11455614688556087348235704222511626404297*Nc)/
   32904653022718078336500495901248000, 
  (-11457814560383362764229962920653625225737*(-3 + Nc))/
   32904653022718078336500495901248000, 0, 
  (5188620103412837387558457296498547390166734759621 - 
    1663528348117646129970321669872820420654104858767*Nc)/
   1561213620967928534372306470330995773353574400, 
  (96613589146287359302896224059760233973651495686293 - 
    32125008627671826287296464703160358707254451398111*Nc)/
   48787925655247766699134577197843617917299200, 
  (56412989162093251399265802905148330626231692244643 - 
    18792436907792969991214278594721835134850143214281*Nc)/
   9757585131049553339826915439568723583459840, 
  (-186082427365601270039284080141855951589*(-3 + Nc))/
   13161861209087231334600198360499200, 
  (1179285054028027211354793899216509801771*(-3 + Nc))/
   822616325567951958412512397531200, 
  (192867101400671420056186390223428173887*(-3 + Nc))/
   411308162783975979206256198765600, 
  (49662069358042260885805228093392116269*(-3 + Nc))/
   91401813951994662045834710836800, 
  (844131769397575904135224460183797624847*(-3 + Nc))/
   164523265113590391682502479506240, 0, 0, 0, 
  (385740664204502278276264997234241949307214957 - 
    49339958038358004683878994497073216378985551*Nc)/
   253443769637650736099400401027759054115840, 
  (49415083954357360360403366279760731115667703 - 
    15776787778629367789662691256292893694304021*Nc)/
   14080209424313929783300022279319947450880, 
  (-131169918331955622160490357970343469881413197 + 
    43436027543498719183534973810615962438645031*Nc)/
   293337696339873537152083797485832238560, 
  (377758030935143436858623550937377411892090087 - 
    126890672907813047913715576320774939617939933*Nc)/
   1760026178039241222912502784914993431360, 
  (118805638567061998348406479268072973332585727 - 
    24012746926401829189000916248355184397189897*Nc)/
   2640039267058861834368754177372490147040, 
  (128998606808520483684017509229763857046044331 - 
    37169058849637376256254409959433027276315301*Nc)/
   5280078534117723668737508354744980294080, 
  (5826500337144289674944236654002239200948907 + 
    768780186926084858441612171379915321201422*Nc)/
   440006544509810305728125696228748357840, 
  (1095837213342253098261885059731043*(-3 + Nc))/
   3255871665822444362300605655040, (-76074808468080679652055254021493833*
    (-3 + Nc))/3255871665822444362300605655040, 
  (-19588502326057674746897896110900139*(-3 + Nc))/
   1424443853797319408506514974080, 
  (914909890625143953639591296071045*(-3 + Nc))/
   569777541518927763402605989632, (-13282779487993121918261108998332457*
    (-3 + Nc))/1899258471729759211342019965440, 
  (1321063112567859734685083237889049*(-3 + Nc))/
   71222192689865970425325748704, (-194921349431149456660551518717105*
    (-3 + Nc))/20349197911390277264378785344, 
  (-184821702925778964154012038633457*(-3 + Nc))/
   2225693521558311575791429647, (1993018347995390333487626259163037*
    (-3 + Nc))/44513870431166231515828592940, 
  (16042235101584251395911137474261*(-3 + Nc))/5236925933078380178332775640, 
  (-716699460398355902191905967896325*(-3 + Nc))/
   94962923586487960567100998272, (-19084036761436281730174781091553199*
    (-3 + Nc))/1424443853797319408506514974080, 
  (3751309002988456963518553273482713*(-3 + Nc))/
   1424443853797319408506514974080, 0, 0, 0, 0, 0, 0, 0, 
  (-63194393415154056358732028229 + 22237206095425940847208963583*Nc)/
   3691517718566015930741760, (126897981553701320278733 - 
    35311881500597349920903*Nc)/1531844162448986880, 
  (-1645201054491136102662189 + 455971613553912216413663*Nc)/
   4882753267806145680, (1501665034224252217282395 - 
    404388632896157469282361*Nc)/4882753267806145680, 
  (331967366013805444538769 - 74417370289221731836771*Nc)/
   9765506535612291360, (1704914169112491348843391 - 
    476197978283392294245245*Nc)/6510337690408194240, 
  (4747427144809834302866941 - 1277223553296410924112023*Nc)/
   26041350761632776960, (-19704930426494695139*(-3 + Nc))/37843692716666880, 
  (29288597603380905589*(-3 + Nc))/788410264930560, 
  (2105220570283*(-3 + Nc))/312847974, (11518777844501*(-3 + Nc))/6256959480, 
  (2778096679961*(-3 + Nc))/12513918960, (720951127153*(-3 + Nc))/2502783792, 
  (-45518327939159*(-3 + Nc))/2085653160, (1876899585817*(-3 + Nc))/
   294445152, (-5892544001297833159*(-3 + Nc))/32850427705440, 
  (-17354814877016428021*(-3 + Nc))/197102566232640, 
  (-1130817413770635829*(-3 + Nc))/9855128311632, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (681163041548673394735930332652465537521351 - 
    227191746547902180945985547329825148636173*Nc)/
   4943140590197353344707657915775072000, (42853163225566764686393*(-3 + Nc))/
   104846510567452079208240, (23800608663155505266622779*(-3 + Nc))/
   1467851147944329108915360, 0, (94569955513168370023013707906143 - 
    31531143768697467273043391169221*Nc)/205866123499192157525379240, 
  (121086520990818630189752477641817 - 40371564870252562235064941680899*Nc)/
   731968439108238782312459520, (-347205636081955164426621373535*(-3 + Nc))/
   27448816466558954336717232, (372251888641761044831021107939*(-3 + Nc))/
   274488164665589543367172320, (121081892343552048429419038011*(-3 + Nc))/
   30498684962843282596352480, 0, 0, 
  (658308654614894575929918335946648623 + 51627272072509728014541410527114753\
1*Nc)/3083955804935960197232941658683200, 
  (212062757518721917723204264847046957 - 
    1117606416714289123322845540096556471*Nc)/
   1156483426850985073962353122006200, 
  (-21251655105842158430381821496728281 + 25316636012497314684185264822937883*
     Nc)/27535319686928216046722693381100, 
  (-77054507442915190844042322666389163 + 31729831356419989442887043806967989*
     Nc)/82605959060784648140168080143300, 
  (113192861404811688147038604898275359 + 77038595984919239410989442297420603*
     Nc)/128498158538998341551372569111800, 
  (-21507246098036525523967484814089577 + 
    194132037572402948679509563913799671*Nc)/
   385494475616995024654117707335400, (150459932294133588702847*(-3 + Nc))/
   13979534742326943894432, (404261958132441345394909*(-3 + Nc))/
   52423255283726039604120, (38638339616662884973104613*(-3 + Nc))/
   209693021134904158416480, (-75812515881639243955003*(-3 + Nc))/
   2184302303488584983505, (-16277671962383825641271393*(-3 + Nc))/
   104846510567452079208240, (3839345872564107035372327*(-3 + Nc))/
   209693021134904158416480, (-30772643396919361386704363*(-3 + Nc))/
   83877208453961663366592, (-127190499549775068619394029*(-3 + Nc))/
   419386042269808316832960, (-1310898291398696438204677*(-3 + Nc))/
   419386042269808316832960, (-32729248818950189536528507*(-3 + Nc))/
   46598449141089812981440, 0, 0, 0, 0, 0, 0, 
  (-583371630850647 + 592097891695013*Nc)/1227439232731560, 
  (-11761238674852631 + 50860678193139051*Nc)/3682317698194680, 
  (136742147470467443 - 47640349032998214*Nc)/1841158849097340, 
  (14510840100869807 - 14213248380746733*Nc)/920579424548670, 
  (64223706800629301 - 32858947973647099*Nc)/920579424548670, 
  (40770940118557023 - 2983349284243117*Nc)/920579424548670, 
  (-2008887203*(-3 + Nc))/12268548, (234646216*(-3 + Nc))/5111895, 
  (-1790067181*(-3 + Nc))/61342740, (-1390345091*(-3 + Nc))/122685480, 
  (-502376653*(-3 + Nc))/8179032, (-379733789*(-3 + Nc))/40895160, 
  (107266524898973*(-3 + Nc))/96618905016, (243601063656488*(-3 + Nc))/
   181160446905, (454274564426339*(-3 + Nc))/724641787620, 0, 0, 0, 0, 0, 0, 
  (3201403469559557379913934499978474154491 - 
    1067390404259761836578232960435075537577*Nc)/
   65809306045436156673000991802496000, 
  (1066859887680276717671097499942730217577*(-3 + Nc))/
   65809306045436156673000991802496000, 0, 
  (-299448542694634955669389815328680700060641177441 + 
    105325895276392243318889562798924705910186886347*Nc)/
   3122427241935857068744612940661991546707148800, 
  (-8550134373453296863910252671230398083037143987473 + 
    2854918317436574414309560820446468366746963899611*Nc)/
   97575851310495533398269154395687235834598400, 
  (-5262930291116642351819986064916960587652224973063 + 
    1755452040125579079949118659812168356347981692205*Nc)/
   19515170262099106679653830879137447166919680, 
  (7862145392312076900857852572246925777*(-3 + Nc))/
   13161861209087231334600198360499200, 
  (-108202713111439000684904400330445862311*(-3 + Nc))/
   1645232651135903916825024795062400, 
  (-16249795029245915669750659469053403837*(-3 + Nc))/
   822616325567951958412512397531200, 
  (-5092752107516422121844597710888033689*(-3 + Nc))/
   182803627903989324091669421673600, 
  (-4639700629663008420077001618353200663*(-3 + Nc))/
   19355678248657693139117938765440, 0, 0, 0, 
  (28982321738830492855514813643140157816559863 - 
    2973938459807214255875294483681370733767229*Nc)/
   506887539275301472198800802055518108231680, 
  (-18906814769377759633924256164476810330701679 + 
    6808335230572012323696621942930672623941765*Nc)/
   28160418848627859566600044558639894901760, 
  (20085731626824246820545267495974402356239553 - 
    6810725376211940520225778393479272798938859*Nc)/
   586675392679747074304167594971664477120, 
  (-55771367924922544042838526351241648598848979 + 
    18768052666394793449650160131821293713721905*Nc)/
   3520052356078482445825005569829986862720, 
  (-5639211020261527212756470901280319797098291 + 
    2961996457006042234814997242046554237713681*Nc)/
   5280078534117723668737508354744980294080, 
  (-5496160729357133598129696021344794228723197 + 
    2171268762720796022959572411665760750457807*Nc)/
   10560157068235447337475016709489960588160, 
  (1755295693125065561675506743475082650223387 - 
    160603060060624699774109488496743884052001*Nc)/
   1760026178039241222912502784914993431360, 
  (-37121580675881036031072404648125*(-3 + Nc))/
   1302348666328977744920242262016, 
  (10252415875002730433178254289519713*(-3 + Nc))/
   6511743331644888724601211310080, 
  (2536844352020471038071487963161499*(-3 + Nc))/
   2848887707594638817013029948160, 
  (-83559604174390421269251025284533*(-3 + Nc))/
   5697775415189277634026059896320, 
  (1605954347137920939061049446555957*(-3 + Nc))/
   3798516943459518422684039930880, 
  (-1406849078366581707152413683445703*(-3 + Nc))/
   712221926898659704253257487040, (183758653752782348498031871636369*
    (-3 + Nc))/203491979113902772643787853440, 
  (1032334044933424954508219333329483*(-3 + Nc))/
   178055481724664926063314371760, (-204713830610039980245313707426871*
    (-3 + Nc))/71222192689865970425325748704, 
  (-82455127945037874105289882363187*(-3 + Nc))/
   41895407464627041426662205120, (-375570959040415821099377630232631*
    (-3 + Nc))/949629235864879605671009982720, 
  (5942692084260628625876237067367727*(-3 + Nc))/
   2848887707594638817013029948160, 
  (-4142072530173814570708237079098097*(-3 + Nc))/
   2848887707594638817013029948160, 0, 0, 0, 0, 0, 0, 0, 
  (9339644288641533065204275629 - 3033972784828717085061496751*Nc)/
   7383035437132031861483520, (-15605015231710994641029 + 
    5720692967837047738679*Nc)/3063688324897973760, 
  (200777339236142340978909 - 73705810984746896836607*Nc)/
   9765506535612291360, (-178445855053916453405403 + 
    66495158935586657495497*Nc)/9765506535612291360, 
  (-34641761236507401394713 + 14284156215847789846867*Nc)/
   19531013071224582720, 
  (7*(-29875719538035051014497 + 10916111307704248398827*Nc))/
   13020675380816388480, (-564197026910520020157477 + 
    210380790661724106661271*Nc)/52082701523265553920, 
  (2854938545634357059*(-3 + Nc))/75687385433333760, 
  (-3961686885654983587*(-3 + Nc))/1576820529861120, 
  (-1232395029911*(-3 + Nc))/3128479740, (-3076387585501*(-3 + Nc))/
   25027837920, (-996444198857*(-3 + Nc))/25027837920, 
  (-258056211589*(-3 + Nc))/12513918960, (1246024632781*(-3 + Nc))/834261264, 
  (-1215737612201*(-3 + Nc))/2944451520, (159723830984726747*(-3 + Nc))/
   13140171082176, (2330466163864478941*(-3 + Nc))/394205132465280, 
  (775932875218140743*(-3 + Nc))/98551283116320, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-283930069861235050552612736493188215700871 + 
    94763434810973010298779724504825943056205*Nc)/
   4943140590197353344707657915775072000, (-314294948084325945341*(-3 + Nc))/
   20969302113490415841648, (-9253119291389628166677019*(-3 + Nc))/
   1467851147944329108915360, 0, (-39399902988304403383445837125551 + 
    13136285604080971211790818708917*Nc)/205866123499192157525379240, 
  (-50502732667664691459212413612969 + 16835599327845852278301431359475*Nc)/
   731968439108238782312459520, (717610940710081251682131500891*(-3 + Nc))/
   137244082332794771683586160, (-150174322430807773444729561859*(-3 + Nc))/
   274488164665589543367172320, (-154258717078181635674441175121*(-3 + Nc))/
   91496054888529847789057440, 0, 0, 
  (386834644349767742278806089670143777 - 
    1102888823665858091891097566379780955*Nc)/
   3083955804935960197232941658683200, 
  (-774999376538195755709114879429291637 + 
    1625261620745552868267801755381170735*Nc)/
   1156483426850985073962353122006200, 
  (25457591842442427201308339047939481 - 32850716771630502881026269933491555*
     Nc)/27535319686928216046722693381100, 
  (38683703185848546935303099065019043 - 22002548280461202233271074523282245*
     Nc)/82605959060784648140168080143300, 
  (118905496677664166610710464855690603 - 
    486930236684050445893191649619064345*Nc)/
   385494475616995024654117707335400, 
  (171487554922739964282937016824875077 - 30645881545266272899394554580717495\
5*Nc)/385494475616995024654117707335400, (-426836445800651100131*(-3 + Nc))/
   69897673711634719472160, (-17427540429020288514211*(-3 + Nc))/
   10484651056745207920824, (-1476039221386562335847713*(-3 + Nc))/
   41938604226980831683296, (17653986894491745244973*(-3 + Nc))/
   2184302303488584983505, (3942571058995233136630033*(-3 + Nc))/
   104846510567452079208240, (-6698040226265993264544631*(-3 + Nc))/
   209693021134904158416480, (56345717649644957124253991*(-3 + Nc))/
   419386042269808316832960, (6821991078466405992597337*(-3 + Nc))/
   83877208453961663366592, (13709384534040788071026197*(-3 + Nc))/
   419386042269808316832960, (14736859242462705243312971*(-3 + Nc))/
   46598449141089812981440, 0, 0, 0, 0, 0, 0, 
  (-69296403216237 - 475060125999685*Nc)/1227439232731560, 
  (-8442364581756839 - 38714327320020561*Nc)/3682317698194680, 
  (-81160157065067878 + 44974914506257209*Nc)/1841158849097340, 
  (-29560821428703499 + 17311975396735677*Nc)/920579424548670, 
  (-37864014205117761 + 29755245855052979*Nc)/920579424548670, 
  (-41949901510555607 + 4036514824386065*Nc)/920579424548670, 
  (5155949699*(-3 + Nc))/61342740, (-43640517*(-3 + Nc))/1703965, 
  (813799903*(-3 + Nc))/30671370, (1051517581*(-3 + Nc))/122685480, 
  (533698763*(-3 + Nc))/13631720, (-108194987*(-3 + Nc))/40895160, 
  (-345624072905941*(-3 + Nc))/483094525080, (-149978847797518*(-3 + Nc))/
   181160446905, (-292724588567731*(-3 + Nc))/724641787620, 0, 0, 0, 0, 0, 0, 
  (-186213931890384028815493424455039928709 + 
    62112531826260983890113917930577485783*Nc)/
   9401329435062308096142998828928000, 
  (-62056694458090890019093816741907066903*(-3 + Nc))/
   9401329435062308096142998828928000, 0, 
  (11254363489899385197837374267186918334104557119 - 
    4800653429517989790206791299272510396392885973*Nc)/
   446061034562265295534944705808855935243878400, 
  (477782084955609039308269355971616616160696301967 - 
    160401292170019190786641634841262196584883193029*Nc)/
   13939407330070790485467022056526747976371200, 
  (306812241778126883956170819337102082754236925273 - 
    102460603606112600797867267664752919411103861299*Nc)/
   2787881466014158097093404411305349595274240, 
  (-58923168745461700013336778000373261*(-3 + Nc))/
   268609412430351659889799966540800, 
  (6257461971435753096698660768541912569*(-3 + Nc))/
   235033235876557702403574970723200, 
  (885760425692863325554570651910206003*(-3 + Nc))/
   117516617938278851201787485361600, 
  (310454943523608399157362726090815111*(-3 + Nc))/
   26114803986284189155952774524800, 
  (4600188672634165457686576731035824249*(-3 + Nc))/
   47006647175311540480714994144640, 0, 0, 0, 
  (-20326596560698701226136435264828144610739935 - 
    2114037490604119890223198912997446978093003*Nc)/
   506887539275301472198800802055518108231680, 
  (9015730129421271340201506768031127757660215 - 
    3269420423839067979555308750399101996476509*Nc)/
   28160418848627859566600044558639894901760, 
  (-10306565030663668560495640000271587824909849 + 
    3505028182633881684360198721916669566910707*Nc)/
   586675392679747074304167594971664477120, 
  (4075076980743646280579072873072285156450253 - 
    1359068795948214794285438128108640590040111*Nc)/
   502864622296926063689286509975712408960, 
  (2044781765189530451490417118428872177266011 - 
    2321533515800548251262623469028381827625705*Nc)/
   5280078534117723668737508354744980294080, 
  (2200071322116405598457133679600798647345573 - 
    1366514900243363744367090782989408322436647*Nc)/
   10560157068235447337475016709489960588160, 
  (-1020587462333437163252848449572662477768171 - 
    253853549594807098543980948478585579838687*Nc)/
   1760026178039241222912502784914993431360, 
  (97836123965143727869467589684441*(-3 + Nc))/
   6511743331644888724601211310080, 
  (-5320385424692347067591020931771161*(-3 + Nc))/
   6511743331644888724601211310080, 
  (-200865733490022170015822718221669*(-3 + Nc))/
   406983958227805545287575706880, (-8938523580657010512133863720341*
    (-3 + Nc))/813967916455611090575151413760, 
  (-115374584948652849338567104275179*(-3 + Nc))/
   542645277637074060383434275840, (19504619420393790703836672285173*
    (-3 + Nc))/20349197911390277264378785344, 
  (-107256577889982432447349483654889*(-3 + Nc))/
   203491979113902772643787853440, (-77428960102001428815340790383613*
    (-3 + Nc))/25436497389237846580473481680, 
  (82010138481843755776939002698389*(-3 + Nc))/50872994778475693160946963360, 
  (7512420126643131292124441480821*(-3 + Nc))/5985058209232434489523172160, 
  (52820406940853780812654535706953*(-3 + Nc))/
   135661319409268515095858568960, (-479114020817977684174241743459537*
    (-3 + Nc))/406983958227805545287575706880, 
  (86157231436474003705023603996227*(-3 + Nc))/81396791645561109057515141376, 
  0, 0, 0, 0, 0, 0, 0, (-5049273923985925421779386117 + 
    1564305252727454976614729527*Nc)/7383035437132031861483520, 
  (8421920947604544317597 - 3504436854855064812415*Nc)/3063688324897973760, 
  (-108385501444303808171829 + 45234071249930827838407*Nc)/
   9765506535612291360, (95593449215087454674499 - 
    41526254779625642609729*Nc)/9765506535612291360, 
  (18412821628047289764369 - 9943386289319839889339*Nc)/19531013071224582720, 
  (112285501774333959224111 - 46372969228607389660933*Nc)/
   13020675380816388480, (302304557026696151962813 - 
    131403925420712090187103*Nc)/52082701523265553920, 
  (-1515587336106588523*(-3 + Nc))/75687385433333760, 
  (2082610879733019227*(-3 + Nc))/1576820529861120, 
  (128826748331*(-3 + Nc))/625695948, (1714907183021*(-3 + Nc))/25027837920, 
  (606727722001*(-3 + Nc))/25027837920, (132852287057*(-3 + Nc))/12513918960, 
  (-3426961742473*(-3 + Nc))/4171306320, (134792359757*(-3 + Nc))/588890304, 
  (-403438322102904847*(-3 + Nc))/65700855410880, 
  (-1168987759459746869*(-3 + Nc))/394205132465280, 
  (-384486716719083103*(-3 + Nc))/98551283116320, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (95671087742382130538454396693939524709573 - 
    31842105776565670487532328620018588819911*Nc)/
   5931768708236824013649189498930086400, (29521818270103254838571*(-3 + Nc))/
   629079063404712475249440, (19820000320321366548338633*(-3 + Nc))/
   8807106887665974653492160, 0, (66494258281643931563968836011139 - 
    22158782622562031710460685991673*Nc)/1235196740995152945152275440, 
  (16981438026293402720831063138005 - 5660078169451330905477050612863*Nc)/
   878362126929886538774951424, (-247562122197539254990659624305*(-3 + Nc))/
   164692898799353726020303392, (55610914300187116992749628365*(-3 + Nc))/
   329385797598707452040606784, (27417799675047642374328830507*(-3 + Nc))/
   60997369925686565192704960, 0, 0, 
  (430338075992370478381134603250064707 - 58751259575782819420640434053532373\
3*Nc)/3700746965923152236679529990419840, 
  (-302050905407686606047043301862398091 + 
    704295393993033782433484427332458737*Nc)/
   1387780112221182088754823746407440, 
  (5266801401693304939200573949149563 - 12770321960228661306832340155227976*
     Nc)/33042383624313859256067232057320, 
  (-14771187458966676442371057923278923 - 3478412658827343253405445247960203*
     Nc)/198254301745883155536403392343920, 
  (190152810937642187597979881138056141 - 
    261221966422338027019305927979675299*Nc)/
   462593370740394029584941248802480, 
  (78059198343765244727626324388604569 - 139393172276975995243350427866369227*
     Nc)/462593370740394029584941248802480, 
  (162028119157098805123337*(-3 + Nc))/41938604226980831683296, 
  (179602312885009838141197*(-3 + Nc))/125815812680942495049888, 
  (63644790976050995496695719*(-3 + Nc))/1258158126809424950498880, 
  (-280004946131790517669867*(-3 + Nc))/26211627641863019802060, 
  (-17295433903952732131677263*(-3 + Nc))/629079063404712475249440, 
  (-4942095945918821121431357*(-3 + Nc))/251631625361884990099776, 
  (-27350954850424945030147967*(-3 + Nc))/503263250723769980199552, 
  (-158562890307086053031475493*(-3 + Nc))/2516316253618849900997760, 
  (56767210187574602575721939*(-3 + Nc))/2516316253618849900997760, 
  (-55528366835928810143776997*(-3 + Nc))/838772084539616633665920, 0, 0, 0, 
  0, 0, 0, (-1225312319359409 - 1319770868998310*Nc)/14729270792778720, 
  (-259323079052146649 - 261768416469902649*Nc)/88375624756672320, 
  (-1002450589722095825 + 425128236319362621*Nc)/88375624756672320, 
  (42885879220447405 + 99253312869967518*Nc)/11046953094584040, 
  (-46633592752641151 + 86402747176299076*Nc)/11046953094584040, 
  (-97851051727699724 - 366645893466455*Nc)/11046953094584040, 
  (-8053278107*(-3 + Nc))/736112880, (277884563*(-3 + Nc))/245370960, 
  (13740155659*(-3 + Nc))/2944451520, (3587045743*(-3 + Nc))/2944451520, 
  (314552533*(-3 + Nc))/245370960, (-135237029*(-3 + Nc))/40895160, 
  (-139446272508553*(-3 + Nc))/5797134300960, (-83605282071967*(-3 + Nc))/
   4347850725720, (-59393690817673*(-3 + Nc))/4347850725720, 0, 0, 0, 0, 0, 
  0, (1296629322344026945522549379195463683871 - 
    432124702401790363389513713458506121397*Nc)/
   197427918136308470019002975407488000, 
  (432429303833610793674638430258966935957*(-3 + Nc))/
   197427918136308470019002975407488000, 0, 
  (-463214623583146354920191164478222476396887574851 + 
    148412994580315498312577605382678985138449923277*Nc)/
   9367281725807571206233838821985974640121446400, 
  (-4329208597831801552621168121870303741685238946883 + 
    1434693759356545935088278254438121168346219421501*Nc)/
   292727553931486600194807463187061707503795200, 
  (-2111459945946081981973363847658981558733258424613 + 
    702709583009126263884501517422496917131984632283*Nc)/
   58545510786297320038961492637412341500759040, 
  (19610164532287195966442835618710903041*(-3 + Nc))/
   157942334509046776015202380325990400, 
  (-2763809479601668953675682280970548953*(-3 + Nc))/
   290335173729865397086769081481600, 
  (-73129013688715329066333352556300647*(-3 + Nc))/
   18145948358116587317923067592600, 
  (-1149853499332316065474350062692125779*(-3 + Nc))/
   548410883711967972275008265020800, 
  (-31483440635876581820428191952616100679*(-3 + Nc))/
   987139590681542350095014877037440, 0, 0, 0, 
  (-82084665064648941009858266979553448015443107 + 
    19991594437530788169988999350331938256067617*Nc)/
   1520662617825904416596402406166554324695040, 
  (20297993765017394225753105723938935131302217 - 
    6623451131261755125844764723467958574473799*Nc)/
   84481256545883578699800133675919684705280, 
  (-7516206545565736546477053544173242652915353 + 
    2489213791143825526381847682664361293306727*Nc)/
   1760026178039241222912502784914993431360, 
  (17616544404212585958480284930905114250878819 - 
    5645130402885632284028820462537202291063225*Nc)/
   10560157068235447337475016709489960588160, 
  (-5822392344821426482079428763751677163410577 + 
    417919723398092684695741374507201373769837*Nc)/
   15840235602353171006212525064234940882240, 
  (-4653818306573303501006062639067022209072907 + 
    1276789250488479532600774606965156924226576*Nc)/
   15840235602353171006212525064234940882240, 
  (-4973304255049393105786254298079170180570309 + 
    599415916049537255347641021621014622734353*Nc)/
   10560157068235447337475016709489960588160, 
  (19885870425942705268647764001893*(-3 + Nc))/
   4883807498733666543450908482560, 
  (-2227828968932555973200393130821159*(-3 + Nc))/
   19535229994934666173803633930240, 
  (-212173793382717507702300013291969*(-3 + Nc))/
   8546663122783916451039089844480, 
  (-559605752618322435257707246485919*(-3 + Nc))/
   17093326245567832902078179688960, 
  (-110074870273010070934605462143929*(-3 + Nc))/
   11395550830378555268052119792640, 
  (141327385183439699765854658722093*(-3 + Nc))/
   267083222586997389094971557640, (-103895125813219385618503956730933*
    (-3 + Nc))/610475937341708317931363560320, 
  (-571355503478417960923440141264479*(-3 + Nc))/
   1068332890347989556379886230560, 
  (196252151027067079359345754313059*(-3 + Nc))/
   2136665780695979112759772461120, 
  (207816863814110832676053785741683*(-3 + Nc))/
   251372444787762248559973230720, (953131787174264355588242327537149*
    (-3 + Nc))/2848887707594638817013029948160, 
  (-1069894545973879603561975592164969*(-3 + Nc))/
   1709332624556783290207817968896, 
  (4039898334899526971889760444339559*(-3 + Nc))/
   8546663122783916451039089844480, 0, 0, 0, 0, 0, 0, 0, 
  (-2406123995374973143193604843 + 677488276844910738442188533*Nc)/
   22149106311396095584450560, (1910763711828672735035 - 
    1362495349695118399277*Nc)/9191064974693921280, 
  (-23060139472922800039539 + 17141855996099537145929*Nc)/
   29296519606836874080, (17339043954707954339397 - 
    15770050683363964308127*Nc)/29296519606836874080, 
  (-194253454001847790761 - 3887488876023933893449*Nc)/58593039213673748160, 
  (25043961726069331588921 - 17655215259713095947503*Nc)/
   39062026142449165440, (54860803837268325421027 - 
    49995949616255965033061*Nc)/156248104569796661760, 
  (-732933058816101281*(-3 + Nc))/227062156300001280, 
  (424173224125925549*(-3 + Nc))/2365230794791680, 
  (54312331883*(-3 + Nc))/3754175688, (1031783009243*(-3 + Nc))/150167027520, 
  (490399298351*(-3 + Nc))/75083513760, (51168568999*(-3 + Nc))/150167027520, 
  (-621414759463*(-3 + Nc))/6256959480, (47664954241*(-3 + Nc))/1766670912, 
  (-193010773636858133*(-3 + Nc))/197102566232640, 
  (-113542524226757639*(-3 + Nc))/236523079479168, 
  (-100863798197235907*(-3 + Nc))/147826924674480, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (119474488511341108794472131183013479579297 - 
    39857708602418838606777388221982128689819*Nc)/
   1348129251872005457647543067938656000, 
  (-1493629777827207806559511*(-3 + Nc))/314539531702356237624720, 
  (1427307485085321157024369*(-3 + Nc))/125815812680942495049888, 0, 
  (473797795574498363419991793621 - 157939746436754695771713665279*Nc)/
   1604151611682016811886072, (3035044439007292769234496651427 - 
    1011542247695774263920448685209*Nc)/28518250874346965544641280, 
  (-43252887717128882627816447531*(-3 + Nc))/5347172038940056039620240, 
  (9134182671897421127421662567*(-3 + Nc))/10694344077880112079240480, 
  (1024532655688652063502049693*(-3 + Nc))/396086817699263410342240, 0, 0, 
  (-553199605282348471465114546071286999 + 
    3893394386869921941759831200442197033*Nc)/
   9251867414807880591698824976049600, 
  (2453740559932440680379313178005626219 - 
    5960552771267092219772844392482265513*Nc)/
   3469450280552955221887059366018600, 
  (-88762934316526716461332408695853067 + 
    122878735157841186464977966988375134*Nc)/
   82605959060784648140168080143300, 
  (-331936632362084831993794820118168627 + 
    181192916364408490286158237808144789*Nc)/
   495635754364707888841008480859800, 
  (-113850995932992115340785574661039061 + 
    1709857832218998933455873564391564627*Nc)/
   1156483426850985073962353122006200, 
  (-492980980586855229823030273849178459 + 
    1115322984926284212442700188714348853*Nc)/
   1156483426850985073962353122006200, (73784893816222212661153*(-3 + Nc))/
   26211627641863019802060, (789882878458262215732559*(-3 + Nc))/
   314539531702356237624720, (50106497644242112065218413*(-3 + Nc))/
   629079063404712475249440, (-372270337936712877086713*(-3 + Nc))/
   13105813820931509901030, (-19338864433153592775931013*(-3 + Nc))/
   314539531702356237624720, (18849179759754096531469241*(-3 + Nc))/
   629079063404712475249440, (-50761403013718467955202273*(-3 + Nc))/
   251631625361884990099776, (-183037971620927962543938499*(-3 + Nc))/
   1258158126809424950498880, (-53572622495978443770120187*(-3 + Nc))/
   1258158126809424950498880, (-186226319382972401826081611*(-3 + Nc))/
   419386042269808316832960, 0, 0, 0, 0, 0, 0, 
  (-154887302147633 + 3321846516873850*Nc)/7364635396389360, 
  (78390491579040763 + 596789993742074955*Nc)/44187812378336160, 
  (2521622788652828011 - 1065569250752122695*Nc)/44187812378336160, 
  (273557449676904853 - 181902681592986210*Nc)/5523476547292020, 
  (316637503694977469 - 208488926435992460*Nc)/5523476547292020, 
  (305705754470889232 - 31107913774089635*Nc)/5523476547292020, 
  (-43566122987*(-3 + Nc))/368056440, (4293549119*(-3 + Nc))/122685480, 
  (-45568821881*(-3 + Nc))/1472225760, (-16325032349*(-3 + Nc))/1472225760, 
  (-1301628697*(-3 + Nc))/24537096, (26783323*(-3 + Nc))/10223790, 
  (2841344584613999*(-3 + Nc))/2898567150480, (499869276446209*(-3 + Nc))/
   434785072572, (241458275366377*(-3 + Nc))/434785072572, 0, 0, 0, 0, 0, 0, 
  (133511568496035147582714280209102932913 - 
    44522011484540419946854961594316942011*Nc)/
   4486998139461556136795522168352000, 
  (44495202514206561149552463736874542091*(-3 + Nc))/
   4486998139461556136795522168352000, 0, 
  (863831449454074447114735256400968073675334716 + 
    3220112979683504520152209490977100827837933*Nc)/
   106446383247813309161748168431658802728652800, 
  (-161454640495281578045438288328412187412671125752 + 
    54156615530980439018950884468483296761373832829*Nc)/
   3326449476494165911304630263489337585270400, 
  (-110209837393766146609654143752874191204089596576 + 
    36787343812988758777110199237332253218252387523*Nc)/
   665289895298833182260926052697867517054080, 
  (2082605707937512987430796680630371763*(-3 + Nc))/
   7179197023138489818872835469363200, 
  (-2189709040920773081223466790168393179*(-3 + Nc))/
   56087476743269451709944027104400, 
  (-1076946903271300179114203303138294387*(-3 + Nc))/
   112174953486538903419888054208800, 
  (-62671275006051049573240847348530703*(-3 + Nc))/
   3115970930181636206108001505800, (-3309838199519840895076508331514732243*
    (-3 + Nc))/22434990697307780683977610841760, 0, 0, 0, 
  (14409688749761610906338444521553721338967375 - 
    2907420470108379404679903830918166344572933*Nc)/
   95041413614119026037275150385409645293440, 
  (-4237718786064830672919865030354017558180133 + 
    1435538995125333871551763872530507917304381*Nc)/
   4224062827294178934990006683795984235264, 
  (7922844138574817671004926954881472167392275 - 
    2663850056808103559929785484662020839508812*Nc)/
   220003272254905152864062848114374178920, 
  (-21216113398614452509973529296292413331980645 + 
    7049913395066056482606366166152849617191889*Nc)/
   1320019633529430917184377088686245073520, 
  (-933835843004396100269514374011124507047836 + 
    1770817993948417550794392108571884568072765*Nc)/
   3960058900588292751553131266058735220560, 
  (2064244393832555673483666313978099995256677 + 
    408959367058520652303260785896509239904759*Nc)/
   15840235602353171006212525064234940882240, 
  (8697380063403388828253596185218064551561693 - 
    845436681390106901613251097059508508768421*Nc)/
   5280078534117723668737508354744980294080, 
  (-60334126933125748054026001504145*(-3 + Nc))/
   1953522999493466617380363393024, 
  (7488145938145504121893405412617631*(-3 + Nc))/
   4883807498733666543450908482560, 
  (332906611538791994530483622058599*(-3 + Nc))/
   427333156139195822551954492224, (13009175796447066439547121733411*
    (-3 + Nc))/267083222586997389094971557640, 
  (51595180546260323952399014644013*(-3 + Nc))/
   142444385379731940850651497408, (-2810753692311844970595610403320771*
    (-3 + Nc))/1068332890347989556379886230560, 
  (40799728869288227897868621140377*(-3 + Nc))/38154746083856769870710222520, 
  (3061464688889633706067154007814303*(-3 + Nc))/
   534166445173994778189943115280, (-2678729354794593373458022973159807*
    (-3 + Nc))/1068332890347989556379886230560, 
  (-400781169638265123699696534047879*(-3 + Nc))/
   125686222393881124279986615360, (-139397655960267432389589432445151*
    (-3 + Nc))/142444385379731940850651497408, 
  (6194754683484135369566471293037471*(-3 + Nc))/
   2136665780695979112759772461120, 
  (-4426871655790986293990177017228127*(-3 + Nc))/
   2136665780695979112759772461120, 0, 0, 0, 0, 0, 0, 0, 
  (7000244327875798713162857619 - 2224040805024632176738249811*Nc)/
   5537276577849023896112640, (-10916787487378671341255 + 
    4285616498271007479563*Nc)/2297766243673480320, 
  (140067084506228634098211 - 55198969052464254814301*Nc)/
   7324129901709218520, (-122504190561758606557101 + 
    49743692775792514485139*Nc)/7324129901709218520, 
  (-21849916928796212158947 + 10826659774595395579003*Nc)/
   14648259803418437040, (-146567965880961746778781 + 
    57196382907643663508561*Nc)/9765506535612291360, 
  (-387493714652822183936515 + 157474761231287917281023*Nc)/
   39062026142449165440, (424758008117033695*(-3 + Nc))/11353107815000064, 
  (-5777207712505773077*(-3 + Nc))/2365230794791680, 
  (-3566498089181*(-3 + Nc))/9385439220, (-8743128119587*(-3 + Nc))/
   75083513760, (-420039145669*(-3 + Nc))/9385439220, 
  (-1344607595009*(-3 + Nc))/75083513760, (9212271331123*(-3 + Nc))/
   6256959480, (-229357620011*(-3 + Nc))/552084660, 
  (591366279265951223*(-3 + Nc))/49275641558160, 
  (1734833114523105247*(-3 + Nc))/295653849348960, 
  (231163241485922609*(-3 + Nc))/29565384934896, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3793269932088919330719953388247809607247703 + 
    1264833702579628483431406661174996308200445*Nc)/
   59317687082368240136491894989300864000, 
  (-19180072643384997396497*(-3 + Nc))/1258158126809424950498880, 
  (-27861694589764485605117815*(-3 + Nc))/3522842755066389861396864, 0, 
  (-526759293982257947001774805833687 + 175602769663431417907246593520589*Nc)/
   2470393481990305890304550880, (-674179368394900821899441745096881 + 
    224752299946701125476828052687147*Nc)/8783621269298865387749514240, 
  (1936272652468526993568118309871*(-3 + Nc))/329385797598707452040606784, 
  (-2082972445420036469556559344067*(-3 + Nc))/3293857975987074520406067840, 
  (-44927121702562573316128414165*(-3 + Nc))/24398947970274626077081984, 0, 
  0, (-3310512423350094922712530282854812999 - 
    1869866059833151415851892286607479395*Nc)/
   37007469659231522366795299904198400, 
  (-662423397711910098651413558476046901 + 
    4318730514972068612067458815644284015*Nc)/
   13877801122211820887548237464074400, 
  (-17*(-7341316797764479788761604592965049 + 
     6885729703554674358913471383116315*Nc))/
   330423836243138592560672320573200, 
  (440614719019467270479003350393275489 - 17718081873239925242009836267676909\
5*Nc)/991271508729415777682016961719600, 
  (-2159757434300319770375034147711170981 - 
    601410692278810324039682758169695305*Nc)/
   4625933707403940295849412488024800, 
  (-19*(-12026367616354087671347206579649099 + 
     44286534505812924517170304024471685*Nc))/
   4625933707403940295849412488024800, (-1005432980701724909942299*(-3 + Nc))/
   167754416907923326733184, (-2225180373432794816801437*(-3 + Nc))/
   629079063404712475249440, (-247601923981788437650712197*(-3 + Nc))/
   2516316253618849900997760, (427994950003000234055951*(-3 + Nc))/
   26211627641863019802060, (18646391124505468884999901*(-3 + Nc))/
   251631625361884990099776, (5637367725440161988403409*(-3 + Nc))/
   2516316253618849900997760, (171444530884972596732894659*(-3 + Nc))/
   1006526501447539960399104, (753045623896183577260088773*(-3 + Nc))/
   5032632507237699801995520, (-33841925803863981732161507*(-3 + Nc))/
   5032632507237699801995520, (528894994204118234478361817*(-3 + Nc))/
   1677544169079233267331840, 0, 0, 0, 0, 0, 0, 
  (1367727802382725 - 1459345693084151*Nc)/14729270792778720, 
  (44974008014794690 - 59321964184680933*Nc)/22093906189168080, 
  (-578959530552376573 + 244262261619642345*Nc)/44187812378336160, 
  (-380339092970425781 + 170951538662040423*Nc)/11046953094584040, 
  (-255085376698766107 + 134049078890307277*Nc)/11046953094584040, 
  (-211212438827926955 + 112672256776786129*Nc)/11046953094584040, 
  (54153594457*(-3 + Nc))/736112880, (-474361051*(-3 + Nc))/24537096, 
  (14843834939*(-3 + Nc))/1472225760, (1509810431*(-3 + Nc))/368056440, 
  (12009306929*(-3 + Nc))/490741920, (58270423*(-3 + Nc))/32716128, 
  (-2707937635086187*(-3 + Nc))/5797134300960, (-1217150588739233*(-3 + Nc))/
   2173925362860, (-2302692014097851*(-3 + Nc))/8695701451440, 0, 0, 0, 0, 0, 
  0, (-18885499137055933515894234656306461970487 + 
    6295981532774367812747252696205594434749*Nc)/
   789711672545233880076011901629952000, 
  (-6295883127564578130676276711275531983869*(-3 + Nc))/
   789711672545233880076011901629952000, 0, 
  (4092475809579279683971938652489154088012305851557 - 
    1387865012724747450136845450369652496294015696119*Nc)/
   37469126903230284824935355287943898560485785600, 
  (55931844592992585300678991991700725130069445451541 - 
    18667083250625131656047651081222811470718946854727*Nc)/
   1170910215725946400779229852748246830015180800, 
  (30927569050573795736489613087768906102673331346531 - 
    10313492271349319747380482750976244031482204539873*Nc)/
   234182043145189280155845970549649366003036160, 
  (-56052476661112167691601880706182751067*(-3 + Nc))/
   157942334509046776015202380325990400, 
  (662239406903930136398177690243256340867*(-3 + Nc))/
   19742791813630847001900297540748800, 
  (119005059484430234329423774577386340489*(-3 + Nc))/
   9871395906815423500950148770374400, 
  (23529657517462583739807805163707051453*(-3 + Nc))/
   2193643534847871889100033060083200, 
  (462401427766614977922418657240991970419*(-3 + Nc))/
   3948558362726169400380059508149760, 0, 0, 0, 
  (494522362964331378284509584779840919093107469 - 
    193525232150032059704607232410372077699181551*Nc)/
   6082650471303617666385609624666217298780160, 
  (-115445979088741287483257342245012637480897701 + 
    37451090160198832330211342434010303620562519*Nc)/
   337925026183534314799200534703678738821120, 
  (-13433975349097176583166932154327410034655077 + 
    4703989749928660996689321372207897616120631*Nc)/
   7040104712156964891650011139659973725440, 
  (65151281958558119085783518123634552690054751 - 
    21787428433764006784065308314530174404926645*Nc)/
   42240628272941789349900066837959842352640, 
  (57196283081059924535633600657612087512797471 - 
    24592809643299703361735938025014049595833173*Nc)/
   63360942409412684024850100256939763528960, 
  (92707689237242682469124145429145682791578057 - 
    33145456401169539737896365095473303907402131*Nc)/
   126721884818825368049700200513879527057920, 
  (11534900454062905904306945983417337431348597 - 
    5728775075181146589362745071235070517525551*Nc)/
   21120314136470894674950033418979921176320, 
  (89130653561736530159360877621677*(-3 + Nc))/
   78140919979738664695214535720960, 
  (-23193950332472884642498082381577653*(-3 + Nc))/
   78140919979738664695214535720960, 
  (-9732579703055010858471669644545591*(-3 + Nc))/
   34186652491135665804156359377920, 
  (754018522264346572988584728446677*(-3 + Nc))/
   13674660996454266321662543751168, 
  (-1035415590658068823196484032197973*(-3 + Nc))/
   9116440664302844214441695834112, 
  (-4824161877405633391916971531925317*(-3 + Nc))/
   8546663122783916451039089844480, 
  (-1253069688819923012367682070705*(-3 + Nc))/
   488380749873366654345090848256, (-1794431018838844036698446605455211*
    (-3 + Nc))/2136665780695979112759772461120, 
  (3923150775707286431964935970912467*(-3 + Nc))/
   4273331561391958225519544922240, 
  (-92308774016061829981921971610073*(-3 + Nc))/
   100548977915104899423989292288, (-4651880353392087678586047559968893*
    (-3 + Nc))/11395550830378555268052119792640, 
  (19430179387148726612018554685641189*(-3 + Nc))/
   34186652491135665804156359377920, 
  (-1593992998586673347640852804424415*(-3 + Nc))/
   6837330498227133160831271875584, 0, 0, 0, 0, 0, 0, 0, 
  (-20189078310747245238838192305 + 6387434124004682295567028187*Nc)/
   88596425245584382337802240, (51493346039287583937257 - 
    19076103032878064693123*Nc)/36764259898775685120, 
  (-673518430652968402958481 + 249673465946292802015163*Nc)/
   117186078427347496320, (617254667707509675988071 - 
    233118900211392814553101*Nc)/117186078427347496320, 
  (148351660037102270356653 - 59409418216899506981935*Nc)/
   234372156854694992640, (685775809536369921390643 - 
    253763470423544947719665*Nc)/156248104569796661760, 
  (1951920209554842834478153 - 736882626839201173288739*Nc)/
   624992418279186647040, (-5880388027142669183*(-3 + Nc))/
   908248625200005120, (9339170912537263879*(-3 + Nc))/18921846358333440, 
  (3686069456633*(-3 + Nc))/37541756880, (9507173734237*(-3 + Nc))/
   300334055040, (1375448997557*(-3 + Nc))/300334055040, 
  (923132176603*(-3 + Nc))/150167027520, (-17269657452701*(-3 + Nc))/
   50055675840, (3354245945453*(-3 + Nc))/35333418240, 
  (-1504471923221948243*(-3 + Nc))/788410264930560, 
  (-4230153880951854913*(-3 + Nc))/4730461589583360, 
  (-1262956480276939643*(-3 + Nc))/1182615397395840, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (131814940638504900565100712783571648460309606 - 
    97431548444799753715534645130899492125217795*Nc)/
   255753445535899021464212549181256704000, 
  (-620252934692756611933846846 + 84805464199108354365955463*Nc)/
   3254795914550916114667008, (-19134655910834408213887348322 + 
    11466156464774086607437683577*Nc)/75945238006188042675563520, 
  (234254076709*(-2 + Nc))/4760723520, 
  (18316488890947583293076936194400374 - 13528419243060112717336476121564651*
     Nc)/10651319630367872985247783680, 
  (70342106134184428423309713178663086 - 51958051427954316340378542603250439*
     Nc)/113614076057257311842643025920, 
  (1020927067625073602433518611650986 - 747688548684388466621653909842453*Nc)/
   7100879753578581990165189120, (-224041557690089938954217658062874 + 
    162945843612919553495563899490493*Nc)/14201759507157163980330378240, 
  (-616933940180595725059161133742266 + 457508821220210534239906072824749*Nc)/
   14201759507157163980330378240, (2169150019*(-2 + Nc))/317381568, 
  (-112637345549*(-2 + Nc))/3967269600, 
  (1291439114386348284059694583391201379478 - 
    449040391784679495242895575689640576155*Nc)/
   159560973150739139950934745478502400, 
  (-1542280447334913126151450703916021462218 + 
    263731209209358885663153910760044953365*Nc)/
   59835364931527177481600529554438400, 
  (64022741651212647445823304438638837562 - 
    12521448629403975693595598823001350245*Nc)/
   4273954637966226962971466396745600, 
  (-367147562773936825058087483510467369 + 
    225720872009101060066340671223494905*Nc)/
   133561082436444592592858324898300, 
  (1848751172916859252145563345056303324906 - 
    512000089278534646591142748597280952005*Nc)/
   59835364931527177481600529554438400, 
  (14296487585015707501976935427601087438 - 
    4298381495358547078039693080158754935*Nc)/
   1031644222957365128993112578524800, 
  (-3505606874290955474937810198 + 1816300284172409192713216331*Nc)/
   10849319715169720382223360, (-1004564230948917124149506058 + 
    480391980163929581571493981*Nc)/5424659857584860191111680, 
  (-43209163176992420019339012374 + 27857212234441246180506026619*Nc)/
   10849319715169720382223360, (-353563641362590965055242074 - 
    515343967885582847419215363*Nc)/678082482198107523888960, 
  (24366135145190450696112436070 - 8194556022170822824336358947*Nc)/
   5424659857584860191111680, (-201475955174715252564454826 - 
    193855260351852856812543515*Nc)/374114472936886909731840, 
  (124288826763031207820288851954 - 73848042711982158150649599881*Nc)/
   21698639430339440764446720, (140416717854004344785118408454 - 
    72156025525208203162812508339*Nc)/21698639430339440764446720, 
  (-14189166307848306180192523914 + 10081201662203463722853271189*Nc)/
   21698639430339440764446720, (247808865998257020756187454170 - 
    135385764278302194535703592381*Nc)/21698639430339440764446720, 
  (-2086995229*(-2 + Nc))/79345392, (-1050869987*(-2 + Nc))/18891760, 
  (-1303192639*(-2 + Nc))/18891760, (4609967387*(-2 + Nc))/396726960, 
  (78793*(-2 + Nc))/3570, (681277*(-2 + Nc))/4760, 
  (118907148510230 - 90801987672811*Nc)/56820654577920, 
  (166921690404008 + 416216604518067*Nc)/14205163644480, 
  (5339396923855510 - 437161121370043*Nc)/56820654577920, 
  (433143812063558 - 1522041427024635*Nc)/14205163644480, 
  (-5471922139410 - 2841667250627*Nc)/293899937472, 
  (-10472083878997962 + 6715024270672345*Nc)/42615490933440, 
  (-79*(-26832322 + 16009225*Nc))/946560, (-284470330 + 142685477*Nc)/473280, 
  (341470238 - 194220943*Nc)/1893120, (-13*(-4792556 + 2855029*Nc))/473280, 
  (288721782 - 240455987*Nc)/631040, (183123398 - 168576883*Nc)/631040, 
  (-196746167535382 + 133161541298123*Nc)/22363426560, 
  (-2998796586023 + 1826003892302*Nc)/232952360, 
  (-51136395682690 + 34903053789641*Nc)/11181713280, 
  (-5122679*(-2 + Nc))/473280, (-50291*(-2 + Nc))/78880, 
  (-11219309*(-2 + Nc))/59160, (-56843*(-2 + Nc))/580, (8821*(-2 + Nc))/435, 
  (103019*(-2 + Nc))/2720, (712815187507159071281243538541288358575062 - 
    524600667325634186288005347354514636387291*Nc)/
   3404911606767550104343353108099072000, 
  (-710646536807265797114056456070109474661782 + 
    523717735514933623496882112594308224042171*Nc)/
   3404911606767550104343353108099072000, (25499937712069*(-2 + Nc))/
   761715763200, (167*(-146038878524658369953834622664870533144809100182 + 
     103084909356860618967681289021650885557195837051*Nc))/
   12427034547847536291763158514832384466694963200, 
  (-178545418282411512421737790506391860719528814479802 + 
    132370544543544088304086954650368927419729632919981*Nc)/
   388344829620235509117598703588512014584217600, 
  (-88672547638667358045635486240703224719957451574966 + 
    65567046744366371064764894479104820312908772955659*Nc)/
   77668965924047101823519740717702402916843520, 
  (-1221400255915834698564542207440307493606 + 
    1003138940031647599623276800401874815027*Nc)/
   136196464270702004173734124323962880, 
  (81758048517320659593691812869993185464666 - 
    59268493284762758630274549288364578012733*Nc)/
   85122790169188752608583827702476800, 
  (18484574679490575960987401565387710198502 - 
    13199780308054294496842326456547984554851*Nc)/
   42561395084594376304291913851238400, 
  (996383127415060802567806884776845827574 - 
    923387651574580121766445722189562986347*Nc)/
   9458087796576528067620425300275200, 
  (51450000709737338685693079294708606433802 - 
    38002351336596172320518794813204658859797*Nc)/
   17024558033837750521716765540495360, (-31123087510759*(-2 + Nc))/
   761715763200, (22545072137213*(-2 + Nc))/304686305280, 
  (-1674507931973*(-2 + Nc))/10881653760, 
  (-5679369935100814613286320789298924573850602346 + 
    4196324209579367468331366209731576866393180869*Nc)/
   2017375738286937709701811447213049426411520, 
  (3564125075075074980762909965698025254117950990 - 
    2012116125423304427799446286089454777592992503*Nc)/
   336229289714489618283635241202174904401920, 
  (-108254405235503004490863318263891095643749662 + 
    76370888850881835356771753771049851545193215*Nc)/
   1000682409864552435367962027387425310720, 
  (753890591271601366245796998745653241348847670 - 
    709838446924106803838623391745939648790313099*Nc)/
   42028661214311202285454405150271863050240, 
  (-97729950153194725208557283154387823725576878 + 
    134661565151145451441228018132459395238587303*Nc)/
   21014330607155601142727202575135931525120, 
  (-668679974062917334513699390048707990408315074 + 
    426069409901828760925587752660094556731292625*Nc)/
   42028661214311202285454405150271863050240, 
  (-59531006365631193185019607740763734939039018 + 
    74201230812519136992349370572588552247971541*Nc)/
   7004776869051867047575734191711977175040, 
  (-25403443610563338719108661327877302 + 17447904742647255282593033846042827*
     Nc)/48130210891669583593509717934080, 
  (-283372959006587748492279386892535510 - 
    833737851826515216771341516221816229*Nc)/
   336911476241687085154568025538560, 
  (-2023421907328092387660860334806696786 + 
    987263292018923468318434605018006521*Nc)/
   147398770855738099755123511173120, 
  (948764599483086790029297409599326638 - 61589611972507533390402091702318426\
3*Nc)/294797541711476199510247022346240, 
  (-354127595879229018204104969979316526 + 
    96069979015015387715386242646229063*Nc)/
   196531694474317466340164681564160, 
  (-4015455351676834694305715900685973334 + 
    2557463806367624357154506133675417179*Nc)/
   36849692713934524938780877793280, 
  (204119927658799224076022072888648554 - 14272935201463526143405538670575379\
7*Nc)/10528483632552721411080250798080, 
  (196286272209945398560166603439776182 - 
    222546594375634911806722799475886027*Nc)/9212423178483631234695219448320, 
  (911485828353132673214735839101413050 - 
    444387215663747328492133593882964333*Nc)/
   18424846356967262469390438896640, 
  (-350388989661689645497817309136690038 + 
    213640412410894019349290259847354475*Nc)/2167628983172619114045933987840, 
  (-2878232477651054797121563306433542598 + 
    1709677904238167011814171615549453651*Nc)/
   49132923618579366585041170391040, 
  (17532645296021947620679510453068770294 - 
    10941383019960838282120417804002653675*Nc)/
   147398770855738099755123511173120, 
  (-10866113936223321476700761639592206858 + 
    6458040827144716051492272993234255125*Nc)/
   147398770855738099755123511173120, (-2193433371829*(-2 + Nc))/10881653760, 
  (3067507290849*(-2 + Nc))/16927016960, (784703830661*(-2 + Nc))/4231754240, 
  (-2007276520099*(-2 + Nc))/12695262720, (-9735286751051*(-2 + Nc))/
   50781050880, (2781612938941*(-2 + Nc))/6347631360, 
  (323663896849*(-2 + Nc))/746780160, 
  (1051925945857936107176450 + 6342730907356827805984623*Nc)/
   8763479556858218741760, (-107235557304173361942 + 44938727110699981115*Nc)/
   10909565678960640, (487334299795917647378 - 208258341044456171417*Nc)/
   11591413533895680, (-329720779166861762494 + 144061167967804156623*Nc)/
   11591413533895680, (-5453547540713938514 + 4138240432689457977*Nc)/
   4636565413558272, (7*(-71025627382048248906 + 29319451325342790005*Nc))/
   15455218045194240, (-3215078329498284422742 + 1406025532330899966427*Nc)/
   185462616542330880, (112726915363146350 - 144238415551806951*Nc)/
   1167907588669440, (47637680007585378 + 79961465539971007*Nc)/
   24331408097280, (59108682610 - 17361591049*Nc)/24137280, 
  (362858994070 - 141014411707*Nc)/386196480, (89058230582 + 817634869*Nc)/
   386196480, (-45279242654 + 24987955487*Nc)/193098240, 
  (-830158096230 + 332961930307*Nc)/64366080, (216446447222 - 96850633259*Nc)/
   45434880, (34233498771169058 - 100407651815890785*Nc)/3041426012160, 
  (14568321980708658 - 89634398802486505*Nc)/6082852024320, 
  (10442690765710274 - 15285421785839025*Nc)/506904335360, 
  (35023913*(-2 + Nc))/391680, (85288039*(-2 + Nc))/378624, 
  (33440083*(-2 + Nc))/946560, (33349987*(-2 + Nc))/473280, 
  (-1052741*(-2 + Nc))/59160, (-10454623*(-2 + Nc))/757248, 
  (-14082031*(-2 + Nc))/757248}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (539356096163678406023236926755608712742388582 - 
    403239902342466617809704098570691287595791427*Nc)/
   383630168303848532196318823771885056000, 
  (-11169897043837891330990945606 + 1705998881636951226965541395*Nc)/
   24410969359131870860002560, (-75833622837645683738169446338 + 
    46985979126557889417990563145*Nc)/113917857009282064013345280, 
  (891499306907*(-2 + Nc))/7141085280, 
  (24976857436717033512454720871969618 - 18662262404277778751289503760065657*
     Nc)/5325659815183936492623891840, 
  (287802850176483496240072820894635054 - 
    215042550200720691944147701497537031*Nc)/170421114085885967763964538880, 
  (4168343899407481427275472191864618 - 3092372562201258184736500392686261*
     Nc)/10651319630367872985247783680, 
  (-911671546561170889702151534789530 + 672500726887343851915058956384893*Nc)/
   21302639260735745970495567360, (-2531207378309111949853755205553210 + 
    1898250687905323530967995491368493*Nc)/21302639260735745970495567360, 
  (59919523441*(-2 + Nc))/2380361760, (-531566442151*(-2 + Nc))/5950904400, 
  (4320830738565551037485363245240108916086 - 
    1524121767946501678698375170461936449771*Nc)/
   239341459726108709926402118217753600, 
  (-4917434476624196151213872376797535126586 + 
    715455600717205164971571603611134674421*Nc)/
   89753047397290766222400794331657600, 
  (192258996862197795916426127732932436634 - 
    28289867292347088226416212149973223989*Nc)/
   6410931956949340444457199595118400, 
  (-6679194440628978074133455742544661117 + 
    4214575905512538289202479732000997092*Nc)/
   801366494618667555557149949389800, 
  (6213052413754162711927983605571654170682 - 
    1741646831680354462719331685631555091957*Nc)/
   89753047397290766222400794331657600, 
  (-23*(-2002641364568161176874699682217886182 + 
     582939822615990282939162841208412997*Nc))/
   1547466334436047693489668867787200, 
  (-4356383226314036797928492274 + 2355452365357461289896697321*Nc)/
   5424659857584860191111680, (-3851480818612947662489351554 + 
    1963096960323639288810591253*Nc)/8136989786377290286667520, 
  (-168496150937676616871694975222 + 111229391270850667736192854411*Nc)/
   16273979572754580573335040, (-377098729936916584803249254 - 
    642432091466260348490929961*Nc)/339041241099053761944480, 
  (30170995194969839991527372386 - 11029058264267500979772696753*Nc)/
   2712329928792430095555840, (-610864409007735605260348362 - 
    744020458696104099742923499*Nc)/561171709405330364597760, 
  (498644530685296635128432294098 - 308088742666394626020721070521*Nc)/
   32547959145509161146670080, (538945646073393971614993499174 - 
    291623088815574790001093882819*Nc)/32547959145509161146670080, 
  (-17828398883227530976074026318 + 12986965616179828407960757975*Nc)/
   10849319715169720382223360, (996468109927099823670511112890 - 
    570495524170138377386300039981*Nc)/32547959145509161146670080, 
  (-11003982403*(-2 + Nc))/148772610, (-4096524409*(-2 + Nc))/28337640, 
  (-4135791287*(-2 + Nc))/17002584, (7658328227*(-2 + Nc))/198363480, 
  (232891*(-2 + Nc))/4284, (1261361*(-2 + Nc))/3570, 
  (60542367440402 - 65254946678777*Nc)/28410327288960, 
  (-1141445287474224 + 2451015948551257*Nc)/21307745466720, 
  (21265027139271318 - 2341950037784843*Nc)/85230981866880, 
  (297786505863446 - 5625219330682379*Nc)/21307745466720, 
  (144696399876126 - 200737320290335*Nc)/2204249531040, 
  (-33589091195733930 + 21717661622089297*Nc)/63923236400160, 
  (3035055370 - 1860110253*Nc)/473280, (-400993166 + 212875639*Nc)/236640, 
  (1678075118 - 935921455*Nc)/2839680, (245320424 - 148108669*Nc)/709920, 
  (3828515234 - 3091797049*Nc)/2839680, (790413862 - 687725987*Nc)/946560, 
  (-879777021266902 + 602580243632619*Nc)/33545139840, 
  (-38461605455557 + 24207572448532*Nc)/1048285620, 
  (-232562454921826 + 160689948346057*Nc)/16772569920, 
  (-6453671*(-2 + Nc))/709920, (557767*(-2 + Nc))/39440, 
  (-40321097*(-2 + Nc))/88740, (-516929*(-2 + Nc))/2610, 
  (257947*(-2 + Nc))/5220, (125983*(-2 + Nc))/1360, 
  (2859433691099501739514692254831799205537046 - 
    2127115709602452316084706372790653427823387*Nc)/
   5107367410151325156515029662148608000, 
  (-2853247155087649692024133636019565909878486 + 
    2124704393997781820345516434280513311590907*Nc)/
   5107367410151325156515029662148608000, (9662050509821*(-2 + Nc))/
   126952627200, (-1152070554425679293357294880345616179654980992214226 + 
    811894664485772630564284974496113082779221051370137*Nc)/
   242327173683026957689381591039231497100551782400, 
  (-9110868258357898476002460884829735364195410256340018 + 
    6803447657977403723348940293205175605951425510228041*Nc)/
   7572724177594592427793174719975984284392243200, 
  (-4636896150812553696911175355971383826073830960706430 + 
    3463198018224207319147437563769734639076819410182159*Nc)/
   1514544835518918485558634943995196856878448640, 
  (-24081005472695365484055933223543037715838 + 
    19723078338411289610154543366585575250143*Nc)/
   1021473482030265031303005932429721600, 
  (323707861788298523587458040571705279924378 - 
    237118698436018308445763026389771260418301*Nc)/
   127684185253783128912875741553715200, 
  (70598150830371091957485996737313008746726 - 
    50727935227835973887428070490055496987267*Nc)/
   63842092626891564456437870776857600, 
  (5137061766241952418602168681745170969782 - 
    4602703525891091770930523570218123817899*Nc)/
   14187131694864792101430637950412800, 
  (207126761038852579857076979407003305434314 - 
    154578346353112989157151372478412311269141*Nc)/
   25536837050756625782575148310743040, (-128857143562823*(-2 + Nc))/
   1142573644800, (26753729991439*(-2 + Nc))/152343152640, 
  (-406940554307*(-2 + Nc))/1088165376, 
  (-52433871832572114178406772602471337583164544954 + 
    38086164239293250011665648844061837185737454605*Nc)/
   7867765379319057067837064644130892763004928, 
  (158962415558425993891885694289643301597947363062 - 
    86893663598929470803187758961627667206627144971*Nc)/
   6556471149432547556530887203442410635837440, 
  (-4017229438221925450843198348700366422494470214 + 
    2695343480661497289848825791760373693513820147*Nc)/
   19513306992358772489675259534054793559040, 
  (16549563426299767621899749212542824038610679422 - 
    17312113574468042677787928787823329730842853711*Nc)/
   819558893679068444566360900430301329479680, 
  (-6020741483830082357289006341826355890301287062 + 
    7041444119021036649248857003302847218606963899*Nc)/
   409779446839534222283180450215150664739840, 
  (-31837077825722095660745829172860614171135429978 + 
    20113430049748341784065950657382675269109985021*Nc)/
   819558893679068444566360900430301329479680, 
  (-8464277850737104018352503707626081794074472966 + 
    9992290711791295612431120527789846146207018083*Nc)/
   409779446839534222283180450215150664739840, 
  (-80927920809279621759709543314622774 + 54038795107839814546334931749943979*
     Nc)/72195316337504375390264576901120, 
  (-4421155277158774077130935449536328854 - 
    166154884504816210002537011543032549*Nc)/
   505367214362530627731852038307840, 
  (-8014032811817970409312374671676028562 + 
    4136689606465837879553372849371578745*Nc)/
   221098156283607149632685266759680, 
  (3400608612244330582467815904742288750 - 
    2203807486568588995464290161347914567*Nc)/
   442196312567214299265370533519360, 
  (-1814455514043880268746167585465513710 + 
    782165690998146754960797012233010183*Nc)/
   294797541711476199510247022346240, 
  (-13702229966689146772513568179366161494 + 
    8557373005495356320444990355849575707*Nc)/
   55274539070901787408171316689920, 
  (657693519701091751746015333333242026 - 45078935515321947558638782577452301\
3*Nc)/15792725448829082116620376197120, 
  (330799365371445781276881160559197366 - 
    489772325300883178359239647271612363*Nc)/
   13818634767725446852042829172480, 
  (3578769818821021333498019134139742106 - 
    1836352548558348391155247776501684797*Nc)/
   27637269535450893704085658344960, 
  (-1209751697220228885460680186551759126 + 
    726835216162110688729354798987640443*Nc)/3251443474758928671068900981760, 
  (-10048363557017744414548311200189429766 + 
    5915878829181668726756868798554041427*Nc)/
   73699385427869049877561755586560, 
  (59998507718089792028729064078884034614 - 
    36772208810394494598217706714052655339*Nc)/
   221098156283607149632685266759680, 
  (-37005056372884374818772544183019825354 + 
    21651435994751434762955483224763118997*Nc)/
   221098156283607149632685266759680, (-1600967520025*(-2 + Nc))/3264496128, 
  (6687958753307*(-2 + Nc))/15234315264, (1333686873727*(-2 + Nc))/
   3808578816, (-1653329522335*(-2 + Nc))/3808578816, 
  (-33185752794043*(-2 + Nc))/76171576320, (9754018850483*(-2 + Nc))/
   9521447040, (1117195024537*(-2 + Nc))/1120170240, 
  (340408300397659947891817946 + 49329613849489224745838371*Nc)/
   170887851358735265464320, (-6782154762124984627038 + 
    3405166686134708252543*Nc)/212736530739732480, 
  (30407889325745106412970 - 15347361674202077892997*Nc)/226032563910965760, 
  (-4489503211700298798638 + 2365743948764072728487*Nc)/45206512782193152, 
  (-2963133831310852643986 + 2092376836154761715449*Nc)/452065127821931520, 
  (-31095162169073212609422 + 15421575072187412228375*Nc)/301376751881287680, 
  (-217062443129294690353566 + 114091005653721559140511*Nc)/
   3616521022575452160, (118993763081499822 - 280611489528799655*Nc)/
   1751861383004160, (569054008086360098 - 39511872252158625*Nc)/
   36497112145920, (275930829250 - 111818546681*Nc)/36205920, 
  (1582119362518 - 726270153467*Nc)/579294720, 
  (-13*(-27756005774 + 3317761927*Nc))/579294720, 
  (-148492365374 + 74344952047*Nc)/289647360, 
  (-397367427894 + 184763525099*Nc)/10727680, 
  (906054356918 - 443029265131*Nc)/68152320, 
  (-13*(8901666262229014 + 12282381132785701*Nc))/4562139018240, 
  (-181935273466721550 - 125307107202535529*Nc)/9124278036480, 
  (35520607686307590 - 98738277358702451*Nc)/2281069509120, 
  (128981773*(-2 + Nc))/587520, (171559673*(-2 + Nc))/315520, 
  (6631079*(-2 + Nc))/78880, (26569711*(-2 + Nc))/157760, 
  (-11957357*(-2 + Nc))/283968, (-3347365*(-2 + Nc))/94656, 
  (-29804617*(-2 + Nc))/631040}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (140668107757623798960885973532671324854298 - 
    137028311162379999822680183193169810103487*Nc)/
   413394577913629883832240111823152000, 
  (-2128819295136860598877558 + 678117610552225472167631*Nc)/
   26304923878374860840520, (-18549664627000946618553034 + 
    15722806400955496141681401*Nc)/122756311432416017255760, 
  (168391549*(-2 + Nc))/6156108, (6511122657454625844039358388062 - 
    6341833808606909078868796412993*Nc)/5738857559465448806706780, 
  (75056337018412169166473437627906 - 73080451292427872073697783884967*Nc)/
   183643441902894361814616960, (1081965694396675563785967217462 - 
    1050171850832495417854785977981*Nc)/11477715118930897613413560, 
  (-46959691506233807912256936686 + 45469619365488321337588678629*Nc)/
   4591086047572359045365424, (-663252195719289364736700488006 + 
    649256713028180049999485839073*Nc)/22955430237861795226827120, 
  (296361053*(-2 + Nc))/20520360, (-1869828407*(-2 + Nc))/51300900, 
  (672629510399310666700058529214726714 - 
    363894359363169631876211280597060291*Nc)/
   257911055739341282248278144631200, 
  (-599726282277730877113170581401898074 + 
    129852721834848150243955831863024931*Nc)/
   96716645902252980843104304236700, 
  (16336523284380225024709891165152726 + 504189585153709641108855021797881*
     Nc)/6908331850160927203078878874050, 
  (-16293460754117824803821086300141714 + 13976071661333967072236286580693871*
     Nc)/6908331850160927203078878874050, 
  (964722522476687780890998161302023318 - 
    464047115861171349706258151498601667*Nc)/
   96716645902252980843104304236700, 
  (355375250153091625092961482098829222 - 14680120443015279168354967242994784\
3*Nc)/96716645902252980843104304236700, 
  (-296248194584892240787762 + 229536367980627488545713*Nc)/
   1948512879879619321520, (-426363278182096984911935 + 
    318644706994897602711968*Nc)/4384153979729143473420, 
  (-40292524171129513592424162 + 34490875202310991612881739*Nc)/
   17536615918916573893680, 
  (-2*(9543346343322245546695 + 73572778854861351552588*Nc))/
   365346164977428622785, (5960622745546782832294926 - 
    3694571353182305671071253*Nc)/2922769319819428982280, 
  (-151639498192088903573694 - 5032876518082877199229355*Nc)/
   17536615918916573893680, (127889237532216593788279342 - 
    108136149324854652687298045*Nc)/35073231837833147787360, 
  (122191506363167344541134922 - 96345285268804492875456695*Nc)/
   35073231837833147787360, (-3933517261725354403670882 + 
    3806738153253707402703051*Nc)/11691077279277715929120, 
  (260256396108396003993409030 - 204486257249144621653418609*Nc)/
   35073231837833147787360, (-425896769*(-2 + Nc))/20520360, 
  (-3064925*(-2 + Nc))/97716, (-31317772*(-2 + Nc))/366435, 
  (11611139*(-2 + Nc))/1710030, (12553*(-2 + Nc))/1071, 
  (272807*(-2 + Nc))/3570, (-16789229403 + 9322702357*Nc)/15307288410, 
  (-2136431475978 + 1785860205889*Nc)/36737492184, 
  (3538408739298 - 112798876099*Nc)/183687460920, 
  (-2*(434778561581 + 804048726388*Nc))/22960932615, 
  (-2*(-1456538800179 + 1979134176037*Nc))/68882797845, 
  (2*(-1809450763299 + 740488999436*Nc))/68882797845, 
  (453446 - 355941*Nc)/255, (-230634 + 168565*Nc)/510, 
  (1307350 - 846239*Nc)/6120, (488398 - 370709*Nc)/6120, 
  (1190846 - 1127239*Nc)/3060, (228250 - 191957*Nc)/1020, 
  (-70980994807 + 61576090191*Nc)/9036945, (-90812887340 + 75525929009*Nc)/
   9036945, (-77130526054 + 67827299599*Nc)/18073890, (365*(-2 + Nc))/153, 
  (1142*(-2 + Nc))/85, (-66148*(-2 + Nc))/765, (286*(-2 + Nc))/45, 
  (1049*(-2 + Nc))/45, (1629*(-2 + Nc))/85, 
  (357351209258881521445124155423472436166 - 
    342445627273977087543596462634783128339*Nc)/
   2751814337366015709329218567968000, 
  (-357367109800592984407445290236383660386 + 
    342485544934337610862108196939284098209*Nc)/
   2751814337366015709329218567968000, (36028351601*(-2 + Nc))/3283257600, 
  (-222742826440135227414870115546177295878110391962 + 
    172876399748370314335101028099178158094443006613*Nc)/
   261128419917054911303212921378482216703180800, 
  (-2169274601698050459414098936471819531358711234986 + 
    2034664985583165688322487348987804647426609850589*Nc)/
   8160263122407965978225403793077569271974400, 
  (-1166313215042649834020354331499811725213501111622 + 
    1120877009367017644760571991535029658350242894043*Nc)/
   1632052624481593195645080758615513854394880, 
  (-23370658762693312762257656977877594494 + 
    23367445984307895394162919755520404883*Nc)/
   4402902939785625134926749708748800, 
  (78598776715771449397413012041186660546 - 
    73298366945948592497228590261535635609*Nc)/
   137590716868300785466460928398400, 
  (31437343450699327595848716791464300514 - 
    27447735745194232037812236481807555441*Nc)/
   137590716868300785466460928398400, 
  (953534672125964308184481079330445342 - 
    1142568318495884992230366628662329843*Nc)/
   7643928714905599192581162688800, (26095470515756980976962477531774266002 - 
    25100267738126859127148638794037584109*Nc)/
   13759071686830078546646092839840, (-12808491775*(-2 + Nc))/393990912, 
  (14011389821*(-2 + Nc))/437767680, (-1262602153*(-2 + Nc))/15634560, 
  (-47675723544734949413752863338834252532006062 + 
    31494928375234619317204842736095942122613087*Nc)/
   42390977259262160925846253470532827386880, 
  (25542644422330992043431037008235347669295254 - 
    11332673932319059719808090790650225318987883*Nc)/
   7065162876543693487641042245088804564480, 
  (-138375809460220188864552199619559584939214 - 
    288453206828038816064385422588541048140537*Nc)/
   21027270465903849665598340015145251680, 
  (-7780733368844435405494029488567174933586910 + 
    11505174934954334239715754313280863545749863*Nc)/
   883145359567961685955130280636100570560, 
  (-2182646196274354236695283053008252311836918 + 
    2151165613683744464100839026528606262352635*Nc)/
   441572679783980842977565140318050285280, 
  (-1614998977488442170719913223445565440866940 + 
    1077313447700306169175319181709322424723007*Nc)/
   220786339891990421488782570159025142640, 
  (-3642685124005721799029098595839266494713826 + 
    3091786821799594029053120439069590171428581*Nc)/
   883145359567961685955130280636100570560, 
  (-8898392282337820205914849173358 + 2201340831531730662500449363387*Nc)/
   77796677087827990722267863040, (-2793153998180419327630401504678106 + 
    2751879076635555013665560354536613*Nc)/544576739614795935055875041280, 
  (-1943241735106878264451521298298090 + 1397575331235117531301152549661189*
     Nc)/238252323581473221586945330560, 
  (652782633063422779888455064614442 - 457076912608839567991572250803725*Nc)/
   476504647162946443173890661120, (-659671027508774877790039237802402 + 
    589588519598852072516824613567529*Nc)/317669764775297628782593774080, 
  (-2102480041806136865243475101798126 + 1064626542531789970025815800860143*
     Nc)/59563080895368305396736332640, 
  (75599172414154178414128368227806 - 27807852389646555492036683931719*Nc)/
   17018023112962372970496095040, (-86541193451838617881702278727402 + 
    105115518361218602486920389259277*Nc)/7445385111921038174592041580, 
  (214480529595328958793147687751237 - 149925881090512730572367524717823*Nc)/
   7445385111921038174592041580, (-193209230138775691939755577636274 + 
    103308539018376353811891410321971*Nc)/3503710640904017964513901920, 
  (-1678318084877110207484195804898474 + 953349793224210222911768215303925*
     Nc)/79417441193824407195648443520, 
  (9300643253649158654051814600728858 - 4749416752447676270738195190929005*
     Nc)/238252323581473221586945330560, 
  (-5587773622730479885404234526945238 + 2777129129942288298351503025780859*
     Nc)/238252323581473221586945330560, (-14237592541*(-2 + Nc))/140711040, 
  (56883398429*(-2 + Nc))/656651520, (1251611089*(-2 + Nc))/164162880, 
  (-18818258371*(-2 + Nc))/164162880, (-8773516819*(-2 + Nc))/131330304, 
  (14328914743*(-2 + Nc))/82081440, (1596188483*(-2 + Nc))/9656640, 
  (233084358780657155926226 - 235390682007329329437257*Nc)/
   184146391550361277440, (-2279554307049235590 + 1903623468423539747*Nc)/
   229241951228160, (10041678048020354066 - 8331906158356976089*Nc)/
   243569573179920, (-8270082060799077502 + 7159017499563374143*Nc)/
   243569573179920, (-1569052130929294378 + 1462044681084038869*Nc)/
   487139146359840, (-10297778063675207286 + 8565858807025739579*Nc)/
   324759430906560, (37*(-2140905635404092174 + 1845513926780480647*Nc))/
   3897113170878720, (-144240252952266 + 178923388391341*Nc)/1887781662720, 
  (338970458605058 - 329318238543501*Nc)/39328784640, 
  (89668999 - 71892503*Nc)/39015, (461422738 - 364953005*Nc)/624240, 
  (80132390 - 53051077*Nc)/624240, (-3726434 - 1553771*Nc)/78030, 
  (-332699146 + 256914033*Nc)/34680, (239970446 - 173988415*Nc)/73440, 
  (-157059606884422 + 165044402600435*Nc)/4916098080, 
  (-165608760470358 + 166449932595835*Nc)/9832196160, 
  (-36734506448874 + 44947648562449*Nc)/2458049040, 
  (1445707*(-2 + Nc))/36720, (72407*(-2 + Nc))/816, (54089*(-2 + Nc))/4080, 
  (36147*(-2 + Nc))/1360, (-58517*(-2 + Nc))/12240, (-43481*(-2 + Nc))/5440, 
  (-77357*(-2 + Nc))/8160}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (40428025227790576355169365674388739061273403 - 
    37110134902743491630333896474737172426918283*Nc)/
   15984590345993688841513284323828544000, 
  (-1556604223384283332405053869 + 152412525526649436827410735*Nc)/
   1017123723297161285833440, (-6828418476584448938216213213 + 
    4493949479412085386740683193*Nc)/4746577375386752667222720, 
  (41074999927*(-2 + Nc))/119018088, 
  (5622320422708813473016434981350007 - 5153193873559899463444708112838371*
     Nc)/665707476897992061577986480, 
  (21582587585787153229853144600821755 - 19788817007872792003742578683825407*
     Nc)/7100879753578581990165189120, 
  (315902481146456636884219765252117 - 285167923191203155353147641237845*Nc)/
   443804984598661374385324320, (-70287131904917902091271656290637 + 
    62506931490580750958605493270613*Nc)/887609969197322748770648640, 
  (-186904460987620404521660091399197 + 172935146915312647402332831329365*Nc)/
   887609969197322748770648640, (-7695355713*(-2 + Nc))/132242320, 
  (-6287290913*(-2 + Nc))/66121160, 
  (698630832473098684436203719348399335479 - 
    245812440711572239751168506338472523019*Nc)/
   9972560821921196246933421592406400, 
  (-902475633492192712480017531552810695219 + 
    174232995801524628160185295230940410909*Nc)/
   3739710308220448592600033097152400, 
  (40598961714040222795699136586325286541 - 
    9933988084128670598675434563754734401*Nc)/
   267122164872889185185716649796600, 
  (-1138283735128082234591113685397437437 + 
    882045140617925814279136857291519227*Nc)/
   133561082436444592592858324898300, 
  (991422404869112781930955905597200737023 - 
    271072680796081022963832408758843538613*Nc)/
   3739710308220448592600033097152400, 
  (16479903701392593739287154149456759933 - 
    5238004083379825860159406783743303058*Nc)/
   128955527869670641124139072315600, 
  (-1554237988104861589134586285 + 802359844173233603546355547*Nc)/
   678082482198107523888960, (-413895470030058758927501230 + 
    192397746458780935274753193*Nc)/339041241099053761944480, 
  (-16777916924977582655056195851 + 11698633590989849593620674579*Nc)/
   678082482198107523888960, (-221605254464741335343253170 - 
    265495046706873444198471159*Nc)/42380155137381720243060, 
  (3616261008647432463853958669 - 1069094574825129157220788569*Nc)/
   113013747033017920648160, (-128561926369246188325293049 - 
    96260403827157605922688723*Nc)/23382154558555431858240, 
  (42710919020466482265631700749 - 27388891708833235717352492369*Nc)/
   1356164964396215047777920, (56427289854146463509750489127 - 
    28970283661249036774532471179*Nc)/1356164964396215047777920, 
  (-1969441544553035112224537627 + 1537067380659408906919532351*Nc)/
   452054988132071682592640, (86025297206798732036557894737 - 
    48720880814020050089107435141*Nc)/1356164964396215047777920, 
  (-9545116625*(-2 + Nc))/79345392, (-3691403093*(-2 + Nc))/9445880, 
  (-137504637*(-2 + Nc))/1180735, (11292675041*(-2 + Nc))/99181740, 
  (63832*(-2 + Nc))/357, (274679*(-2 + Nc))/238, 
  (-27*(-1689590861830 + 970853996699*Nc))/1183763637040, 
  (4374558344389073 + 65368343388396*Nc)/7102581822240, 
  (2921566773223811 - 280132488918174*Nc)/7102581822240, 
  (530721707284422 - 662626409690291*Nc)/887822727780, 
  (-99399261401634 + 28891140481823*Nc)/91843730460, 
  (-7041758740219455 + 4481924405271091*Nc)/2663468183340, 
  (567182584 - 396341291*Nc)/59160, (-164662651 + 83504738*Nc)/59160, 
  (24780409 - 25303658*Nc)/78880, (191605389 - 124356080*Nc)/236640, 
  (-11*(-15457331 + 22595791*Nc))/118320, (151163567 - 217396177*Nc)/118320, 
  (-7592815688446 + 7320827329475*Nc)/279542832, 
  (-18773772554893 + 13309304688320*Nc)/349428540, 
  (-8378741363573 + 8812787756221*Nc)/698857080, (-1677419*(-2 + Nc))/9860, 
  (-488539*(-2 + Nc))/4930, (-4042846*(-2 + Nc))/2465, 
  (-156844*(-2 + Nc))/145, (87769*(-2 + Nc))/870, (106637*(-2 + Nc))/340, 
  (240782357125858569490679473437796169114449 - 
    211761648843266059790624800375841033792229*Nc)/
   212806975422971881521459569256192000, 
  (-239229612578437034508533050284057743705089 + 
    211093251386419129331219846890213498469949*Nc)/
   212806975422971881521459569256192000, (58038622883663*(-2 + Nc))/
   190428940800, (-157198528670724736190552419039971019304117640817479 + 
    116924921685584700059336792859100362912473171765149*Nc)/
   10096965570126123237057566293301312379189657600, 
  (-863247702509835589053123411990173195237038348011127 + 
    741876508806999954078135477473482509543869164605117*Nc)/
   315530174066441351158048946665666011849676800, 
  (-384660793581066511101048474922867074083171392590769 + 
    342168378360281345335526397485410932607034117337723*Nc)/
   63106034813288270231609789333133202369935360, 
  (-4376423459341758016512099631540644689410 + 
    4365400335714540119150006848009587162009*Nc)/
   85122790169188752608583827702476800, 
  (29488527415252528399896099720916020483187 - 
    24831458563687951753458089668925526624177*Nc)/
   5320174385574297038036489231404800, 
  (7753206558118927275585113008882414255859 - 
    6110891691206556317414471699537805043194*Nc)/
   2660087192787148519018244615702400, 
  (-148900950226177841908664518140702039047 - 
    131361786544721738157374441882106852613*Nc)/
   591130487286033004226276581267200, 
  (17093865198261023470635147755954538580223 - 
    15205392225554222028486357342236504902635*Nc)/
   1064034877114859407607297846280960, (-633140617841*(-2 + Nc))/2539052544, 
  (47185812761713*(-2 + Nc))/76171576320, (-3308305269613*(-2 + Nc))/
   2720413440, (-40205849551988052014814540452871916048797040375 + 
    30726661618104683964838505566183686852565628233*Nc)/
   1639117787358136889132721800860602658959360, 
  (26454341655838613287041717902132105187643409613 - 
    15657604422753914378441591127512133010267346495*Nc)/
   273186297893022814855453633476767109826560, 
  (-1103121709308841200340493350100631289696870029 + 
    755623182700171809303960662727105657804358591*Nc)/
   813054458014948853736469147252283064960, 
  (3901525993985150129031181617524211519775791971 - 
    2995029260337672668929892381451472589113912253*Nc)/
   11382762412209283952310568061531962909440, 
  (-126437766796118472281132232234873801594016805 + 
    699845228055816923008144963482827932704240351*Nc)/
   17074143618313925928465852092297944364160, 
  (-4268567188729274254728154873714440582198737027 + 
    2873268804627728603666704726901165769555167135*Nc)/
   34148287236627851856931704184595888728320, 
  (-1197367916689888079289064651007674653766918881 + 
    1631699699759763943619365050622553136299295986*Nc)/
   17074143618313925928465852092297944364160, 
  (7*(-2449912027878423644909267050449479 + 
     1663351237551770916265462622878577*Nc))/3008138180729348974594357370880, 
  (1130234811791468273864359885186602875 - 
    1197850275850116883032228849560656637*Nc)/
   21056967265105442822160501596160, 
  (-784456378831190856324054673456930079 + 
    373295906112752887907371681617316109*Nc)/9212423178483631234695219448320, 
  (475575531641054188919190007097900113 - 
    325424000638549364335516143866538151*Nc)/
   18424846356967262469390438896640, 
  (7341283395818834581594726357928469 - 21920286304484717711140593812683531*
     Nc)/4094410301548280548753430865920, 
  (-2373552887362914320581071399224926889 + 
    1540984955223319254879224854535838431*Nc)/
   2303105794620907808673804862080, (135368648208698630157245865448856707 - 
    93185189441259887454279902014736965*Nc)/658030227034545088192515674880, 
  (241802933550841282944081372433202575 - 
    202123395038352131251084897553392441*Nc)/575776448655226952168451215520, 
  (364769705387829264584984562869135161 - 
    174470031104690877387971674995395395*Nc)/1151552897310453904336902431040, 
  (-201475153665820828551178850456742395 + 
    125639083829148584508447397383883859*Nc)/135476811448288694627870874240, 
  (-1605620347349442567002359607808921357 + 
    977704901229327064154917852263075019*Nc)/3070807726161210411565073149440, 
  (10299442498395776457568067019000397205 - 
    6553649482633518280286470368349268483*Nc)/
   9212423178483631234695219448320, (-6414192928432513426981257532167706043 + 
    3882330589154469827397839835818558957*Nc)/
   9212423178483631234695219448320, (-1544872263347*(-2 + Nc))/906804480, 
  (19207423862609*(-2 + Nc))/12695262720, (6625758993797*(-2 + Nc))/
   3173815680, (-677252403763*(-2 + Nc))/634763136, 
  (-7411997861889*(-2 + Nc))/4231754240, (2050499719421*(-2 + Nc))/528969280, 
  (735504662927*(-2 + Nc))/186695040, 
  (7*(-14623374457782185045580403 + 15618944025456815142187881*Nc))/
   7120327139947302727680, (-96054674412047307081 - 32145937614128891605*Nc)/
   8864022114155520, (591158630299875119219 + 37079800998423003847*Nc)/
   9418023496290240, (288044295955691512859 - 357993328270255041585*Nc)/
   9418023496290240, (414776215481868655553 - 162454558764848565267*Nc)/
   18836046992580480, (-573337730016986434481 - 114948312336038961949*Nc)/
   12557364661720320, (2114237235776191912119 - 3122822440548655954421*Nc)/
   150688375940643840, (165806123825305537 - 140217184560919171*Nc)/
   72994224291840, (-123805624178656037 + 129647470419827507*Nc)/
   1520713006080, (6539060761 + 4043238887*Nc)/1508580, 
  (81744368131 - 16916999575*Nc)/24137280, (28616595737 + 11463432325*Nc)/
   24137280, (-33344526104 + 18413865215*Nc)/12068640, 
  (-221674427281 + 57477999903*Nc)/4022880, (70200618677 - 27710003351*Nc)/
   2839680, (35682789661940269 - 35601839219129063*Nc)/63363041920, 
  (31429679723624677 - 33220112365916127*Nc)/126726083840, 
  (45239729314344625 - 41936434538354247*Nc)/95044562880, 
  (1567579*(-2 + Nc))/2040, (468646079*(-2 + Nc))/236640, 
  (72354833*(-2 + Nc))/236640, (49495319*(-2 + Nc))/78880, 
  (-42494381*(-2 + Nc))/236640, (-19681777*(-2 + Nc))/189312, 
  (-24204171*(-2 + Nc))/157760}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (80491898552094486068450190587429088858290 - 
    88151580962661163341381982756046216018331*Nc)/
   940270020352569931853722607284032000, 
  (-132704999005179292116854 + 139102188979173726535657*Nc)/
   19943602417591397761440, (-2625823714732974737686610 + 
    3080451546085090589120539*Nc)/93070144615426522886720, 
  (4431319*(-2 + Nc))/583422, (11164272178872361734854452904002 - 
    12237726226998356056782972981795*Nc)/39159263346940709504587440, 
  (42969747165188799391430342489514 - 47020011008573440829976450330719*Nc)/
   417698809034034234715599360, (204138456477341702748626231274 - 
    224764226062898090643600100879*Nc)/8702058521542379889908320, 
  (-129705713130656565039780219406 + 144543729155724126710939623973*Nc)/
   52212351129254279339449920, (-385847162792305413016432563694 + 
    422775713879379313315449564917*Nc)/52212351129254279339449920, 
  (31618717*(-2 + Nc))/3889480, (-62476447*(-2 + Nc))/9723700, 
  (-286440562661004786796701894732602270 + 
    48560184141786413647214236092706717*Nc)/
   586621224818893896878436564259200, 
  (575470936228501608908917798187359810 - 19204169626708592739474182268409842\
7*Nc)/219982959307085211329413711597200, 
  (-38897147091334675870056336266751570 + 19832472634026464720452955392211603*
     Nc)/15713068521934657952100979399800, 
  (2*(-905725021730665981721798401931240 + 791409620046832794710560082308513*
      Nc))/1964133565241832244012622424975, 
  (-322283602677941020917503417576013330 - 
    18400798991902408598345080152526901*Nc)/
   219982959307085211329413711597200, 
  (-5222216019208161766755247342829070 + 2073780901533936280105553646706367*
     Nc)/3792809643225607091886443303400, 
  (-69580221465554265577302 + 297988809903109309611649*Nc)/
   13295734945060931840960, 
  (23*(-6049473099789322394230 + 5501085140204884854157*Nc))/
   6647867472530465920480, (-4476586073010225919147926 + 
    5991862617652923629670065*Nc)/13295734945060931840960, 
  (2065373420155331591334 - 8007897401137275900325*Nc)/830983434066308240060, 
  (1769131016903058725955110 - 2334612861006927382269529*Nc)/
   6647867472530465920480, (-21753206252834190807146 - 
    3483481153965826299441*Nc)/458473618795204546240, 
  (-9*(-2981505183693094180034338 + 2689162796445343309677827*Nc))/
   26591469890121863681920, (46684646742297670909236178 - 
    55272250416924037021548875*Nc)/79774409670365591045760, 
  (-1818811487145900985907422 + 4216255787706497479212797*Nc)/
   79774409670365591045760, (58808647372312369635678362 - 
    48158643849478318672464951*Nc)/26591469890121863681920, 
  (-38504271*(-2 + Nc))/3889480, (-492093*(-2 + Nc))/55564, 
  (-3606043*(-2 + Nc))/69455, (-58672337*(-2 + Nc))/2917110, (4*(-2 + Nc))/7, 
  (114*(-2 + Nc))/35, (-309103415278 + 165418218817*Nc)/208899465360, 
  (-2617247771050 + 1295126000709*Nc)/52224866340, 
  (-449786293086 + 818200643749*Nc)/208899465360, 
  (-768929817742 - 1339244285855*Nc)/52224866340, 
  (321029092842 - 205177474007*Nc)/5402572380, 
  (9330820614762 - 6643983554623*Nc)/156674599020, (818382 - 589397*Nc)/1160, 
  (-97842 + 72643*Nc)/580, (-3*(-81170 + 50619*Nc))/2320, 
  (5736 - 4463*Nc)/290, (1202886 - 822713*Nc)/6960, (115598 - 53101*Nc)/1392, 
  (-97239465846 + 72677024369*Nc)/27406160, (2*(-3417099350 + 2626821973*Nc))/
   1712885, (-82667036294 + 62070573145*Nc)/41109240, (687*(-2 + Nc))/116, 
  (3893*(-2 + Nc))/290, (646*(-2 + Nc))/145, (13118*(-2 + Nc))/435, 
  (1289*(-2 + Nc))/145, (9*(-2 + Nc))/10, 
  (360788951670445303684014177589830940706 - 
    411219068290943472003282671757782467583*Nc)/
   12518057377821875383615268779776000, 
  (-363679181914228298932992452801747419586 + 
    412652979751481819049303473698182807503*Nc)/
   12518057377821875383615268779776000, (-1681603733*(-2 + Nc))/373390080, 
  (-4235084447614320317418422689577347342518722606 + 
    30233638823656218180890342470298899524556282993*Nc)/
   593939151183889602179856840782430139952332800, 
  (-938029328279888119969149202414138876172072755598 + 
    1111092960522780540315061118616799963642986473729*Nc)/
   18560598474496550068120526274450941873510400, 
  (-602273885539944073915926038254325989605217952450 + 
    679581168564276837358139417423839073336637969047*Nc)/
   3712119694899310013624105254890188374702080, 
  (-1440951451067135369489780042705824466 + 
    1654687649551524871613494220488532411*Nc)/
   1251805737782187538361526877977600, 
  (35542869866675879072824383227182833638 - 
    41326537426336668110862195788561971829*Nc)/
   312951434445546884590381719494400, 
  (4609755175926226991925629316716118646 - 
    6038252351848846108267631681110705633*Nc)/
   156475717222773442295190859747200, 
  (2062091649381290889528715825817009442 - 
    2079971973036224302648374191675196431*Nc)/
   34772381605060764954486857721600, 
  (27097767156887820914846846311044074206 - 
    30575119991836401460970985311853118801*Nc)/
   62590286889109376918076343898880, (-55271193389*(-2 + Nc))/5600851200, 
  (-1703985667*(-2 + Nc))/746780160, (-259408673*(-2 + Nc))/26670720, 
  (3903283254217540764906057648525032810002706 - 
    4710601541132727876229973132651248100378655*Nc)/
   96418693374008052301924811815329568174080, 
  (-4210439635161172795281984705925364508992886 + 
    3416361378015822035804436040711047838318205*Nc)/
   16069782229001342050320801969221594695680, 
  (1091493856253072863296477960453333659139366 - 
    943156507326645115490066341393174744292773*Nc)/
   47826732824408756102145243956016650880, 
  (-16810056213616283924858667188515462774935438 + 
    16182260986498386709951137686503507297422257*Nc)/
   2008722778625167756290100246152699336960, 
  (-3542440730246757729357430399501270373376458 + 
    2060328548192119024860155818871048750915539*Nc)/
   1004361389312583878145050123076349668480, 
  (-1550465232809630102924838956451173971965038 + 
    1126671506254139517159966380781176462220641*Nc)/
   2008722778625167756290100246152699336960, 
  (-624738891423355099168499975352636370139786 + 
    170755481392399783855974492007052797583299*Nc)/
   334787129770861292715016707692116556160, 
  (14305550805457267487522890788262 - 11206518408109949320937507086589*Nc)/
   176949304748785233799668080640, (-3776098411858538014937716069529050 + 
    3519881819028106681197480271583707*Nc)/1238645133241496636597676564480, 
  (-691102295047903741639854585998222 + 713939370729358918878334758970385*Nc)/
   541907245793154778511483496960, (100735284314874615572445447157282 - 
    118831382138528707637770288795255*Nc)/1083814491586309557022966993920, 
  (-679894022424053845980962135593474 + 601568334251860705789695669824807*Nc)/
   722542994390873038015311329280, (1224198728065667064357796289057878 - 
    850060333152291589422293977608013*Nc)/135476811448288694627870874240, 
  (-123750763480787709213920509742906 + 85247223654818527794189802056299*Nc)/
   38707660413796769893677392640, (-469599239578489066450601720349662 + 
    392446643388890029688254459000073*Nc)/33869202862072173656967718560, 
  (302567411550285449292206407707382 - 292436677708368167876351378445793*Nc)/
   67738405724144347313935437120, (101334097041484326602066057368798 - 
    60571080064824260081877906324157*Nc)/7969224202840511448698286720, 
  (687044205682977398937738719301814 - 345822365170796751043097371123053*Nc)/
   180635748597718259503827832320, (-5545147966867227079159598082167782 + 
    3608461422814448941508470868829973*Nc)/541907245793154778511483496960, 
  (829061444904790215904693451378258 - 485450583861832709414702515460495*Nc)/
   108381449158630955702296699392, (435431809*(-2 + Nc))/80012160, 
  (80088681*(-2 + Nc))/124463360, (-7112193313*(-2 + Nc))/93347520, 
  (-1073096499*(-2 + Nc))/31115840, (527520349*(-2 + Nc))/24892672, 
  (-303312235*(-2 + Nc))/9334752, (-4617677683*(-2 + Nc))/93347520, 
  (-7*(-43984589385001289186378 + 42656820049011538899139*Nc))/
   418842772938076631040, (-2243330081526234690 + 1848597881460583591*Nc)/
   521413065538560, (9678515690808369206 - 7989678069822711197*Nc)/
   554001382134720, (-9628313236091300602 + 7602854991123872363*Nc)/
   554001382134720, (-2710972356810853198 + 1910469798748439825*Nc)/
   1108002764269440, (-9950157556547331986 + 8281482366113953919*Nc)/
   738668509512960, (-90985621187290842498 + 72013596380275590599*Nc)/
   8864022114155520, (-329211111245486 + 299398390576881*Nc)/4293777899520, 
  (454391459001998 - 412853768082425*Nc)/89453706240, 
  (74470354 - 64362937*Nc)/88740, (308945578 - 280017907*Nc)/1419840, 
  (-6134918 - 2841175*Nc)/283968, (45890254 - 33381241*Nc)/709920, 
  (-547069658 + 547119147*Nc)/236640, (108247946 - 109434803*Nc)/167040, 
  (-251412908857922 + 239471405448519*Nc)/11181713280, 
  (-236886895209938 + 229082128016255*Nc)/22363426560, 
  (-79938757146134 + 77241171650053*Nc)/5590856640, (-3421*(-2 + Nc))/1440, 
  (-11719*(-2 + Nc))/696, (-30017*(-2 + Nc))/6960, (-22211*(-2 + Nc))/2320, 
  (62557*(-2 + Nc))/6960, (13699*(-2 + Nc))/27840, (4219*(-2 + Nc))/3480}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-22018966059011006897815183825431138441235 + 
    18437114575006183599664065777525995456283*Nc)/
   470135010176284965926861303642016000, 
  (5718194503026604553967 - 3941252015750615924861*Nc)/
   3323933736265232960240, (801166965484254231010335 - 
    672829494296344760648783*Nc)/46535072307713261443360, 
  (-33578149*(-2 + Nc))/11668440, (-3055565481271716401126976417731 + 
    2559759292627759784887960449411*Nc)/19579631673470354752293720, 
  (-11751220566709808867903287703791 + 9832102855156892346493177633791*Nc)/
   208849404517017117357799680, 
  (13*(-4314067952428774938571560307 + 3620484322697190922304238119*Nc))/
   4351029260771189944954160, (7232212792231582869048296345 - 
    6089124245134128679298551009*Nc)/5221235112925427933944992, 
  (104321315410232782503242831309 - 87869014007753114728936335517*Nc)/
   26106175564627139669724960, (-46692481*(-2 + Nc))/23336880, 
  (129616699*(-2 + Nc))/58342200, (-14843503735959780033371455861545345 + 
    3934948431811408493802257199854213*Nc)/97770204136482316146406094043200, 
  (-11322783471462876995956784006275695 + 21522041020872515763075295598247391*
     Nc)/109991479653542605664706855798600, 
  (1398697973933810626904444471194355 - 2584069433193501629925020934195479*
     Nc)/7856534260967328976050489699900, 
  (2475778762570927181230481451053990 - 2265723905937600066518981860171519*
     Nc)/7856534260967328976050489699900, 
  (-50021859566755631414720404344092525 + 21704518548873893170542660876481253*
     Nc)/109991479653542605664706855798600, 
  (-207893761528598575091846315478460 - 140003883766446666923862087658451*Nc)/
   1896404821612803545943221651700, 
  (210185676911477429219459 - 231453201545561668661035*Nc)/
   19943602417591397761440, (106533703368795841562191 - 
    75795110594088246486509*Nc)/9971801208795698880720, 
  (4790357732269758288566315 - 4193424156043771048640347*Nc)/
   19943602417591397761440, (-18048037593609402238479 + 
    14707174909272917425853*Nc)/415491717033154120030, 
  (-1514041879791366438298411 + 1312872150161865739026467*Nc)/
   9971801208795698880720, 
  (23*(-218546892914080243503 + 315287051035013713735*Nc))/
   229236809397602273120, (-18955070959016912824046569 + 
    14187124695099954117847889*Nc)/39887204835182795522880, 
  (-13877668469624815747439539 + 11638127500602707561623739*Nc)/
   39887204835182795522880, (870894727400967505049461 - 
    1039295732272181652311885*Nc)/39887204835182795522880, 
  (3*(-875737602996100594493809 + 604005399297919793526857*Nc))/
   2659146989012186368192, (57697289*(-2 + Nc))/23336880, 
  (275597*(-2 + Nc))/111128, (2905939*(-2 + Nc))/208365, 
  (9338123*(-2 + Nc))/1166844, (-4*(-2 + Nc))/7, (-114*(-2 + Nc))/35, 
  (68471184825 - 26351935438*Nc)/104449732680, 
  (767983182357 - 358908891154*Nc)/52224866340, 
  (-1417971894963 - 107755892297*Nc)/104449732680, 
  (884702449817 + 225053191300*Nc)/26112433170, 
  (-57017328311 + 29285644934*Nc)/2701286190, 
  (-588784279501 + 831438234415*Nc)/78337299510, (-507335 + 318091*Nc)/1740, 
  (61781 - 39460*Nc)/870, (-132995 + 73762*Nc)/3480, (-7114 + 4253*Nc)/696, 
  (-255961 + 152123*Nc)/3480, (-174581 + 72573*Nc)/3480, 
  (57449477087 - 38309086627*Nc)/41109240, (-7*(-1218439177 + 814660997*Nc))/
   5138655, (16019991721 - 10829365319*Nc)/20554620, (-119*(-2 + Nc))/174, 
  (-63*(-2 + Nc))/29, (382*(-2 + Nc))/145, (-4583*(-2 + Nc))/435, 
  (-4787*(-2 + Nc))/870, (-9*(-2 + Nc))/10, 
  (-20973986376153934051923931641461662195 + 
    17675586228352191099542540004281559826*Nc)/
   1251805737782187538361526877977600, 
  (21024701828963696199385269566593019755 - 
    17701335144050129106878946943996606606*Nc)/
   1251805737782187538361526877977600, (1956508247*(-2 + Nc))/3733900800, 
  (3131968780197726878195548989180012639567980823 - 
    2432399591837980716682247749181572248470123537*Nc)/
   59393915118388960217985684078243013995233280, 
  (58817623733723126122318067800381269756495724951 - 
    49530131836409074727450678326544539451665610521*Nc)/
   1856059847449655006812052627445094187351040, 
  (173054302003305963759503359116231201886875713237 - 
    145440834662985066739394854247854120659835428155*Nc)/
   1856059847449655006812052627445094187351040, 
  (3470075131788495775399008733234593094 - 
    2938233097583840892607699162554441295*Nc)/
   5007222951128750153446107511910400, 
  (-2158849093137938726901707498206731379 + 
    1811561849360432323927562077603770757*Nc)/
   31295143444554688459038171949440, 
  (-699216172258881889048227952586719048 + 
    582296706672427607535260559365066041*Nc)/
   31295143444554688459038171949440, 
  (-92772695373655169036507549309185787 + 79231299391717010455135855229424754*
     Nc)/3477238160506076495448685772160, 
  (-7759823968622495551294209975997995385 + 
    6531338555368631729826182403626213086*Nc)/
   31295143444554688459038171949440, (30188511491*(-2 + Nc))/11201702400, 
  (-881076443*(-2 + Nc))/1493560320, (256470343*(-2 + Nc))/53341440, 
  (2733835436881646181360585759901763725192607 - 
    762539737467126680915206240017461040055767*Nc)/
   48209346687004026150962405907664784087040, 
  (16853600363100939995422110854447958398807 - 
    304889982572822948260481630719401030991637*Nc)/
   8034891114500671025160400984610797347840, 
  (-172979437432813548962994774039483585517111 + 
    146047467253852391445389137578943583534785*Nc)/
   23913366412204378051072621978008325440, 
  (3269130049264828188002831364983044974699631 - 
    2787866081439015409575492965882913345518303*Nc)/
   1004361389312583878145050123076349668480, 
  (708034418380575512469959347773776415450961 - 
    376187845930313268799204226344477786085971*Nc)/
   502180694656291939072525061538174834240, 
  (608304581721371643064619091131736750528641 - 
    319788290261084954980253605790704750547288*Nc)/
   1004361389312583878145050123076349668480, 
  (966635178897175961675686628139323639159188 - 
    298908070310475879848513980051770009798609*Nc)/
   1004361389312583878145050123076349668480, 
  (-1620156012227174976523009645179 + 1426683048653632466307258979573*Nc)/
   88474652374392616899834040320, (717210521555451133820868321203509 - 
    586988211574410930165877342383301*Nc)/619322566620748318298838282240, 
  (198342159024232413579265286880203 - 146621406537795307654175108639957*Nc)/
   270953622896577389255741748480, (-51858599495130970630572352732321 + 
    35197547924291723959751214847141*Nc)/541907245793154778511483496960, 
  (133175561160526553203724018465113 - 103112025845515356475164005236689*Nc)/
   361271497195436519007655664640, (-71049212123240792432727200733031 + 
    76264314758656890259898618217541*Nc)/67738405724144347313935437120, 
  (13184017944255530520550562366525 - 9741601519005923626244003818337*Nc)/
   19353830206898384946838696320, (76628761588790695720950182682641 - 
    60621069434915379696556215476972*Nc)/16934601431036086828483859280, 
  (-85943105356039550384682080101759 + 60309079572916556054887254283276*Nc)/
   33869202862072173656967718560, (-4446225311942479248445923479173 + 
    4074462026953493614958770798525*Nc)/3984612101420255724349143360, 
  (-8194351541800188509591721475835 + 7131390216774666553524465947587*Nc)/
   90317874298859129751913916160, (320793358334465508927883628328499 - 
    302949445674534303906775649384491*Nc)/270953622896577389255741748480, 
  (-57096230021351090432694053194793 + 40346997125442697849281429374537*Nc)/
   54190724579315477851148349696, (185358929*(-2 + Nc))/160024320, 
  (-2162739809*(-2 + Nc))/746780160, (2514998803*(-2 + Nc))/186695040, 
  (1829989463*(-2 + Nc))/186695040, (-1438993589*(-2 + Nc))/746780160, 
  (38669031*(-2 + Nc))/31115840, (1076025761*(-2 + Nc))/186695040, 
  (-58426532962578018292231 + 49795416265579329571801*Nc)/
   209421386469038315520, (433220413591630669 - 319443151015853587*Nc)/
   260706532769280, (-1868592190407444767 + 1382873858083225193*Nc)/
   277000691067360, (1793155471202342729 - 1287416088326815007*Nc)/
   277000691067360, (457149726623874683 - 303942260083168517*Nc)/
   554001382134720, (642717665389154471 - 480105780072701209*Nc)/
   123111418252160, (16966619992253446733 - 12211955057423582195*Nc)/
   4432011057077760, (56494555200691 - 47631278677349*Nc)/2146888949760, 
  (-28538454545861 + 22887665623167*Nc)/14908951040, 
  (-15132022 + 11113291*Nc)/44370, (-69254833 + 50492635*Nc)/709920, 
  (259241 + 688687*Nc)/141984, (-7447195 + 4954633*Nc)/354960, 
  (131690753 - 102492575*Nc)/118320, (-27479753 + 21243119*Nc)/83520, 
  (46076612326557 - 39080895573587*Nc)/5590856640, 
  (44132107846565 - 37610139226507*Nc)/11181713280, 
  (14113143739611 - 12367107092345*Nc)/2795428320, (-559*(-2 + Nc))/1440, 
  (26309*(-2 + Nc))/13920, (17789*(-2 + Nc))/13920, (10161*(-2 + Nc))/4640, 
  (-27197*(-2 + Nc))/13920, (-12101*(-2 + Nc))/55680, 
  (-4317*(-2 + Nc))/9280}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (13551882998306740459796464745527623562779538 - 
    11188440218770207143916560627773467883346087*Nc)/
   22566480488461678364489342574816768000, 
  (-354493728389726280952067434 + 47605913116077930176429495*Nc)/
   1435939374066580638823680, (-2020340823894161916993615382 + 
    1319443944362513108825958309*Nc)/6701050412310709647843840, 
  (26459665283*(-2 + Nc))/420063840, 
  (627759065086044785223032286757190 - 517839442583066297301198868902693*Nc)/
   313274106775525676036699520, (7232370865445065333393745946740122 - 
    5966415281518141108212767443745755*Nc)/10024771416816821633174384640, 
  (105093187143394528547720607318334 - 85865453221218203409996630747569*Nc)/
   626548213551051352073399040, (-23105119804838408031954739299982 + 
    18719955473735898621889234645785*Nc)/1253096427102102704146798080, 
  (-63279771922667860534209738899054 + 52507083013143598894401040243337*Nc)/
   1253096427102102704146798080, (482618597*(-2 + Nc))/70010640, 
  (-6344567807*(-2 + Nc))/175026600, 
  (145711655838328453823536268065763030194 - 
    52265709211738484569847398591353396831*Nc)/
   14078909395653453525082477542220800, 
  (-176389331937400131318195434312668495894 + 
    30377913133107378125787101751896893681*Nc)/
   5279591023370045071905929078332800, 
  (7397265541290350527467770264187331566 - 
    1474611255113481332980806225600420209*Nc)/
   377113644526431790850423505595200, 
  (-147656226512084226353520770192259863 + 
    101701634040002570313052240973437537*Nc)/
   47139205565803973856302938199400, 
  (208202624553253828875893330013838627878 - 
    58984348217778232334575088426770277857*Nc)/
   5279591023370045071905929078332800, 
  (1630485077317369181366669913931250424 - 
    502613927372572335789351821721767651*Nc)/
   91027431437414570205274639281600, 
  (-127872087529587359268815502 + 69849375551526595450478117*Nc)/
   319097638681462364183040, (-109635546088100164829368258 + 
    55046417475275561970633001*Nc)/478646458022193546274560, 
  (-4653782691165884659561267266 + 3220086076361116703044082143*Nc)/
   957292916044387092549120, (-13107484165014941420567798 - 
    20910601055246090682350557*Nc)/19943602417591397761440, 
  (888065547137259430137077590 - 308139804915337192565905293*Nc)/
   159548819340731182091520, (-23552490725002446875716302 - 
    23256740737774222444109119*Nc)/33010100553254727329280, 
  (13175514681460220865596497126 - 8483531942642080452580624789*Nc)/
   1914585832088774185098240, (15185523501581009235216862562 - 
    8311765126053522456358959479*Nc)/1914585832088774185098240, 
  (-509923405210696525310732634 + 395161980956270240021337019*Nc)/
   638195277362924728366080, (26494123979373681769763608798 - 
    15507625426454512397131225145*Nc)/1914585832088774185098240, 
  (-4543125499*(-2 + Nc))/140021280, (-240238013*(-2 + Nc))/3333840, 
  (-415285981*(-2 + Nc))/5000760, (86947787*(-2 + Nc))/5834220, 
  (18517*(-2 + Nc))/630, (39971*(-2 + Nc))/210, 
  (1945296288142 - 1262959762759*Nc)/557065240960, 
  (70805385116133 + 87731744233046*Nc)/2506793584320, 
  (-11*(-42337496658828 + 3354268955701*Nc))/5013587168640, 
  (67743456071246 - 175342698699119*Nc)/1253396792160, 
  (-8409156938178 - 594557474587*Nc)/129661737120, 
  (-1262636250801894 + 807486959216845*Nc)/3760190376480, 
  (73591002 - 47846473*Nc)/27840, (-1993544 + 1071911*Nc)/2784, 
  (35204828 - 22159387*Nc)/167040, (13575529 - 8621246*Nc)/83520, 
  (85723046 - 82403893*Nc)/167040, (6238846 - 6420957*Nc)/18560, 
  (-19787520178078 + 15007183007535*Nc)/1973243520, 
  (-1857451716323 + 1237326593432*Nc)/123327720, 
  (-5075183751382 + 3914060993029*Nc)/986621760, (-700211*(-2 + Nc))/41760, 
  (-745*(-2 + Nc))/464, (-264181*(-2 + Nc))/1044, (-341491*(-2 + Nc))/2610, 
  (134441*(-2 + Nc))/5220, (4027*(-2 + Nc))/80, 
  (14813682598998447889583573675297788816594 - 
    12054696114719829285032036359912093136075*Nc)/
   60086675413545001841353290142924800, 
  (-14760891138369148693603720658257736168914 + 
    12032874877585290833797572753574900680011*Nc)/
   60086675413545001841353290142924800, (20032090627*(-2 + Nc))/448068096, 
  (-6995201663476392829528562766047520647010800533110 + 
    5156631820653515616924157780700375317935624505393*Nc)/
   2850907925682670090463312835755664671771197440, 
  (-48739936281030226241742405339484949306098014928150 + 
    39541969298710226812085990793932016788183767063457*Nc)/
   89090872677583440326978526117364520992849920, 
  (-119577461084542845767840549058053000429783111702498 + 
    97915076438154648522408844232462629856442324489427*Nc)/
   89090872677583440326978526117364520992849920, 
  (-630590619711342726324769423806229861786 + 
    575282749524234449453080316441985080957*Nc)/
   60086675413545001841353290142924800, 
  (1715861461312986929721739096747415858830 - 
    1362473903213276786739474175083601229621*Nc)/
   1502166885338625046033832253573120, 
  (396567331621710739158474385579750660922 - 
    303718658411157149782279535854900002127*Nc)/
   751083442669312523016916126786560, 
  (16520163742569625131060967937666977298 - 
    21048114041704819388843182676455191323*Nc)/
   166907431704291671781536917063680, 
  (5333919218833355104867345818209494143238 - 
    4365176283672210854260274891098239484217*Nc)/
   1502166885338625046033832253573120, (-880523594459*(-2 + Nc))/16802553600, 
  (219505556531*(-2 + Nc))/2240340480, (-8129336467*(-2 + Nc))/40006080, 
  (-8332571315521564686654502923795670688351551262 + 
    6286602015910401607485503247254329615384277805*Nc)/
   2314048640976193255246195483567909636177920, 
  (5197096207832001256921701275912920852237408074 - 
    2979795130161188598301228080990295976043856127*Nc)/
   385674773496032209207699247261318272696320, 
  (-165504922491043830767647411692868770942687258 + 
    113416720484395554791603661847369851975297127*Nc)/
   1147841587785810146451485854944399621120, 
  (1204528879848223782568090738824161877155843714 - 
    1034986388726575552360060864377341312697018083*Nc)/
   48209346687004026150962405907664784087040, 
  (-111566503188388265463126058581537298110653642 + 
    193979410113610594995440769671454608846258927*Nc)/
   24104673343502013075481202953832392043520, 
  (-961522903715900260345086851636160157591518950 + 
    634007202637153027108539377089858849711531057*Nc)/
   48209346687004026150962405907664784087040, 
  (-245005289850832797545962523219128922565153658 + 
    326894049907607564202455850876461732993309211*Nc)/
   24104673343502013075481202953832392043520, 
  (-2974251598405676311398761477158810 + 2016118000439237617106147143530079*
     Nc)/4246783313970845611192033935360, 
  (-2182144790369701675730741315030026 - 95271947109547708668890676884009665*
     Nc)/29727483197795919278344237547520, 
  (-222804111488341582018490090821724270 + 
    114325064407549404774089536095083413*Nc)/
   13005773899035714684275603927040, 
  (104241522857719792204970054701035154 - 70606468248871476037110240849026843*
     Nc)/26011547798071429368551207854080, 
  (-33448890091868882084086528792510034 + 10797175035529662082494067025891067*
     Nc)/17341031865380952912367471902720, 
  (-461237210916863658859886406514404506 + 
    295796204955448910422149325865145871*Nc)/3251443474758928671068900981760, 
  (23816458324548089981413394284900438 - 16529968937714510400033093699168833*
     Nc)/928983849931122477448257423360, 
  (25324942584681749039329128885388306 - 25697202931641402696390126377066615*
     Nc)/812860868689732167767225245440, 
  (100854782948043480617351669358545470 - 51443653038781439047587468428652401*
     Nc)/1625721737379464335534450490880, 
  (-40157198931145567084674271751727458 + 24744016746793456569173801478580687*
     Nc)/191261380868172274768758881280, 
  (-328116742701089214311824843827312666 + 
    197954769313519894303149117448793879*Nc)/4335257966345238228091867975680, 
  (2015130786103568689936389368333061482 - 
    1266648188646617460368024168605412431*Nc)/
   13005773899035714684275603927040, 
  (-1253301662924635095640598675627907542 + 
    749482592595220582293599478478060273*Nc)/
   13005773899035714684275603927040, (-12823401367*(-2 + Nc))/48007296, 
  (534348636701*(-2 + Nc))/2240340480, (28920445241*(-2 + Nc))/112017024, 
  (-56804764283*(-2 + Nc))/280042560, (-143739715337*(-2 + Nc))/560085120, 
  (163423272763*(-2 + Nc))/280042560, (324565368241*(-2 + Nc))/560085120, 
  (-737544510189654733421146 + 9291641461200117396902935*Nc)/
   10052226550513839144960, (-139237303583851757730 + 
    66107896524772294403*Nc)/12513913572925440, 
  (637522583796496871894 - 306365475687666620401*Nc)/13296033171233280, 
  (37*(-10908698919663117202 + 5611230955456399531*Nc))/13296033171233280, 
  (-15757660089226447726 + 26584319637790307221*Nc)/26592066342466560, 
  (-651625324476768335730 + 302494952074276032059*Nc)/17728044228311040, 
  (-3963153271925961565410 + 2029817773156472637859*Nc)/212736530739732480, 
  (15303127656519378 - 16572842563286411*Nc)/103050669588480, 
  (1823250998118446 + 9170167396783779*Nc)/2146888949760, 
  (6048862678 - 2006686373*Nc)/2129760, (38340649954 - 16460595311*Nc)/
   34076160, (10131511418 - 297334255*Nc)/34076160, 
  (11*(-102682466 + 52816405*Nc))/3407616, (-29882539374 + 12953326589*Nc)/
   1893120, (23755677866 - 11249460031*Nc)/4008960, 
  (5808418443874526 - 11461968364557277*Nc)/268361118720, 
  (684445826441910 - 2038315216537153*Nc)/107344447488, 
  (4153508779363626 - 5242531449969767*Nc)/134180559360, 
  (4118929*(-2 + Nc))/34560, (16610771*(-2 + Nc))/55680, 
  (321307*(-2 + Nc))/6960, (2597329*(-2 + Nc))/27840, 
  (-2169961*(-2 + Nc))/83520, (-166151*(-2 + Nc))/9280, 
  (-2809711*(-2 + Nc))/111360}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-2533757725467516330991977735577218060227834 + 
    1856457158497075199491819260785817637927509*Nc)/
   45132960976923356728978685149633536000, 
  (20594789815649316049238762 - 6726073802390468926528981*Nc)/
   2871878748133161277647360, (309974020530843648636125438 - 
    203288489882336529283167375*Nc)/13402100824621419295687680, 
  (-4361273191*(-2 + Nc))/840127680, 
  (-117230091604465640850179325073742 + 85902230768117445756168250552975*Nc)/
   626548213551051352073399040, (-1351396946449889065351048073359154 + 
    990004571197105893433935922636913*Nc)/20049542833633643266348769280, 
  (-19435012100296348244868110191478 + 14207233915380023118364733617939*Nc)/
   1253096427102102704146798080, (4204805989300026280497352757894 - 
    3066350019888287096376031069419*Nc)/2506192854204205408293596160, 
  (11957015319929605308137999180518 - 8818611244414887517394940026107*Nc)/
   2506192854204205408293596160, (-780091667*(-2 + Nc))/280042560, 
  (289669957*(-2 + Nc))/140021280, (-2643631226184233308996884517601173322 + 
    1540560566059757005997187933742671357*Nc)/
   28157818791306907050164955084441600, 
  (-3511940609635550843079913989636494698 + 
    2849914523871680598351464208712953133*Nc)/
   10559182046740090143811858156665600, 
  (387545565231424369361131928360228442 - 
    260062211390263516091140903481205437*Nc)/
   754227289052863581700847011190400, 
  (20891684544657141621196582867712432 - 13563527195627899526042458807241347*
     Nc)/47139205565803973856302938199400, 
  (-3275526631247978278111767569208059574 + 
    1827864411746627763591855126726508259*Nc)/
   10559182046740090143811858156665600, 
  (11422953957863380367915972791612638 - 10125045566924910977925528634660703*
     Nc)/182054862874829140410549278563200, 
  (11728293616301725056741998 - 8168607104223129480342127*Nc)/
   638195277362924728366080, (12681178924487656182650966 - 
    7957789731219292938182219*Nc)/957292916044387092549120, 
  (638970813934610022558556362 - 439207521747989391506050397*Nc)/
   1914585832088774185098240, (-2277459320163451604890558 + 
    1980643933381386474602311*Nc)/39887204835182795522880, 
  (-69632829206553722209631486 + 44042846865257056443517095*Nc)/
   319097638681462364183040, (-2348835882035366205036042 + 
    2419091188038260627589053*Nc)/66020201106509454658560, 
  (-2216085180771061836749455406 + 1447727249444707390306611647*Nc)/
   3829171664177548370196480, (-1881998772047810868654990682 + 
    1213215327518217065864049637*Nc)/3829171664177548370196480, 
  (11761599073210048994927242 - 8059274312222940859892925*Nc)/
   255278110945169891346432, (-4448413857207837063744869318 + 
    2772550181728328246925193771*Nc)/3829171664177548370196480, 
  (744956119*(-2 + Nc))/140021280, (9848887*(-2 + Nc))/1666920, 
  (33096775*(-2 + Nc))/2000304, (-31383533*(-2 + Nc))/23336880, 
  (-347*(-2 + Nc))/315, (-6113*(-2 + Nc))/840, 
  (1530493900818 - 704720830241*Nc)/3342391445760, 
  (34389521777532 - 21288172894913*Nc)/2506793584320, 
  (-91022310497082 + 8521785910477*Nc)/10027174337280, 
  (32508103965254 + 17778195818797*Nc)/2506793584320, 
  (7*(-698783494182 + 434349532511*Nc))/259323474240, 
  (-28500814628586 + 19040453348977*Nc)/7520380752960, 
  (-16743222 + 10489307*Nc)/55680, (2104850 - 1251713*Nc)/27840, 
  (7*(-1901086 + 1006223*Nc))/334080, (-979600 + 602639*Nc)/83520, 
  (-23647870 + 16182287*Nc)/334080, (-1472990 + 860151*Nc)/37120, 
  (5553164236394 - 3727845577389*Nc)/3946487040, 
  (211428744395 - 139089152654*Nc)/123327720, 
  (1537208163998 - 1039834421279*Nc)/1973243520, (-147071*(-2 + Nc))/83520, 
  (-2389*(-2 + Nc))/928, (76099*(-2 + Nc))/10440, (-4919*(-2 + Nc))/1044, 
  (-2599*(-2 + Nc))/1044, (-287*(-2 + Nc))/160, 
  (-12388307308749726538953519310418821345450 + 
    9095723630450432128149941032890657676109*Nc)/
   600866754135450018413532901429248000, 
  (12390870416439742060234134225353707551850 - 
    9098597425558088263241820425367915931949*Nc)/
   600866754135450018413532901429248000, (-12159155143*(-2 + Nc))/8961361920, 
  (2715330985823349246001014594440781970501023025230 - 
    1902623675048269114114748516155173478427017918159*Nc)/
   28509079256826700904633128357556646717711974400, 
  (35644944227157215757793161143969339163846859998190 - 
    26251742775263522933697095286932063095233375199007*Nc)/
   890908726775834403269785261173645209928499200, 
  (20322008792200681828723135767856521903096603076450 - 
    14921449957762444651338017135736450347705519357513*Nc)/
   178181745355166880653957052234729041985699840, 
  (98128834119615343984293467516163979802 - 
    75183209964313972621840731281488254565*Nc)/
   120173350827090003682706580285849600, 
  (-1312489712894292422038345323225173440390 + 
    957871448243507414803230952154357914187*Nc)/
   15021668853386250460338322535731200, 
  (-233691825733504873590373763865779808170 + 
    169175459722980851500747055970062064109*Nc)/
   7510834426693125230169161267865600, 
  (-45301921736148835738374755305503871370 + 
    34354919339465091718713072947025119933*Nc)/
   1669074317042916717815369170636800, 
  (-910285902407009813558447375027799292022 + 
    668694629252399653807070382212831123011*Nc)/
   3004333770677250092067664507146240, (484419430543*(-2 + Nc))/134420428800, 
  (-4537275065*(-2 + Nc))/1194848256, (1960585453*(-2 + Nc))/213365760, 
  (533605484468929415834899661063725863619680574 - 
    324672138482240133999868967823664969044996423*Nc)/
   4628097281952386510492390967135819272355840, 
  (-93662785517741260399368222653019304162117098 + 
    42603884601525929330496957402546640290934381*Nc)/
   771349546992064418415398494522636545392640, 
  (-14855660369701726698721368665295508077312102 + 
    10352463919662187918490551253858108779930363*Nc)/
   2295683175571620292902971709888799242240, 
  (374506328704249899285490300260514621359847262 - 
    250739692908219846565312168170677631250694231*Nc)/
   96418693374008052301924811815329568174080, 
  (55043227079137116754727737921006153644634570 - 
    35692434710621068065619492553240969522677501*Nc)/
   48209346687004026150962405907664784087040, 
  (80521466610960423949381056651093218478730342 - 
    49396563756556476964159273785065521173211739*Nc)/
   96418693374008052301924811815329568174080, 
  (34600598469309078521898525283911047844957482 - 
    20696769901052526561973343242002475319440029*Nc)/
   48209346687004026150962405907664784087040, 
  (-53002906835721629459089631344534 + 46351008106616804163382964154259*Nc)/
   8493566627941691222384067870720, (77669317100164472721491845929366794 - 
    50201543140714633907427433507926205*Nc)/59454966395591838556688475095040, 
  (30477941828936610126196736168103694 - 19021701523215286397703011414646383*
     Nc)/26011547798071429368551207854080, 
  (-6783780940962174815407292678054450 + 4597167413715030597375444150692017*
     Nc)/52023095596142858737102415708160, 
  (14105421210698360333021912409215026 - 9428449386486882372292123863731121*
     Nc)/34682063730761905824734943805440, 
  (11292177460115855113966455806982346 - 5791553097933069532810871929682717*
     Nc)/6502886949517857342137801963520, 
  (294617104900932525915427317506506 - 200518173511860961983781315802525*Nc)/
   1857967699862244954896514846720, (7095794453468002308008122441605814 - 
    4646486177516204481495735455989187*Nc)/1625721737379464335534450490880, 
  (-13116196360465865891751180685239878 + 8045559538611640472096309377228651*
     Nc)/3251443474758928671068900981760, 
  (1284849193152316785013704073695082 - 697737630937733359920976277231981*Nc)/
   382522761736344549537517762560, (13113397683504972805919682803160858 - 
    7544001347694391785242634445169413*Nc)/8670515932690476456183735951360, 
  (-52942032988886521761949688767737322 + 27326596520004870202219622162180141*
     Nc)/26011547798071429368551207854080, 
  (30417803097294382199878721346890518 - 14313825024027469386130785601218131*
     Nc)/26011547798071429368551207854080, (15551701693*(-2 + Nc))/
   1920291840, (-72514237967*(-2 + Nc))/8961361920, 
  (585586037*(-2 + Nc))/2240340480, (25519305067*(-2 + Nc))/2240340480, 
  (60767469659*(-2 + Nc))/8961361920, (-3729484925*(-2 + Nc))/224034048, 
  (-29191511773*(-2 + Nc))/2240340480, 
  (-6501233879638827244460998 + 4268660836099122397301419*Nc)/
   20104453101027678289920, (48936378599077508226 - 30870109358818357849*Nc)/
   25027827145850880, (-213002337253306933750 + 134347031579910963203*Nc)/
   26592066342466560, (187817387273757165434 - 119181335835734596853*Nc)/
   26592066342466560, (40901288105204971406 - 26198057593124578031*Nc)/
   53184132684933120, (219449028119617277778 - 138371053141771102081*Nc)/
   35456088456622080, (1788687975086406363714 - 1134226919843982844217*Nc)/
   425473061479464960, (5551923362315982 - 3698043345326543*Nc)/
   206101339176960, (-9169391009348734 + 5929933784951847*Nc)/4293777899520, 
  (-1797171374 + 1130893087*Nc)/4259520, (-1734723778 + 1090605977*Nc)/
   13630464, (-1266777322 + 781122317*Nc)/68152320, 
  (-156553886 + 205386727*Nc)/34076160, (6157237822 - 3813538535*Nc)/3786240, 
  (-4172546986 + 2513272973*Nc)/8017920, 
  (4992658845259202 - 3209625805688761*Nc)/536722237440, 
  (4988368108956882 - 3172424530043393*Nc)/1073444474880, 
  (1470787639712166 - 953456484754139*Nc)/268361118720, 
  (-47803*(-2 + Nc))/13824, (-876803*(-2 + Nc))/111360, 
  (-46301*(-2 + Nc))/55680, (-8197*(-2 + Nc))/4640, (14551*(-2 + Nc))/83520, 
  (156041*(-2 + Nc))/222720, (213899*(-2 + Nc))/222720}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-35601419346363864333502656728113411172493844 + 
    29889662670856083604125314494398066949765707*Nc)/
   42625574255983170244035424863542784000, 
  (3038966463878053342268655248 - 377625923802225347082743737*Nc)/
   8136989786377290286667520, (16279586343502650787427174876 - 
    10645876682559547374446438003*Nc)/37972619003094021337781760, 
  (-106600955669*(-2 + Nc))/1190180880, 
  (-14844555619089615640064977223477348 + 12450823208948883281151721219182361*
     Nc)/5325659815183936492623891840, 
  (-57003746935221643378884859798201444 + 47817112426866187357690505490839245*
     Nc)/56807038028628655921321512960, 
  (-829365845632394567111647118257652 + 688340349746222336977442197488919*Nc)/
   3550439876789290995082594560, (182691061231117434537709013293844 - 
    150229004073672250097852499276383*Nc)/7100879753578581990165189120, 
  (498088215791947175883182387253972 - 420251917167159543504341155751695*Nc)/
   7100879753578581990165189120, (-2447245981*(-2 + Nc))/528969280, 
  (68634788727*(-2 + Nc))/1322423200, 
  (-1278606987004919864715619848049418758436 + 
    453800420456723573519210046074970374633*Nc)/
   79780486575369569975467372739251200, 
  (527616492685443975480215892954363499792 - 
    93334628952193172986616063866282599501*Nc)/
   9972560821921196246933421592406400, 
  (3*(-2505159870029017647238994798988910812 + 
     528904467355748564261084665998970541*Nc))/
   237441924331457053498414799819200, 
  (726975043387666259671959548392954793 - 50678476468179170029386879224259605\
9*Nc)/178081443248592790123811099864400, 
  (-609738746107825767254855667445769046744 + 
    169931614537184261382969725400313347997*Nc)/
   9972560821921196246933421592406400, 
  (-4840833512436766174036550749269926417 + 
    1495832554833519935282131781672585191*Nc)/
   171940703826227521498852096420800, 
  (3215753197816755276542307296 - 1729604413624258882477668169*Nc)/
   5424659857584860191111680, (905935922352949073309645910 - 
    445936202535816604642893311*Nc)/2712329928792430095555840, 
  (37920448887152766192293037740 - 26295090034500874777208207033*Nc)/
   5424659857584860191111680, (128020605596002703402900666 + 
    176796391521007404469398171*Nc)/113013747033017920648160, 
  (13*(-1732440563373988403332327556 + 574126085396139799144056181*Nc))/
   2712329928792430095555840, (221046403725962376139725052 + 
    196356728321986106709873593*Nc)/187057236468443454865920, 
  (-105258688407846716951496033196 + 67648743393163956311935980499*Nc)/
   10849319715169720382223360, (-124818436837942096621873142644 + 
    67309287726726402909482802369*Nc)/10849319715169720382223360, 
  (4208446760335448768214260996 - 3290685872064334190789619869*Nc)/
   3616439905056573460741120, (-211832225526479057600794328860 + 
    122964462270629243392502870927*Nc)/10849319715169720382223360, 
  (65138187221*(-2 + Nc))/1586907840, (3846799129*(-2 + Nc))/37783520, 
  (2794146353*(-2 + Nc))/28337640, (-8925290491*(-2 + Nc))/396726960, 
  (-313753*(-2 + Nc))/7140, (-1352749*(-2 + Nc))/4760, 
  (-178997919537914 + 111496240488281*Nc)/28410327288960, 
  (-1966905749198893 - 1129512698038932*Nc)/28410327288960, 
  (-3670918786445461 + 305404247009829*Nc)/28410327288960, 
  (-771097488872666 + 1453849532842665*Nc)/7102581822240, 
  (33261987986170 - 3351915077901*Nc)/244916614560, 
  (3792285482749912 - 2433993181585533*Nc)/7102581822240, 
  (-1697197574 + 1109764957*Nc)/473280, (232549505 - 123022603*Nc)/236640, 
  (-243711493 + 159642065*Nc)/946560, (-220608985 + 140515808*Nc)/946560, 
  (-212039852 + 215756361*Nc)/315520, (-428692256 + 474543379*Nc)/946560, 
  (146523617516586 - 113610851973913*Nc)/11181713280, 
  (28546842650909 - 19043843444316*Nc)/1397714160, 
  (-7*(-5283509296628 + 4181017077485*Nc))/5590856640, 
  (6868801*(-2 + Nc))/236640, (289401*(-2 + Nc))/39440, 
  (11346611*(-2 + Nc))/29580, (62153*(-2 + Nc))/290, (-40489*(-2 + Nc))/1160, 
  (-51441*(-2 + Nc))/680, (-591640995350500250060542618866545820609512 + 
    487818448786495166465480520999689006690941*Nc)/
   1702455803383775052171676554049536000, 
  (589249419016275676236218922099963517127432 - 
    486818149822141367169924013205134499970061*Nc)/
   1702455803383775052171676554049536000, (-51835400886289*(-2 + Nc))/
   761715763200, (296570785374837195976484008518823135510404210129712 - 
    219233142491878789309394741543471679224127591449051*Nc)/
   80775724561008985896460530346410499033517260800, 
  (1973996173642507753564013781362283726809951253898736 - 
    1618843664334309941115295513741109042123877471340363*Nc)/
   2524241392531530809264391573325328094797414400, 
  (-31*(-30754339931750363317060091548321390957526476761200 + 
     25538433559794675408485921251190827161412815942691*Nc))/
   504848278506306161852878314665065618959482880, 
  (634052336718218084884765158997705791389 - 
    589410852940445879391333197600204770999*Nc)/
   42561395084594376304291913851238400, 
  (-69193609099524604033798110824452214007056 + 
    55505156135144427737533507364768467324423*Nc)/
   42561395084594376304291913851238400, 
  (-16368915350699019836345914113882771484252 + 
    12606656396503657002717936692489413172111*Nc)/
   21280697542297188152145956925619200, 
  (-488454877063021010072775056248697333144 + 
    754053730415696993586569230542183582477*Nc)/
   4729043898288264033810212650137600, 
  (-42505218164909165413730759369366343832216 + 
    35275433965910174035434258455854127829971*Nc)/
   8512279016918875260858382770247680, (56917888761017*(-2 + Nc))/
   761715763200, (-8946344736559*(-2 + Nc))/60937261056, 
  (654504544459*(-2 + Nc))/2176330752, 
  (23797592977479864671168758900077667809647433632 - 
    18084922791525139755929523989373398684432351881*Nc)/
   4370980766288365037687258135628273757224960, 
  (-15205597531891464717517598347009403173941471680 + 
    8724955701049973467421887899429182337162135371*Nc)/
   728496794381394172947876355938045626204160, 
  (515840885111111370356884751171459626905166192 - 
    353050347973455515277304761744809328941828931*Nc)/
   2168145221373196943297251059339421506560, 
  (-4209754329058841083938846397134774013282760704 + 
    3481311415418358630128101270642165933156326055*Nc)/
   91062099297674271618484544492255703275520, 
  (236904333401992297823461155058395357272612592 - 
    513087371234367624728181833376009628316866843*Nc)/
   45531049648837135809242272246127851637760, 
  (2709181575221911490512794088463376346235201392 - 
    1791881595962664828034746785584464475468188161*Nc)/
   91062099297674271618484544492255703275520, 
  (669450395355338477351414084237946201482391896 - 
    933486692961172783553903194434699072539934853*Nc)/
   45531049648837135809242272246127851637760, 
  (26742739841420287765426145981689576 - 18162320523146550086137264983473105*
     Nc)/24065105445834791796754858967040, 
  (-130984325842167369849164183960615312 + 
    369093026536599147646476220372950061*Nc)/
   56151912706947847525761337589760, 
  (-3*(-67444203747954526591790130516035104 + 
     34001790557325985815435200904429505*Nc))/
   8188820603096561097506861731840, (-296156683059982317663123748840000448 + 
    200803829511095582650137525597459887*Nc)/
   49132923618579366585041170391040, 
  (221727553406754600875905985084224160 - 46600232422111251955530513918813501*
     Nc)/98265847237158733170082340782080, 
  (1347711920806028410827315094358881256 - 
    866601471314516857660253885940860123*Nc)/6141615452322420823130146298880, 
  (-71152261818140758064067444099312832 + 49354573009081096474735183347413501*
     Nc)/1754747272092120235180041799680, 
  (-87566938281437053609548560613455420 + 84156992229818649734130758673624887*
     Nc)/1535403863080605205782536574720, 
  (-275946854416867297165423893873340900 + 
    138572868980107565413078519696483753*Nc)/3070807726161210411565073149440, 
  (116802124936314804805323546370078180 - 72123069972205159514138963334660899*
     Nc)/361271497195436519007655664640, 
  (2848820891723117290220304609219128528 - 
    1720464459619487670075752886822994305*Nc)/
   24566461809289683292520585195520, 
  (-5881863399260825602536724942335527472 + 
    3706618932818515265641370002415009987*Nc)/
   24566461809289683292520585195520, 
  (3663103986862663989387052493277936688 - 
    2196269900871304978693106535059096541*Nc)/
   24566461809289683292520585195520, (879160717063*(-2 + Nc))/2176330752, 
  (-1215126465233*(-2 + Nc))/3385403392, (-347269110997*(-2 + Nc))/846350848, 
  (3745326290389*(-2 + Nc))/12695262720, (6625900428323*(-2 + Nc))/
   16927016960, (-5625189479341*(-2 + Nc))/6347631360, 
  (-132430829501*(-2 + Nc))/149356032, 
  (13823303382187109759782112 - 34925213681675080327156563*Nc)/
   18987539039859473940480, (327093153918520179616 - 
    142404202950164790767*Nc)/23637392304414720, 
  (-1516846919943313271072 + 674803163420890552629*Nc)/25114729323440640, 
  (867686157865885282336 - 408058880287005169619*Nc)/25114729323440640, 
  (-24740910534478640928 - 33099974220989634697*Nc)/50229458646881280, 
  (4642435591880598544224 - 1968232684832205616021*Nc)/100458917293762560, 
  (8617326827301441791840 - 4043454951479243420047*Nc)/401835669175050240, 
  (-165843153211922848 + 166514787509796197*Nc)/583953794334720, 
  (32504356589078584 - 112301177802837341*Nc)/12165704048640, 
  (-14721292868 + 4009752897*Nc)/4022880, (53*(-1853488036 + 744225935*Nc))/
   64366080, (-27771752296 - 270161725*Nc)/64366080, 
  (17071975586 - 8974228079*Nc)/32183040, (233230807624 - 95375191187*Nc)/
   10727680, (-63080688560 + 28969487291*Nc)/7572480, 
  (-78136183290870656 + 118487646470352723*Nc)/1520713006080, 
  (-56867552183202016 + 106988281903108715*Nc)/3041426012160, 
  (-14911697259661544 + 17176222255582739*Nc)/253452167680, 
  (-7072297*(-2 + Nc))/39168, (-17909509*(-2 + Nc))/39440, 
  (-13328761*(-2 + Nc))/189312, (-135560831*(-2 + Nc))/946560, 
  (2612609*(-2 + Nc))/63104, (33726399*(-2 + Nc))/1262080, 
  (11986767*(-2 + Nc))/315520}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (111724199121841362782259389864003089961869 - 
    5044210944076691853242927296806498230142*Nc)/
   470135010176284965926861303642016000, 
  (-392323837404568671442093 + 424308445212585478462*Nc)/
   29915403626387096642160, (-13650855614201425155959239 + 
    651557908574763137426386*Nc)/139605216923139784330080, 
  (-103592557 + 5321608*Nc)/8751330, 
  (15516278413364220011681408266501 - 700462506405668141431488219838*Nc)/
   19579631673470354752293720, (59588192685062499825984480847849 - 
    2690169031212612608191026334006*Nc)/208849404517017117357799680, 
  (858563509447111600435666327051 - 38745848061258170244207255442*Nc)/
   13053087782313569834862480, (-186230879232545813700647557619 + 
    8474300929836037367447624034*Nc)/26106175564627139669724960, 
  (-529774973328868257721379514211 + 23511055728320309210993802818*Nc)/
   26106175564627139669724960, (79263341 + 12127896*Nc)/5834220, 
  (-421195595 - 89231784*Nc)/14585550, 
  (432697261825664274771312929074663437 - 43959528743042607411126257611781806*
     Nc)/293310612409446948439218282129600, 
  (-355072113749318078623731567511840147 + 
    36719328645115097300076923764525266*Nc)/
   109991479653542605664706855798600, 
  (3544247661944808553770457292019901 - 695181787272575382700991383522198*Nc)/
   2618844753655776325350163233300, 
  (2*(-1383896590662434112261087506875349 + 20699774151732891909318471249132*
      Nc))/1964133565241832244012622424975, 
  (201541672247916726946627446882217873 - 15964586864509536478925063316578774*
     Nc)/36663826551180868554902285266200, 
  (1283737767088422272415137071697419 - 164360387588026171435907871481642*Nc)/
   632134940537601181981073883900, 
  (-1779123890372438130024253 + 88310159933508477479334*Nc)/
   19943602417591397761440, (-513812427540687683865363 + 
    20057240338080194747026*Nc)/9971801208795698880720, 
  (-26500706546757844273132189 + 1571047114226895003417774*Nc)/
   19943602417591397761440, (143970391892999336641645 - 
    34935953814314133637662*Nc)/1246475151099462360090, 
  (11185170060387939178442965 - 276864396923855654839822*Nc)/
   9971801208795698880720, (208903663085671357401 - 
    3963245683629759376342*Nc)/137542085638561363872, 
  (86095045881277944926754751 - 3729497284002740040802010*Nc)/
   39887204835182795522880, (81647062575108760199454373 - 
    3723454516017068512423678*Nc)/39887204835182795522880, 
  (-6946324886003575664314323 + 602646286893402674889938*Nc)/
   39887204835182795522880, (53937566022392672366756089 - 
    2366443743912220409070070*Nc)/13295734945060931840960, 
  (95121419 + 16952410*Nc)/5834220, (3657823 + 340682*Nc)/138910, 
  (4*(1319721 + 438052*Nc))/208365, (-34946323 - 12307520*Nc)/1458555, 
  (2*(-251 + 41*Nc))/105, (-1028 + 167*Nc)/35, (-26786486591 + 15927994*Nc)/
   34816577560, (-193472924410 - 17270655567*Nc)/17408288780, 
  (1642678837857 - 54087130100*Nc)/34816577560, 
  (1091920631995 + 128139051306*Nc)/26112433170, 
  (55787467033 + 2017715232*Nc)/900428730, (209523526789 + 162730004898*Nc)/
   26112433170, (1658137 - 66054*Nc)/1740, (-209227 + 8310*Nc)/870, 
  (341237 - 13758*Nc)/3480, (-7*(-5519 + 330*Nc))/870, 
  (310141 - 11918*Nc)/1160, (349183 - 30114*Nc)/3480, 
  (-201294288421 + 6013471590*Nc)/41109240, (2*(-5232006254 + 179709563*Nc))/
   1712885, (-18638912125 + 500702646*Nc)/6851540, (-5765 - 2598*Nc)/870, 
  (3*(767 + 55*Nc))/145, (-4*(-4189 + 438*Nc))/435, (8*(1727 + 351*Nc))/435, 
  (4*(-3593 + 180*Nc))/435, (-130 + 23*Nc)/20, 
  (179698988299580804509661340452259145019 - 
    9100477142087894816969294626335974326*Nc)/
   2086342896303645897269211463296000, 
  (-179441260375635293282829016164533715419 + 
    9130424260105910705110833131242579366*Nc)/
   2086342896303645897269211463296000, (-22715345579 - 1208761040*Nc)/
   2800425600, (-89041443296386676644203644062640994514564853627 + 
    10450815384736918412050227440940686369536058298*Nc)/
   296969575591944801089928420391215069976166400, 
  (-497874378564709125757648268683677840865232287257 + 
    31023546806137844756719619534167978598582753278*Nc)/
   3093433079082758344686754379075156978918400, 
  (-294184216260412386195437164876949064269787007167 + 
    14890111731289177144914514105085553527013826258*Nc)/
   618686615816551668937350875815031395783680, 
  (-1330370199429770243966106142891346737 + 
    107557971496834137711263183235401213*Nc)/
   417268579260729179453842292659200, 
  (18706740435569523364104738965613471517 - 
    1000767040608008157957365273545098758*Nc)/
   52158572407591147431730286582400, 
  (3117316045644889827043204256458694779 - 
    216851912554908002348759601809916776*Nc)/
   26079286203795573715865143291200, 
  (2196975965242801655728045070165250449 - 6699888569655797928700159527925094\
6*Nc)/17386190802530382477243428860800, 
  (13204021626321080000808930023915110213 - 
    664858368830395950014770096277821418*Nc)/
   10431714481518229486346057316480, (11346189808 - 4742742307*Nc)/
   2800425600, (-17762204902 - 215971741*Nc)/1120170240, 
  (1742937544 - 112456889*Nc)/40006080, 
  (-7920610253761788529325203201073494806810371 + 
    2431991399442639584457074960863826867558226*Nc)/
   48209346687004026150962405907664784087040, 
  (-1207625449812436494986361049327545463686805 - 
    638134916500571100013126196574688569182538*Nc)/
   2678297038166890341720133661536932449280, 
  (357457994097187330448740597543534774295917 + 
    31213419881168267497216243608943624158794*Nc)/
   7971122137401459350357540659336108480, 
  (-23930994648545384794489295173969115564838963 - 
    1612343695740561480081616184776517272887790*Nc)/
   1004361389312583878145050123076349668480, 
  (-890257786982869547657105487976347459823489 + 
    211678185497273847700137867720068694220238*Nc)/
   502180694656291939072525061538174834240, 
  (-2037838394830194159509279280062814574436647 + 
    306373787591411959991342924221317940709486*Nc)/
   1004361389312583878145050123076349668480, 
  (520552404896254261197090416135782149808911 + 
    288676237591170832635992564056096895514620*Nc)/
   502180694656291939072525061538174834240, 
  (6678918118866496749892203199511 + 854267682809721996578349637310*Nc)/
   88474652374392616899834040320, (-4389020062659059880523924559694641 - 
    169290743975100247507897477469402*Nc)/619322566620748318298838282240, 
  (-1382132290359064007223489543551851 - 11092066359372819732042751480390*Nc)/
   270953622896577389255741748480, (151262811668818812880897426839029 - 
    48314542893777467874575627171470*Nc)/541907245793154778511483496960, 
  (-705136466029824140548328563166293 - 7503943326454387172058017058562*Nc)/
   361271497195436519007655664640, (-36156191974452153139359792073681 + 
    91383834198703527003977588631758*Nc)/67738405724144347313935437120, 
  (-40069676732850839353960612368625 - 6375785640147993326097054897418*Nc)/
   19353830206898384946838696320, (-412032244203897202980108693905335 - 
    21600659847141273318848724496378*Nc)/16934601431036086828483859280, 
  (575352484854335700535192780445003 + 3007854013725614616306329608994*Nc)/
   33869202862072173656967718560, (-25768228468371706305337375017085 + 
    6719646445593602545524568246622*Nc)/3984612101420255724349143360, 
  (-358056873987700436190379574243497 + 54967890123464205073944892340534*Nc)/
   90317874298859129751913916160, (495370554876707765775368422996081 - 
    370413689486385731453837793756710*Nc)/270953622896577389255741748480, 
  (107*(-4224407990601105220154303580941 + 1859029048128642893307394320622*
      Nc))/270953622896577389255741748480, (1465414120 - 253016713*Nc)/
   40006080, (-6876824886 + 505343147*Nc)/186695040, 
  (-663449814 - 46912853*Nc)/9334752, (797220794 - 241908505*Nc)/46673760, 
  (10062376000 + 205988001*Nc)/186695040, (-2789356177 - 32318427*Nc)/
   23336880, (-1745867384 + 32665537*Nc)/15557920, 
  (394717574902250450240407 + 16824678528159776362270*Nc)/
   209421386469038315520, (-697831714733347199 - 13693818098690990*Nc)/
   86902177589760, (9057779196658929343 + 170104225769163166*Nc)/
   277000691067360, (-7675359479192302073 - 98596160808194738*Nc)/
   277000691067360, (-1334787276168304619 + 14803133298262426*Nc)/
   554001382134720, (-9422169309373849605 - 188486709591852698*Nc)/
   369334254756480, (-8124653672889713013 - 108469929251005946*Nc)/
   492445673008640, (-337959917738971 - 16174588990438*Nc)/2146888949760, 
  (503930564034363 + 17987383319782*Nc)/44726853120, 
  (87338831 + 1002317*Nc)/44370, (425936249 + 3180770*Nc)/709920, 
  (119567677 + 9404314*Nc)/709920, (15724091 - 2434606*Nc)/354960, 
  (-912416105 - 23641282*Nc)/118320, (190095025 + 4837714*Nc)/83520, 
  (-301969548590141 - 14505092753130*Nc)/5590856640, 
  (-100253749980087 - 4958982456062*Nc)/3727237760, 
  (-95291392734479 - 5316181384942*Nc)/2795428320, (-10621 - 764*Nc)/720, 
  (-389419 - 49749*Nc)/6960, (-50184 + 1451*Nc)/6960, 
  (-7*(25975 + 3926*Nc))/6960, (137981 + 40946*Nc)/6960, 
  (47083 + 1540*Nc)/9280, (7729 + 3104*Nc)/13920}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-26594363093764512561684367902569720723444 + 
    5231750814190811847112268190438689713755*Nc)/
   940270020352569931853722607284032000, 
  (1063340795122987135192308 - 27371258467027973101837*Nc)/
   179492421758322579852960, (10524235511480533295142516 - 
    1327832878364303114668987*Nc)/837631301538838705980480, 
  (-77310873 - 2114789*Nc)/26253990, 
  (-11095215528384291272281241880060 + 2176354301552535794623941900457*Nc)/
   117477790040822128513762320, (-42583043914405579660007591564844 + 
    8373569565899737715267063819293*Nc)/1253096427102102704146798080, 
  (-617530543957474748987762198916 + 119435329225880012299547172439*Nc)/
   78318526693881419009174880, (45187507733589766238886881356 - 
    8418227586723869290564888261*Nc)/52212351129254279339449920, 
  (75536140319359586494339988436 - 15103955627736225356608509907*Nc)/
   31327410677552567603669952, (-58765957 - 9884475*Nc)/5834220, 
  (-8681525 - 33612911*Nc)/14585550, 
  (-1333635520394297162069906592544435116 - 
    154192591922804753708426620742918855*Nc)/
   1759863674456681690635309692777600, 
  (573527707472835371125883967423761092 + 76756209404500052010714924283671575*
     Nc)/219982959307085211329413711597200, 
  (-29266204497812660822496480793531588 - 4698211193019522198556518380668635*
     Nc)/15713068521934657952100979399800, 
  (-42169897922432855865724547824258 - 198406320071349427435270943216105*Nc)/
   2618844753655776325350163233300, (-605677307762707927997872901897296724 - 
    61418849360685586326187608128382495*Nc)/
   219982959307085211329413711597200, 
  (-2725300734506730889082198695753661 - 379534703427891368237430108238200*
     Nc)/1896404821612803545943221651700, 
  (698996584958400211773284 + 9289716227566431153389*Nc)/
   39887204835182795522880, (461016837138202797389040 - 
    58037275993527301048033*Nc)/59830807252774193284320, 
  (6935985736531115320661604 - 509193796461381974343587*Nc)/
   39887204835182795522880, (79697759335287542315632 - 
    5327928151155756336115*Nc)/2492950302198924720180, 
  (-14130309295745292595654236 + 663359846042909759098105*Nc)/
   59830807252774193284320, (184825057900460820307476 - 
    19646449184994878880919*Nc)/4126262569156840916160, 
  (-48959409999073905595714692 + 14106111940488784617173939*Nc)/
   239323229011096773137280, (-70966452960054716845286700 + 
    6725306070921811204359361*Nc)/239323229011096773137280, 
  (4148032883598234773628084 + 666535092855625396936969*Nc)/
   239323229011096773137280, (-27631533180645790595817564 + 
    10112883409921715619182405*Nc)/79774409670365591045760, 
  (171824403 + 50799463*Nc)/17502660, (2947155 + 688679*Nc)/416730, 
  (17454204 + 4931353*Nc)/625095, (45234975 + 3563218*Nc)/4375665, 
  (2*(9 + 50*Nc))/315, (100 + 197*Nc)/105, (15424293712 - 29782283397*Nc)/
   208899465360, (-709541015344 - 222981017701*Nc)/52224866340, 
  (-5544553545520 + 473265899867*Nc)/208899465360, 
  (888818312160 - 99486296933*Nc)/52224866340, 
  (7*(-1623472064 + 5755334173*Nc))/5402572380, 
  (3302617569008 + 1123036084607*Nc)/156674599020, 
  (31*(-1588 + 1707*Nc))/1160, (5028 - 3913*Nc)/348, (13828 + 48031*Nc)/6960, 
  (-2876 + 297*Nc)/435, (-169772 + 78001*Nc)/6960, (-97068 + 38113*Nc)/6960, 
  (18497715812 - 20211890603*Nc)/82218480, (733310966 - 458245485*Nc)/
   1712885, (4470752204 - 5901353009*Nc)/41109240, (-952 - 1109*Nc)/1740, 
  (-5724 - 727*Nc)/290, (-2*(544 + 265*Nc))/87, (-10290 - 2153*Nc)/435, 
  (2*(1844 + 1229*Nc))/435, (4 + 5*Nc)/10, 
  (-127157607141591477636216410417978810036 + 
    28260570194502526277566035066297656819*Nc)/
   12518057377821875383615268779776000, 
  (125855892386473537801896182919199929476 - 
    28743400713937930068136975644756382259*Nc)/
   12518057377821875383615268779776000, (42798919563 + 18081489220*Nc)/
   8401276800, (16928294870461349154059881737168821316227814176 - 
    10459075735699495070016092475450229106296406649*Nc)/
   593939151183889602179856840782430139952332800, 
  (322717321814597890432357733503502712624843579008 - 
    105058051616255084546854390425762955913056921577*Nc)/
   18560598474496550068120526274450941873510400, 
  (205401583834990272322870316149496615794786047104 - 
    47221113566442568228836934204936141729319618927*Nc)/
   3712119694899310013624105254890188374702080, 
  (584167832041350494523729253989394231 - 
    445995012340312625033223720775002553*Nc)/
   2503611475564375076723053755955200, 
  (-13268279942499067046702127852895627088 + 
    3029158354200926426634201950386669917*Nc)/
   312951434445546884590381719494400, 
  (-2110794853819042486947014705832994786 + 
    651148732276993182476085385466849599*Nc)/
   156475717222773442295190859747200, 
  (-1503710962527002249694844528208584556 + 
    276279966804559279893551191658760169*Nc)/
   104317144815182294863460573164800, 
  (-9237107642401169447823458794963622908 + 
    2109172601379869836331485287322739485*Nc)/
   62590286889109376918076343898880, (140598972123 + 34295537476*Nc)/
   16802553600, (10637183049 + 13375972636*Nc)/6721021440, 
  (437729721 + 25031668*Nc)/48007296, 
  (-2536557662728508512398929182782253551869912 - 
    3062220797769883060372252988274613064491697*Nc)/
   96418693374008052301924811815329568174080, 
  (3681510932728647575210630233749438386459328 + 
    3681754136843406026718815923953232047640747*Nc)/
   16069782229001342050320801969221594695680, 
  (-487886613191454528207720676115457548151984 - 
    185163842463410149279335343091771549697715*Nc)/
   47826732824408756102145243956016650880, 
  (34754899190499112578188531845453416538820856 + 
    12089092277917082385384755443434164441328925*Nc)/
   6026168335875503268870300738458098010880, 
  (-3325332264327576617190953643048094633361376 - 
    2042520286543930262070701591745651665362577*Nc)/
   3013084167937751634435150369229049005440, 
  (-19949555069664598745168858525512960723236 - 
    1460273214566026181857742086741374020518415*Nc)/
   6026168335875503268870300738458098010880, 
  (-4835580410173452652133090883213910934513154 - 
    2356880669162699414326227806492123114860901*Nc)/
   3013084167937751634435150369229049005440, 
  (-7256403610299964217258058850488 - 2447973974054324112192245244337*Nc)/
   530847914246355701399004241920, (5533969748779548443956397319362472 + 
    1191312861076181500131051027194015*Nc)/3715935399724489909793029693440, 
  (351510225367047791097287853346032 + 57350688376766945993859132543089*Nc)/
   325144347475892867106890098176, (89986170909790467936957555603336 + 
    192855595775965476226504422151909*Nc)/3251443474758928671068900981760, 
  (744798450108557712153695971265160 + 71138469977607672313408869773563*Nc)/
   2167628983172619114045933987840, 
  (225754269359939634238260984770688 - 132022308566753368044139764513857*Nc)/
   406430434344866083883612622720, (35364208047851821881721099929336 + 
    10754537159292970791207217622335*Nc)/116122981241390309681032177920, 
  (474469213167819715115241894275652 + 117298527946052609365096379142769*Nc)/
   101607608586216520970903155680, (-716480486972513253170686488806064 - 
    117194188243395739831072648489193*Nc)/203215217172433041941806311360, 
  (61479167615470220832450297357660 + 1020453507672233589163967266951*Nc)/
   23907672608521534346094860160, (675565349125659528355320082916408 + 
    25786259027378566917973201528311*Nc)/541907245793154778511483496960, 
  (-1795443586890167543749501238889528 + 244718272520946589201162760505425*
     Nc)/1625721737379464335534450490880, 
  (2133247973733018013150620426765768 + 266099027714623824505617433273297*Nc)/
   1625721737379464335534450490880, (-854879967 - 635138420*Nc)/240036480, 
  (-2054588043 + 2030560894*Nc)/1120170240, (19076679677 + 7139732876*Nc)/
   280042560, (1638884137 + 437338840*Nc)/56008512, 
  (-7250488999 - 3324536004*Nc)/373390080, (2119505964 + 1115384887*Nc)/
   70010640, (11307971105 + 5108735284*Nc)/280042560, 
  (-526916874400193736079248 - 128547943183991344686313*Nc)/
   1256528318814229893120, (607335347882950224 + 32220276265962881*Nc)/
   521413065538560, (-7659357055296773472 - 345413497069762273*Nc)/
   1662004146404160, (5308299727377217344 - 421902600112922233*Nc)/
   1662004146404160, (-183964166344278192 - 670188954578049259*Nc)/
   3324008292808320, (1636066093864977776 + 104298086934659775*Nc)/
   443201105707776, (5656694468423071920 - 406119821631057077*Nc)/
   2954674038051840, (136723386685760 + 31003642630087*Nc)/4293777899520, 
  (-608831183273448 - 122960309868125*Nc)/268361118720, 
  (-102485244 - 12395525*Nc)/266220, (-556167288 - 80085719*Nc)/4259520, 
  (-312956172 - 96368311*Nc)/4259520, (-6460632 + 11901031*Nc)/2129760, 
  (1198214800 + 252528711*Nc)/709920, (-232649088 - 51570367*Nc)/501120, 
  (409854053376624 + 101198069495267*Nc)/33545139840, 
  (416729451972592 + 107272701706363*Nc)/67090279680, 
  (134688295398904 + 36003560212985*Nc)/16772569920, (4095 + 2012*Nc)/1080, 
  (778357 + 382491*Nc)/41760, (-20132 + 22553*Nc)/41760, 
  (467391 + 183190*Nc)/41760, (-676935 - 244829*Nc)/41760, 
  (-115909 - 40217*Nc)/167040, (15973 + 3587*Nc)/83520}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-579603797721080288051459760431249905305824 - 
    78002843232228462538770074849661503809671*Nc)/
   7522160162820559454829780858272256000, 
  (330534287263610541825488 - 435763686370344729197385*Nc)/
   478646458022193546274560, (22194832512287432489363360 + 
    2534533080558706877067199*Nc)/744561156923412183093760, 
  (229504207 + 81678468*Nc)/70010640, 
  (-80471029091137657805455021314848 - 10818157405090074612267233510703*Nc)/
   313274106775525676036699520, (-309091346196258282088882918094624 - 
    41588903272878620758713040272987*Nc)/3341590472272273877724794880, 
  (-4439700085022414655876818722688 - 593028194352262412217724815777*Nc)/
   208849404517017117357799680, (956952782435924873371363287712 + 
    126509609048313431725425065721*Nc)/417698809034034234715599360, 
  (2766154846964771906280363944288 + 373482401665839129573946460937*Nc)/
   417698809034034234715599360, (226975255 + 122537274*Nc)/46673760, 
  (-536063005 + 131614752*Nc)/116684400, 
  (11*(-857861598394267739677816735729984 + 
     16153155231854445162882762583440729*Nc))/
   1564323266183717058342497504691200, 
  (-991444595573495875165255650408096928 - 
    965612908266180751022766070463226327*Nc)/
   1759863674456681690635309692777600, 
  (35293259627321244190134543383245184 + 18451218564730091153709588462625221*
     Nc)/41901516058492421205602611732800, 
  (19362894245938756330644773484641018 + 3486111137878484992925106775218507*
     Nc)/31426137043869315904201958799600, 
  (-39597932441676502058983417523556896 + 81694479794244540637578623913420231*
     Nc)/195540408272964632292812188086400, 
  (3009428846096690401837569047797496 + 2755960885061289761573583076664259*
     Nc)/10114159048601618911697182142400, 
  (6907971947842368888481568 + 351640222546652645788647*Nc)/
   319097638681462364183040, (155993571330899624201872 + 
    17359258816288335207903*Nc)/10636587956048745472768, 
  (124666929455926975239448160 + 13714198673565198628316487*Nc)/
   319097638681462364183040, (-938826870242614758036176 - 
    281041443244159428244503*Nc)/19943602417591397761440, 
  (-43908125713287031891088672 - 1878224766289658488734063*Nc)/
   159548819340731182091520, (-110752422496153394172640 - 
    51788885751968082623501*Nc)/3667788950361636369920, 
  (-445485197819649452521356512 - 60527460813921784255011597*Nc)/
   638195277362924728366080, (-372898633166975184314760224 - 
    35333874518692298674742559*Nc)/638195277362924728366080, 
  (10017681906804102968764064 + 596649858154772497712195*Nc)/
   212731759120974909455360, (-284891354636318632002176160 - 
    40267622285893882410980059*Nc)/212731759120974909455360, 
  (-228205739 - 209451240*Nc)/46673760, (-11*(420305 + 350118*Nc))/1111280, 
  (-7666832 - 5093899*Nc)/277820, (-2002837 - 991446*Nc)/2333688, 
  (436 - 129*Nc)/840, (1016 - 313*Nc)/280, (3*(68843122456 + 28753053829*Nc))/
   557065240960, (2184416483036 + 743032611059*Nc)/139266310240, 
  (-4356443852848 - 1331738489949*Nc)/557065240960, 
  (-11982215120216 + 1253628883845*Nc)/417798930720, 
  (-158483644520 - 39144707071*Nc)/4802286560, 
  (-10120953167104 - 3101259393177*Nc)/417798930720, 
  (-9905888 - 1776099*Nc)/27840, (1223432 + 215685*Nc)/13920, 
  (-2306152 - 483207*Nc)/55680, (-89261 - 8979*Nc)/6960, 
  (-1721840 - 280103*Nc)/18560, (-1742624 - 486861*Nc)/55680, 
  (1224152681408 + 212102486055*Nc)/657747840, (15131236314 + 2486013137*Nc)/
   6851540, (115273772688 + 20327117287*Nc)/109624640, 
  (100528 + 58125*Nc)/13920, (69*(264 + 149*Nc))/2320, 
  (1084 + 17985*Nc)/1740, (-5474 - 1605*Nc)/1740, (15326 - 5037*Nc)/3480, 
  (92 - 13*Nc)/80, (-2713045233782822273096796555578910188760 - 
    336335506089701728467284411571225310687*Nc)/
   100144459022575003068922150238208000, 
  (2717908678428827025844211057236012426680 + 
    339399867966329343342898120927756502527*Nc)/
   100144459022575003068922150238208000, (-44719431571 - 30698876193*Nc)/
   22403404800, (207407675337889880068950298269076892301642344800 - 
    39741787929486136804781654309283230148244500523*Nc)/
   4751513209471116817438854726259441119618662400, 
  (7293985518519695901776209696070046380929587973920 + 
    805753003342069552377981759307284780743301561541*Nc)/
   148484787795972400544964210195607534988083200, 
  (4472713224045916448410036474579188526859333464032 + 
    563972635968644713611678807395454308160766049587*Nc)/
   29696957559194480108992842039121506997616640, 
  (20767384333798718112632275691196001758 + 
    2486713309728683169531903861520014359*Nc)/
   20028891804515000613784430047641600, 
  (-273073320409448428414112689873228137120 - 
    31617675654197425976972207415419622601*Nc)/
   2503611475564375076723053755955200, 
  (-40042784484225987970999123376510612460 - 
    3092603278483014738141263788469382047*Nc)/
   1251805737782187538361526877977600, 
  (-13516194030435931796859291545885646040 - 
    2304489172027058889920684519179811119*Nc)/
   278179052840486119635894861772800, 
  (-201171884261806170423312784055674295784 - 
    25451114250162652175100304050865114865*Nc)/
   500722295112875015344610751191040, (-112568315291 - 53207513873*Nc)/
   22403404800, (-14915737859 - 7966400997*Nc)/8961361920, 
  (-13*(174699697 + 22042155*Nc))/320048640, 
  (-39864173062333345941419090856970616254105424 - 
    21261293313704178536056942744755059038432803*Nc)/
   771349546992064418415398494522636545392640, 
  (3504618531539553072085713608208990691862784 + 
    1842813008652730818064685053189003234441721*Nc)/
   14284250870223415155840712861530306396160, 
  (-2208636847789203535722075955788359222870368 - 
    542065352940234592213287327968876173940371*Nc)/
   127537954198423349605720650549377735680, 
  (119842709273521877335538062511060421234203760 + 
    24949927821955699746028756073959414390919629*Nc)/
   16069782229001342050320801969221594695680, 
  (1858965592604604612570665436443558010261760 + 
    417275869319894385127873979959940306485283*Nc)/
   1606978222900134205032080196922159469568, 
  (5532567390412354779756914638818554161563224 - 
    754844981645376854507344061825834082028055*Nc)/
   16069782229001342050320801969221594695680, 
  (-1029507631959304867189731227337500396677716 - 
    7033738716922765905156779523906526048649*Nc)/
   8034891114500671025160400984610797347840, 
  (-24052020626987922608928810305728 - 6758820375818343306972110689979*Nc)/
   471864812663427290132448215040, (25013808838112463919858193551069648 + 
    4650867474276422404548460025045327*Nc)/9909161065931973092781412515840, 
  (5233015245856868178070768475405024 + 518168632833288454542141412308085*Nc)/
   4335257966345238228091867975680, (-666336391226630761603190256956656 + 
    43119423646727673413695422769717*Nc)/8670515932690476456183735951360, 
  (3942957934798960324664754762898768 + 728408037930408772652468338821195*Nc)/
   5780343955126984304122490634240, (-4969178717301456633124453686134848 - 
    1951236380411052518695290827290865*Nc)/1083814491586309557022966993920, 
  (531601953664397582416606047806000 + 159866052162499213819343094117103*Nc)/
   309661283310374159149419141120, (2567111845010102090005243630608440 + 
    556939550966786281247569882313521*Nc)/270953622896577389255741748480, 
  (-2098968607166334942998793734242648 - 203443651780187566796523562832321*
     Nc)/541907245793154778511483496960, 
  (-311004336591625582039676675476384 - 152055654174426940408781323474025*Nc)/
   63753793622724091589586293760, (-1563574262364180905268649563994928 - 
    1059315923466236999798512927290105*Nc)/1445085988781746076030622658560, 
  (20124366945672945753913134795404080 + 8403364980835022598149165076133313*
     Nc)/4335257966345238228091867975680, 
  (-12082705526607865903852793891991184 - 5523574813207263502210789668466559*
     Nc)/4335257966345238228091867975680, (601942811 + 286696181*Nc)/
   64009728, (-5905712387 - 2381662873*Nc)/1493560320, 
  (-10352738559 - 8277138377*Nc)/373390080, (-2836216755 - 2787600041*Nc)/
   373390080, (14325869661 + 9863835803*Nc)/1493560320, 
  (-892059793 - 700300024*Nc)/62231680, (-8501209569 - 6369258257*Nc)/
   373390080, (-2139846626400195079962080 - 392211065108000175419593*Nc)/
   3350742183504613048320, (4031828646415481824 + 727618914189578977*Nc)/
   1390434841436160, (-52016325113505122144 - 9346603805610005425*Nc)/
   4432011057077760, (48142169473131688096 + 9133645074320834615*Nc)/
   4432011057077760, (11152352658816168544 + 2403606814043156597*Nc)/
   8864022114155520, (53853079015191961248 + 9658508205856951643*Nc)/
   5909348076103680, (152109462552273829344 + 28772091053627386177*Nc)/
   23637392304414720, (2081282344470496 + 417074650243637*Nc)/34350223196160, 
  (-2884376900859552 - 541973294596589*Nc)/715629649920, 
  (-11*(41142896 + 7086703*Nc))/709920, (-2085816928 - 312459839*Nc)/
   11358720, (-394667840 - 27684487*Nc)/11358720, 
  (-206324896 - 45978701*Nc)/5679360, (4012929760 + 574714519*Nc)/1893120, 
  (-753726752 - 100938943*Nc)/1336320, 
  (1739419822350368 + 335396431836419*Nc)/89453706240, 
  (1688624315826976 + 321259607864475*Nc)/178907412480, 
  (566178146422816 + 112605145425609*Nc)/44726853120, 
  (-19892 - 11801*Nc)/11520, (-112835 - 63669*Nc)/13920, 
  (-282834 - 86213*Nc)/55680, (-62900 - 101257*Nc)/55680, 
  (1216 + 25005*Nc)/18560, (-71824 - 12429*Nc)/74240, 
  (11464 + 3231*Nc)/11136}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (104432530960217206364434283169301913890424 - 
    38256243240544031836089735401714642351205*Nc)/
   3761080081410279727414890429136128000, 
  (-1858165601490041725377112 - 146297956917341586596579*Nc)/
   239323229011096773137280, (-13483950222148085641850488 + 
    4354246085610395120008255*Nc)/1116841735385118274640640, 
  (32251675 + 31730864*Nc)/35005320, 
  (14521303950669651909223917715576 - 5308893316723794666060018892573*Nc)/
   156637053387762838018349760, (55729118581444674098347304892760 - 
    20401861335193206883397811173089*Nc)/1670795236136136938862397440, 
  (809861948383818827613100424296 - 292243110887768681977689747571*Nc)/
   104424702258508558678899840, (-11853600432730741980822911352 + 
    4202815134099320170767424693*Nc)/13923293634467807823853312, 
  (-492709692007094154640039123400 + 180997405495415346186461606027*Nc)/
   208849404517017117357799680, (319864856 + 83327487*Nc)/46673760, 
  (-1106184704 - 273273645*Nc)/116684400, 
  (1433359306780292961117326513932140232 - 
    22954405829918017570697045552567725*Nc)/
   2346484899275575587513746257036800, 
  (-1865209924204129833083326935740571512 - 
    109441233144293503412656296844133325*Nc)/
   879931837228340845317654846388800, 
  (29649509047044384538851922310024696 + 2111511884887056045566578614065695*
     Nc)/20950758029246210602801305866400, 
  (-777733306531312099408447607356838 + 1041580749299163329180350828970895*
     Nc)/15713068521934657952100979399800, 
  (674116744480110560407790996227587128 + 3841659001496471176731253448143775*
     Nc)/293310612409446948439218282129600, 
  (5712816629785516158464974418748464 + 106291304654404653201444471489025*Nc)/
   5057079524300809455848591071200, 
  (-880139256519608633701144 + 127302813775435174883007*Nc)/
   53182939780243727363840, (-674761297482571822149736 + 
    132645427803414166294939*Nc)/79774409670365591045760, 
  (-27468717153098435905202504 + 8999685138778273012723773*Nc)/
   159548819340731182091520, (-113894856346869687217864 - 
    62411310429289998501511*Nc)/3323933736265232960240, 
  (19503081278481162309691976 - 1399275307644569880170677*Nc)/
   79774409670365591045760, (-323103530233630349579704 - 
    108543814267985108271101*Nc)/5501683425542454554880, 
  (81367223121544394169775128 - 29266310217537438126757631*Nc)/
   319097638681462364183040, (100459379955257163401803400 - 
    22288367813533385160600421*Nc)/319097638681462364183040, 
  (-8935066361153953024821816 + 2230945934017119996952979*Nc)/
   319097638681462364183040, (48369934733765250532048552 - 
    19322947366929462780966073*Nc)/106365879560487454727680, 
  (-209346948 - 61828385*Nc)/46673760, (218988 - 715885*Nc)/1111280, 
  (-14223022 - 2680819*Nc)/833460, (341664 - 16779269*Nc)/11668440, 
  (-356 + 95*Nc)/420, (-1406 + 389*Nc)/280, (65671970368 + 24330419285*Nc)/
   278532620480, (737730850588 + 187124740913*Nc)/69633155120, 
  (3389216576728 - 513880287983*Nc)/278532620480, 
  (625623286544 + 271069711133*Nc)/69633155120, 
  (-13260370528 - 25456232663*Nc)/7203429840, 
  (-1691527059512 - 300996633091*Nc)/208899465360, (292248 - 245963*Nc)/4640, 
  (3*(-14432 + 10015*Nc))/2320, (21104 - 61807*Nc)/9280, 
  (7495 - 2191*Nc)/1160, (227768 - 120493*Nc)/9280, (47784 - 81701*Nc)/9280, 
  (-37384899160 + 27011509359*Nc)/109624640, (-1795116922 + 1016623579*Nc)/
   3425770, (-9762652888 + 7494016845*Nc)/54812320, (1208 - 271*Nc)/464, 
  (9*(1216 + 259*Nc))/1160, (-3*(-908 + 49*Nc))/290, (6326 + 2005*Nc)/290, 
  (-3*(1718 + 7*Nc))/580, (3*(-16 + 5*Nc))/40, 
  (543243790875588768496384269556354404328 - 
    184277315831721423952967182039613459793*Nc)/
   50072229511287501534461075119104000, 
  (-540174010472621259986419443796111297768 + 
    184623740017283294933667164237828787873*Nc)/
   50072229511287501534461075119104000, (-62519671644 - 1682210927*Nc)/
   22403404800, (-59076257178122839410561474696802141229173595496 + 
    10223750871943009268355869851597331649872801261*Nc)/
   791918868245186136239809121043240186603110400, 
  (-1647469172540753428609920361164188348790450478264 + 
    524070005559987654969175118860212444790482590199*Nc)/
   74242393897986200272482105097803767494041600, 
  (-878073092982283877651750214495323094444064939144 + 
    303603236239552314522724110954339859229789218737*Nc)/
   14848478779597240054496421019560753498808320, 
  (-266916002648991676326415465461925595 + 
    98291271091895383735097666291648973*Nc)/
   625902868891093769180763438988800, 
  (59781255258390666367415735087258540824 - 
    19063604614074887495910605460432275619*Nc)/
   1251805737782187538361526877977600, 
  (12094249183010679555789525872902348808 - 
    3181269848477334187639593384766550523*Nc)/
   625902868891093769180763438988800, 
  (447903299662934435236764165844057912 - 26128901810927365188383066826928218\
7*Nc)/46363175473414353272649143628800, 
  (39320622829168335193541137560125148440 - 
    13609445131518272606172104976927598527*Nc)/
   250361147556437507672305375595520, (-69671502584 - 30203211373*Nc)/
   22403404800, (-27854517888 + 6539382671*Nc)/8961361920, 
  (622249128 - 888786563*Nc)/320048640, 
  (-28764205539729486500188228722891203066270584 + 
    5209693804082876065563700273821363212369223*Nc)/
   385674773496032209207699247261318272696320, 
  (1849557959875125801414859243476724859160232 + 
    52616265532290130103173304734971599569027*Nc)/
   7142125435111707577920356430765153198080, 
  (-37275314489296042329145679105902605903032 - 
    89313593198683247597296962536581964241073*Nc)/
   63768977099211674802860325274688867840, 
  (-8138179067005460432587341711972141517381880 + 
    5289543729197345133712346002376844941344247*Nc)/
   8034891114500671025160400984610797347840, 
  (874161492839898604510611327492629266410776 + 
    1038872108871735355875302577892326842861621*Nc)/
   4017445557250335512580200492305398673920, 
  (-3878718904433166349695913285885306866967096 + 
    919162182901627811462807964226441258770287*Nc)/
   8034891114500671025160400984610797347840, 
  (950138561805727500601491903842896169643304 + 
    692271139619550728604370239849979140422171*Nc)/
   4017445557250335512580200492305398673920, 
  (-8829765994717586772262418851624 - 2157854909631730712080154597291*Nc)/
   707797218995140935198672322560, (-2073566488004894207037804982310312 + 
    1058295928611360565572490294459165*Nc)/4954580532965986546390706257920, 
  (-1525635299729257067135450271676408 + 308120870887692878758360016837255*
     Nc)/2167628983172619114045933987840, 
  (371860404025484074873574710289864 - 103273899018605051629676073055489*Nc)/
   4335257966345238228091867975680, (-446232906165460958041056974572104 + 
    201282006993697219257748547926769*Nc)/2890171977563492152061245317120, 
  (-1877572799430468918503830148014504 - 67509421548541265410534130331115*Nc)/
   541907245793154778511483496960, (83441192462917924056745594868696 + 
    15419472606245407133054256931565*Nc)/154830641655187079574709570560, 
  (-74345794093764503133732199478296 + 111153210582920567401665296431367*Nc)/
   135476811448288694627870874240, (648520118232279634466176960459160 - 
    133146229753260958830586266124999*Nc)/270953622896577389255741748480, 
  (-177226080291242445111767768293192 - 2586769026756026681491400645011*Nc)/
   31876896811362045794793146880, (-1514934443469043074560041347347560 + 
    25473465092397662755097765282757*Nc)/722542994390873038015311329280, 
  (8393776158237663909397174257812392 + 282160366904606918740144575107155*Nc)/
   2167628983172619114045933987840, (-5443407267375168551437170291274840 - 
    279106946691859065019870064751949*Nc)/2167628983172619114045933987840, 
  (3274829800 - 548556271*Nc)/320048640, (-11470664248 + 2844008555*Nc)/
   1493560320, (-12741159160 - 1328244569*Nc)/373390080, 
  (-1716339920 - 1306154553*Nc)/373390080, (23145642952 - 520842029*Nc)/
   1493560320, (-1973835768 + 81429235*Nc)/62231680, 
  (-13123862856 + 288851077*Nc)/373390080, 
  (212179777032311610594136 - 86409129000182818544675*Nc)/
   1675371091752306524160, (-359753930826119832 + 205840664715351083*Nc)/
   695217420718080, (4772399545783235224 - 2673778993750122779*Nc)/
   2216005528538880, (-2992081827625371944 + 2534923663379146333*Nc)/
   2216005528538880, (225081981295342216 + 642699578902038535*Nc)/
   4432011057077760, (-5024002201844712712 + 2733356021833998953*Nc)/
   2954674038051840, (-9684030638879467928 + 7996307887528229963*Nc)/
   11818696152207360, (-104148764109304 + 82055146464327*Nc)/17175111598080, 
  (235624112716920 - 126009835667503*Nc)/357814824960, 
  (59738936 - 23990995*Nc)/354960, (347633192 - 111922645*Nc)/5679360, 
  (145817608 - 3100205*Nc)/5679360, (-11835592 - 11142463*Nc)/2839680, 
  (-782972776 + 198392125*Nc)/946560, (174782056 - 41260085*Nc)/668160, 
  (-127103174822216 + 68436506039841*Nc)/44726853120, 
  (-135952999855496 + 65935910296489*Nc)/89453706240, 
  (-32981901493784 + 20803676100643*Nc)/22363426560, (-19948 + 1045*Nc)/5760, 
  (-229368 - 12883*Nc)/13920, (-79082 + 175*Nc)/27840, 
  (-199220 - 21653*Nc)/27840, (142388 + 36567*Nc)/27840, 
  (84544 - 14723*Nc)/111360, (-3980 - 1051*Nc)/13920}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4057195966159733688245333088214389140861 - 
    3367168468344567891442490251966435625958*Nc)/
   940270020352569931853722607284032000, 
  (-200331752176873801117779 + 4980038879923405853426*Nc)/
   59830807252774193284320, (-1889390439058814345605039 + 
    281280409638220286133482*Nc)/279210433846279568660160, 
  (11245386 + 90254489*Nc)/70010640, 
  (570446119036260697234524111405 - 466689800666517154651487092694*Nc)/
   39159263346940709504587440, (2181841585182709194903264832737 - 
    1795827762181934158275468890606*Nc)/417698809034034234715599360, 
  (34099115355145002105347263035 - 25570350949181695320549443486*Nc)/
   26106175564627139669724960, (-8931163282014677601301088707 + 
    5409525658074884673172948170*Nc)/52212351129254279339449920, 
  (-13866891590230110019754020723 + 16137620003703553227671651410*Nc)/
   52212351129254279339449920, (234589492 + 48105429*Nc)/46673760, 
  (1683457148 + 264698361*Nc)/116684400, 
  (704570570747811240522095410793273233 + 41081372624396557177122472187004886*
     Nc)/586621224818893896878436564259200, 
  (-884776409151147071060589226465776113 - 
    64424378451999738488436609522996156*Nc)/
   219982959307085211329413711597200, 
  (16882343972281010550632707859666189 + 1262507466721621781846934063879608*
     Nc)/5237689507311552650700326466600, 
  (6219716012573180786851023488023927 + 843122062103217553089935000975694*Nc)/
   15713068521934657952100979399800, 
  (290919312662914182304028910657415247 + 17648140760350868630409670073077984*
     Nc)/73327653102361737109804570532400, 
  (6125756955847069249249953183872287 + 400385318361001662428661783331249*Nc)/
   2528539762150404727924295535600, 
  (-556347011878049678120273 - 4784632607431725619266*Nc)/
   39887204835182795522880, (-69127539572707292666296 + 
    13555840389155362338749*Nc)/19943602417591397761440, 
  (-6148322565897216067625369 + 445636507071781408453038*Nc)/
   39887204835182795522880, (119343430588811983851464 - 
    6116003426467221186363*Nc)/2492950302198924720180, 
  (1896473787067854947671437 - 75421707189369974709266*Nc)/
   19943602417591397761440, (57242813375164591072169 - 
    1503742656329251747798*Nc)/1375420856385613638720, 
  (5035485598806577938167755 - 3147500376504211767302266*Nc)/
   79774409670365591045760, (14710517079789186712869273 - 
    1503337688982854089615070*Nc)/79774409670365591045760, 
  (-4117155398111071144847951 - 78080224356234216427742*Nc)/
   79774409670365591045760, (2521209121414544340241085 - 
    2286895001488076468946294*Nc)/26591469890121863681920, 
  (-495075792 - 86121289*Nc)/46673760, (-10042224 - 2513417*Nc)/1111280, 
  (-25995997 - 4351810*Nc)/416730, (-578124 - 13408747*Nc)/11668440, 
  (-795 - 22*Nc)/210, (-3*(1168 + 33*Nc))/140, (25265325493 + 6183614438*Nc)/
   69633155120, (772546330480 + 105545983701*Nc)/34816577560, 
  (-559751101929 - 79641487733*Nc)/69633155120, 
  (-1852777220245 + 72424593876*Nc)/52224866340, 
  (-84418017699 - 8183650474*Nc)/1800857460, 
  (-2978551965809 - 208274464787*Nc)/52224866340, (-166039 - 107262*Nc)/3480, 
  (22447 + 13155*Nc)/1740, (-93881 - 32247*Nc)/6960, (33802 - 3609*Nc)/6960, 
  (-20135 - 15764*Nc)/2320, (97751 - 26766*Nc)/6960, 
  (39634387963 + 12823607838*Nc)/82218480, (667105840 + 295409103*Nc)/
   1712885, (4385613991 + 1235943048*Nc)/13703080, (32981 + 3885*Nc)/1740, 
  (3*(2231 + 341*Nc))/290, (18556 + 1407*Nc)/435, (-11758 - 1365*Nc)/870, 
  (-27866 + 7275*Nc)/1740, (-59 - 2*Nc)/10, 
  (1838743356547129101803564428790788123 - 
    496001557381891689430799170370847529*Nc)/
   463631754734143532726491436288000, 
  (-5307806488287124438749008874383788369 + 
    1514855485750738377035524159386337127*Nc)/
   1390895264202430598179474308864000, (-197590997888 - 19044135433*Nc)/
   22403404800, (-79035747910535463155677226466424470522069686251 - 
    3835048884234549225923726290005426439282502832*Nc)/
   593939151183889602179856840782430139952332800, 
  (-83926302641309540385652194763794132089117043881 + 
    9285702213408144101774600727462468984857670168*Nc)/
   6186866158165516689373508758150313957836800, 
  (-24591854384042493542252383386943868643238908335 + 
    7607155150622768115235834708233490400083188264*Nc)/
   1237373231633103337874701751630062791567360, 
  (-304520399030585089044077070527631460 + 
    34894885978977012341093188929429503*Nc)/
   1112716211361944478543579447091200, 
  (2507332252542273202799188856157671021 - 
    403068882120540907041299867565474848*Nc)/
   104317144815182294863460573164800, 
  (643071692220849872762310210218577898 - 14747212325371290178185210693591399*
     Nc)/34772381605060764954486857721600, 
  (-450462945279728635891617726976293943 - 
    109861733071188422516758573444167531*Nc)/
   34772381605060764954486857721600, 
  (354165685918441224924073074677257007 - 11486740750149491849676247165417675\
7*Nc)/6954476321012152990897371544320, (-77126227488 - 29156603459*Nc)/
   22403404800, (-107540601664 - 6152063447*Nc)/8961361920, 
  (6721711504 + 112991963*Nc)/320048640, 
  (-22495146444915109549489142098392384669799747 - 
    1386791282163547695829774490864919675857286*Nc)/
   96418693374008052301924811815329568174080, 
  (3847531130024510705761638688722537669510715 + 
    302078041728708003252330726394379863408804*Nc)/
   5356594076333780683440267323073864898560, 
  (-258845465549153347254496670445661000061107 - 
    32286879707270700907255448374809896896160*Nc)/
   15942244274802918700715081318672216960, 
  (9624662841369241589154688265903556633543565 + 
    1474139914397918598878052348872533568385634*Nc)/
   2008722778625167756290100246152699336960, 
  (382081303984972091656354573943831142241199 + 
    104730071572435201417246753115339253843148*Nc)/
   1004361389312583878145050123076349668480, 
  (-1889914323118758265448867280364096359991759 - 
    58397697885989987657445250988439520056629*Nc)/
   2008722778625167756290100246152699336960, 
  (-1291307028631730678086728952370577002122138 - 
    30385800277491866480832547044407838767929*Nc)/
   2008722778625167756290100246152699336960, 
  (-2376228315900079884313736352717 - 246355906290786790735920956944*Nc)/
   35389860949757046759933616128, (1727929876248006817667758452145423 + 
    284789484017145197451535130706038*Nc)/1238645133241496636597676564480, 
  (-26265072744388690124549468011343 + 6683569746747526078852395126728*Nc)/
   108381449158630955702296699392, (216129263528178548736817954527221 + 
    7977026764644335396917951413286*Nc)/1083814491586309557022966993920, 
  (225900526707208587789992424353323 + 45377419890706616563526714548774*Nc)/
   722542994390873038015311329280, (-1377158754814922003796573200831881 - 
    115561049428206310788057437954084*Nc)/135476811448288694627870874240, 
  (94941488757569502709583650715279 + 10013030012696588521697379905218*Nc)/
   38707660413796769893677392640, (232271881941315630260604528398825 + 
    33175047443416470644569483366591*Nc)/33869202862072173656967718560, 
  (77719302036225091678697782313063 - 12910997252199562505875206846053*Nc)/
   67738405724144347313935437120, (-114156832074032230329587062595617 - 
    9192132437461304465590081812482*Nc)/7969224202840511448698286720, 
  (-176684927845784482396744662777957 - 13326751114419415379236050035674*Nc)/
   36127149719543651900765566464, (1205120780940099063661603055969933 + 
    101221527046859118089604902383354*Nc)/108381449158630955702296699392, 
  (-3961473790569461258874704553303871 - 351117117483384531220206113291846*
     Nc)/541907245793154778511483496960, (13125208272 + 871133071*Nc)/
   320048640, (-37635657912 - 1441872535*Nc)/1493560320, 
  (-43209975016 - 5686701051*Nc)/373390080, (-7495827632 - 2189738703*Nc)/
   373390080, (74340226592 + 7056452197*Nc)/1493560320, 
  (-17285128372 - 1392008753*Nc)/186695040, (-44950696736 - 4305334833*Nc)/
   373390080, (-143759386528865071989785 - 24096716621728834657192*Nc)/
   418842772938076631040, (3*(27747300994716521 + 5265053797846600*Nc))/
   57934785059840, (-3197899270176136337 - 611649432277159216*Nc)/
   554001382134720, (3339076652335304695 + 586572113585873312*Nc)/
   554001382134720, (1033334817298028677 + 154118067996328328*Nc)/
   1108002764269440, (3284971439098955787 + 629802379927086584*Nc)/
   738668509512960, (2099474689013724509 + 370385987549914120*Nc)/
   590934807610368, (179303772030133 + 25508676247456*Nc)/4293777899520, 
  (-199017931726325 - 33424416911068*Nc)/89453706240, 
  (-20207893 - 4943837*Nc)/88740, (-52375639 - 19449236*Nc)/1419840, 
  (-7188323 - 2220058*Nc)/1419840, (-13456453 - 1847276*Nc)/709920, 
  (7*(15900081 + 5677208*Nc))/236640, (-15579743 - 8017552*Nc)/167040, 
  (5*(5425660118539 + 828350488280*Nc))/2236342656, 
  (128552878509611 + 20045785371096*Nc)/22363426560, 
  (48516300885569 + 6894349213588*Nc)/5590856640, (-19152 + 127*Nc)/2880, 
  (-571686 - 26987*Nc)/27840, (-98850 - 7313*Nc)/27840, 
  (-284554 - 25135*Nc)/27840, (54358 + 8249*Nc)/9280, (28714 + 565*Nc)/37120, 
  (61230 - 5399*Nc)/55680}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-1016141564594931383902742540977536168125 + 
    312112089524904669240126298298706945049*Nc)/
   39177917514690413827238441970168000, 
  (-53539881853652248998549 + 18018387779886465887996*Nc)/
   2492950302198924720180, (224391637342192054138267 - 
    40836832997004036687153*Nc)/34901304230784946082520, 
  (-11503754 + 11906927*Nc)/2917110, 
  (3*(-15695370333947635369272556373 + 4811519819865670279173971919*Nc))/
   543878657596398743119270, (-542621061761450632658443952977 + 
    165740276971874674681085418839*Nc)/17404117043084759779816640, 
  (-22958635122031901655144099737 + 7048667677850711295323265417*Nc)/
   3263271945578392458715620, (4935474419286020100976664857 - 
    1478716836736656833926718697*Nc)/6526543891156784917431240, 
  (14499241901602778516788594393 - 4777202483575763449812368745*Nc)/
   6526543891156784917431240, (-68882621 + 1372053*Nc)/5834220, 
  (271070123 - 95540079*Nc)/14585550, 
  (-30726766095595255372653377480783015 - 9382283538352446261041599834022973*
     Nc)/24442551034120579036601523510800, 
  (33164562080892863714155883630075005 + 12277880391992098762602928607284908*
     Nc)/9165956637795217138725571316550, 
  (-2201118249061977182940368135874985 - 679190840604481197844233702842087*
     Nc)/654711188413944081337540808325, 
  (-2*(184225055994266840147743458410405 + 48387523611677687846599295869936*
      Nc))/654711188413944081337540808325, 
  (-33291738867144075715067971164813895 - 11849619805988540885074270501305976*
     Nc)/9165956637795217138725571316550, 
  (-1619294886578799374631065255880420 - 498381347792051437290667606798307*
     Nc)/632134940537601181981073883900, 
  (11*(372018775152558531409 + 440437093355441278102*Nc))/
   1661966868132616480120, (4151797661374061870110 + 
    10305414766624541923137*Nc)/4985900604397849440360, 
  (822557486513413993535849 + 136105182239695306461381*Nc)/
   4985900604397849440360, (-42337641066734576500010 + 
    1215675978893492574091*Nc)/207745858516577060015, 
  (415623687267750520754543 - 120475315446881101610115*Nc)/
   2492950302198924720180, (-12991778440697386667179 + 
    1115173228181497143831*Nc)/57309202349400568280, 
  (-218709213031505231703211 - 106324332870524968510785*Nc)/
   9971801208795698880720, (88069666670060622193453 - 
    143799497697716493379605*Nc)/3323933736265232960240, 
  (-45755318637743527738753 + 161047768596033893001153*Nc)/
   9971801208795698880720, (-296133825536340425528061 - 
    297172518260976140388647*Nc)/3323933736265232960240, 
  (43117937 - 4129851*Nc)/1944740, (-3*(-878353 + 132099*Nc))/138910, 
  (2*(3763085 + 53499*Nc))/69455, (-48885005 - 2369697*Nc)/1458555, 
  (2*(23 + 58*Nc))/35, (2*(-11 + 360*Nc))/35, (-34662700684 + 294418797*Nc)/
   52224866340, (-979427121392 - 159272017687*Nc)/34816577560, 
  (3535557982168 + 315502773675*Nc)/104449732680, 
  (350320612964 + 194577023841*Nc)/13056216585, 
  (6470486076 + 1266466097*Nc)/90042873, (4*(153740829451 + 77023951442*Nc))/
   13056216585, (-60994 + 7713*Nc)/870, (4244 - 765*Nc)/290, 
  (-9404 - 9741*Nc)/3480, (-32608 - 11349*Nc)/3480, (-7583 + 1941*Nc)/870, 
  (-20099 - 6720*Nc)/870, (661356166 - 1106644441*Nc)/6851540, 
  (1653297596 - 697921677*Nc)/5138655, (794177 - 200347737*Nc)/1712885, 
  (-2*(6436 + 1197*Nc))/435, (-2*(1366 + 597*Nc))/145, 
  (-8*(2234 + 1011*Nc))/435, (2*(2864 + 463*Nc))/145, 
  (2*(5228 + 1563*Nc))/435, (314 + 301*Nc)/30, 
  (-17656874191404299472399606191206696892 + 
    4439382086091488357136155253489799853*Nc)/
   1564757172227734422951908597472000, 
  (17416923815347959974549571094569620552 - 
    4531544290647581874122729413122716633*Nc)/
   1564757172227734422951908597472000, (2353641697 + 3976883765*Nc)/
   933475200, (7849552605200885887348587235203899098246589587 - 
    144672707087048133280691988719421999035043058*Nc)/
   74242393897986200272482105097803767494041600, 
  (61771761403502272470443048511010823181882906491 - 
    13779328072263082609368705307189317106488343754*Nc)/
   2320074809312068758515065784306367734188800, 
  (28413245014155918424295521051881448868184306317 - 
    7518244587070419544323792791178692668931735654*Nc)/
   464014961862413751703013156861273546837760, 
  (838908207850121808810779525418610435 - 
    259660191862761024380285358713727949*Nc)/
   1251805737782187538361526877977600, 
  (-1910585567792890592685437429920885271 + 
    423910032683593222506074722920255434*Nc)/
   39118929305693360573797714936800, 
  (-852294345145994895733934932142441969 + 
    121716690558654895632825390704301071*Nc)/
   39118929305693360573797714936800, 
  (-38869437982932713339887268637462724 + 27944714626152043044260738859358241*
     Nc)/4346547700632595619310857215200, 
  (-1260683674951140596793075986732986204 + 
    339199676709640805850350132419219747*Nc)/7823785861138672114759542987360, 
  (41540541733 - 5187017929*Nc)/2800425600, (-1515120189 + 2362158461*Nc)/
   373390080, (-35631437 - 91426503*Nc)/4445120, 
  (191357816473619867400425381804493517962261 + 
    11027520587746862858756328910501612876684*Nc)/
   1339148519083445170860066830768466224640, 
  (-84682879084886819931083217652662316902517 - 
    1984476082070416824911177200529636777730*Nc)/
   223191419847240861810011138461411037440, 
  (21943930743101350208392630009633877315723 - 
    481343741000693379527262061460113428322*Nc)/
   1992780534350364837589385164834027120, 
  (-1062709541202587187114216264173441598342331 + 
    193050283997752508621060815593515856957292*Nc)/
   251090347328145969536262530769087417120, 
  (23559527059422010191951520467902957221781 - 
    71295915290197214943056214275578522436402*Nc)/
   125545173664072984768131265384543708560, 
  (133849071042377379540687737491566038165822 + 
    7991941240280392781458191821698716901753*Nc)/
   251090347328145969536262530769087417120, 
  (290241968296125258486965077110650167016989 - 
    133122667954667329524880114779575584296433*Nc)/
   251090347328145969536262530769087417120, 
  (777651296829085632514886060933 + 137279537901632547883524793012*Nc)/
   22118663093598154224958510080, (-153525771937255588297408888299497 + 
    24830895912042354861325989406472*Nc)/154830641655187079574709570560, 
  (-22943214940644309693920488938949 + 18599343703226786106180217914106*Nc)/
   67738405724144347313935437120, (-33068529669698887567276071964975 - 
    726119673562567933875692135504*Nc)/135476811448288694627870874240, 
  (-7750082994945614048116223398487 - 767922793162634177737894510612*Nc)/
   30105958099619709917304638720, (78677302376518907938579230874133 + 
    23236905099692197174500209115436*Nc)/16934601431036086828483859280, 
  (-5948585704011802955794582163197 - 942084020177763721823592044096*Nc)/
   4838457551724596236709674080, (-11737459922234345439448461004967 + 
    919719638919046454486937624899*Nc)/2116825178879510853560482410, 
  (4396315182300621858252529167997 - 4720063317085487811595987459888*Nc)/
   4233650357759021707120964820, (6204634995200435616164773140569 + 
    2499021048821745454240630798429*Nc)/996153025355063931087285840, 
  (48087916155500748098635722162495 + 20926516067237200940696635652408*Nc)/
   22579468574714782437978479040, (-336558356339078007834425862766823 - 
    120757465112541906930001226532184*Nc)/67738405724144347313935437120, 
  (231784805850840503680309768521761 + 108921729084458116743302167149016*Nc)/
   67738405724144347313935437120, (422958799 - 851878819*Nc)/40006080, 
  (-2264777731 + 2423065023*Nc)/186695040, (929874133 + 479285491*Nc)/
   9334752, (3058941033 + 169856303*Nc)/46673760, 
  (-13*(311737295 + 362790157*Nc))/186695040, (116181617 + 1073481121*Nc)/
   23336880, (981866591 + 2493752757*Nc)/46673760, 
  (-7*(-2030851589651539490959 + 417151793084959847902*Nc))/
   52355346617259578880, (-27778314954740513 - 1070294805521006*Nc)/
   21725544397440, (368990719692256321 + 16922887702359470*Nc)/
   69250172766840, (-324030335657884871 - 46973940101119954*Nc)/
   69250172766840, (-86049840764963093 - 34308622693433686*Nc)/
   138500345533680, (-367146950354961563 - 14517609905151002*Nc)/
   92333563689120, (-1034204997436365441 - 144830821110709214*Nc)/
   369334254756480, (-16537667579749 + 708466138498*Nc)/536722237440, 
  (5973791361823 - 786223815520*Nc)/3727237760, (3185434 - 1303411*Nc)/22185, 
  (2089439 - 5287265*Nc)/177480, (-23*(-134321 + 153614*Nc))/177480, 
  (-1234990 + 109807*Nc)/35496, (-28170487 + 9782756*Nc)/29580, 
  (8239759 - 1939186*Nc)/20880, (-13040588285523 + 1848669967886*Nc)/
   1397714160, (-13327536004459 + 2224157396422*Nc)/2795428320, 
  (-4555817535449 + 563486984928*Nc)/698857080, (736 + 1529*Nc)/360, 
  (-99088 + 23035*Nc)/3480, (-14396 - 2069*Nc)/870, (-29944 + 11635*Nc)/3480, 
  (1778 - 19321*Nc)/3480, (6064 - 11119*Nc)/13920, (20716 - 591*Nc)/6960}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (5*(-13 + 2*Nc))/3, (13*(-3 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-81 + 43*Nc)/3, (-39 - 20*Nc)/3, (-2 + Nc)/3, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (104*(8 + Nc))/3, (-104*Nc)/3, (104 + 23*Nc)/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-16*(-359 + 193*Nc))/75, (656*(-3 + Nc))/25, 
  0, (-2914 + 873*Nc)/60, (8*(-134 + 143*Nc))/5, (8*(-94 + 75*Nc))/3, 
  (-329*(-3 + Nc))/15, (-2304*(-3 + Nc))/5, (-7328*(-3 + Nc))/15, 
  (3136*(-3 + Nc))/5, (-736*(-3 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (689691 - 188513*Nc)/40320, (-63991*(-3 + Nc))/40320, 0, 
  (-55137 + 16846*Nc)/129024, (340083 - 77374*Nc)/4032, 
  (155049 - 25370*Nc)/4032, (-1601*(-3 + Nc))/32256, (4619*(-3 + Nc))/504, 
  (21011*(-3 + Nc))/504, (-1623*(-3 + Nc))/56, (1067*(-3 + Nc))/126, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-519291 + 140417*Nc)/28800, (80983*(-3 + Nc))/28800, 0, 
  (73569 - 23518*Nc)/92160, (-299763 + 68206*Nc)/2880, 
  (-33237 + 6178*Nc)/576, (8369*(-3 + Nc))/23040, (-2027*(-3 + Nc))/360, 
  (-16523*(-3 + Nc))/360, (967*(-3 + Nc))/40, (-481*(-3 + Nc))/18, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (6074 - 605*Nc)/45, (-4154 + 17*Nc)/45, (7*(-2 + Nc))/5, 
  (-727 + 46*Nc)/144, (2*(-359 + 158*Nc))/9, (2*(-1477 + 250*Nc))/9, 
  (166 - 1963*Nc)/180, (16*(358 + 41*Nc))/9, (8*(386 + 127*Nc))/9, 
  -8*(46 + 19*Nc), (-8*(-1442 + 137*Nc))/9, (124*(-2 + Nc))/15, -2*(-2 + Nc), 
  (46*(-2 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-784529006 - 46182511*Nc)/73584000, 
  (214133726 + 16481371*Nc)/73584000, (859*(-2 + Nc))/28032, 
  (104715469 - 1221406*Nc)/235468800, (55626317 + 112260802*Nc)/7358400, 
  (28753259 + 22880878*Nc)/1471680, (-13903646 + 23334155*Nc)/58867200, 
  (-1368874 + 7143571*Nc)/919800, (25552138 + 5521613*Nc)/1839600, 
  (-7089482 - 3629817*Nc)/204400, (-26000542 - 12244031*Nc)/367920, 
  (-3889*(-2 + Nc))/58400, (4237*(-2 + Nc))/35040, (-761*(-2 + Nc))/23360, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (41291226 - 257670199*Nc)/73584000, (300892854 + 20683939*Nc)/73584000, 
  (16067*(-2 + Nc))/140160, (77450601 - 25258054*Nc)/235468800, 
  (366518793 - 3243782*Nc)/7358400, (44901711 + 12321142*Nc)/1471680, 
  (-32405574 + 34769555*Nc)/58867200, (-39578946 + 21995539*Nc)/919800, 
  (-170670198 + 89311517*Nc)/1839600, (-3*(-4408274 + 3614251*Nc))/204400, 
  (-18188238 - 7866479*Nc)/367920, (71137*(-2 + Nc))/175200, 
  (2503*(-2 + Nc))/5840, (27971*(-2 + Nc))/23360, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-47570306 - 25143551*Nc)/9198000, (19*(2420054 + 163769*Nc))/9198000, 
  (449*(-2 + Nc))/3504, (20287519 - 4676846*Nc)/29433600, 
  (36189167 + 8698082*Nc)/919800, (5811449 + 2839118*Nc)/183960, 
  (-6066326 + 5086015*Nc)/7358400, (-4376974 + 2748611*Nc)/114975, 
  (-14695562 + 8731333*Nc)/229950, (893718 - 1308947*Nc)/25550, 
  (-3225922 - 1625431*Nc)/45990, (8743*(-2 + Nc))/21900, 
  (3659*(-2 + Nc))/8760, (3129*(-2 + Nc))/2920, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (152528034 + 106355629*Nc)/73584000, (-250356114 - 8116369*Nc)/73584000, 
  (173*(-2 + Nc))/46720, (-49450491 + 8686834*Nc)/235468800, 
  (-196787163 + 5743922*Nc)/7358400, (-34830381 - 2610562*Nc)/1471680, 
  (2300274 - 12571985*Nc)/58867200, (9630486 - 7380769*Nc)/919800, 
  (59216418 - 31273007*Nc)/1839600, (-1680402 + 3445163*Nc)/204400, 
  (21886218 + 294869*Nc)/367920, (-449*(-2 + Nc))/58400, 
  (-283*(-2 + Nc))/2190, (1157*(-2 + Nc))/70080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (796 - 605*Nc)/45, (17*(-68 + Nc))/45, (7*(4 + 3*Nc))/15, 
  (-865 + 23*Nc)/72, (4*(-89 + 79*Nc))/9, (4*(-91 + 125*Nc))/9, 
  (401 - 763*Nc)/180, (16*(236 + 41*Nc))/9, (8*(505 + 127*Nc))/9, 
  -8*(72 + 19*Nc), (-8*(-127 + 137*Nc))/9, (632 + 199*Nc)/15, (2 - Nc)/3, 
  4*(4 + 3*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-4*(66629 + 1734*Nc))/1575, 
  (-8*(-3547 + 78*Nc))/1575, (190 + 33*Nc)/30, (2153 + 828*Nc)/10080, 
  (-190151 + 2844*Nc)/315, (-1889 + 900*Nc)/63, (3644 + 597*Nc)/630, 
  (1664*(109 + 9*Nc))/315, (64*(6626 + 261*Nc))/315, (-24*(2144 + 99*Nc))/35, 
  (-64*(944 + 45*Nc))/63, (2*(190 + 33*Nc))/15, (-106 - 9*Nc)/6, 82 + 15*Nc, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (2*(1790 + 8893*Nc))/1575, (-2*(6095 + 1543*Nc))/1575, 
  (-190 - 33*Nc)/60, (55375 - 4876*Nc)/20160, (-5665 - 16748*Nc)/630, 
  (-7543 - 5300*Nc)/126, (-1430 - 571*Nc)/1260, (-32*(1025 + 433*Nc))/315, 
  (-16*(2020 + 1499*Nc))/315, (12*(680 + 303*Nc))/35, 
  (16*(1042 + 341*Nc))/63, (-190 - 33*Nc)/15, (42 - Nc)/12, (-22 + Nc)/6, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (4070667967 - 1192170269*Nc)/139855800, (394282183*(-3 + Nc))/46618600, 
  0, (53174899473 - 13954687216*Nc)/8503232640, 
  (-13993352477 + 3580956864*Nc)/88575340, (-8411752721 + 2314344576*Nc)/
   53145204, (681487151*(-3 + Nc))/111884640, (147103226*(-3 + Nc))/1165465, 
  (613828027*(-3 + Nc))/3496395, (-367356774*(-3 + Nc))/1165465, 
  (-103708225*(-3 + Nc))/699279, 0, 0, 0, (-42650233 + 37603742*Nc)/7592172, 
  (3798225 - 661936*Nc)/180766, (6*(-50436941 + 12838633*Nc))/632681, 
  (-4*(-56874358 + 17637259*Nc))/632681, (107894799 - 43423909*Nc)/632681, 
  (-2*(-37272416 + 12612833*Nc))/632681, (-3*(-7569189 + 1390897*Nc))/90383, 
  (-398639*(-3 + Nc))/152224, (-615879*(-3 + Nc))/152224, 
  (-1563939*(-3 + Nc))/33299, (-865617*(-3 + Nc))/66598, 
  (-136078*(-3 + Nc))/33299, (-4491595*(-3 + Nc))/33299, 
  (55594*(-3 + Nc))/4757, (-4339646*(-3 + Nc))/33299, 
  (5608788*(-3 + Nc))/33299, (-2975717*(-3 + Nc))/33299, 
  (142991*(-3 + Nc))/33299, (3528013*(-3 + Nc))/33299, 
  (1310767*(-3 + Nc))/33299, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-8555029069347 + 3037675246729*Nc)/14684859000, 
  (-2708370780049*(-3 + Nc))/14684859000, 0, 
  (51087541376287 - 22541584772624*Nc)/892839427200, 
  (55279474064391 - 17880581721472*Nc)/27901232100, 
  (11355125527521 - 4521850913344*Nc)/5580246420, 
  (195355747309*(-3 + Nc))/11747887200, (1087749081802*(-3 + Nc))/367121475, 
  (1243436131813*(-3 + Nc))/367121475, (-512754165106*(-3 + Nc))/122373825, 
  (138086269001*(-3 + Nc))/73424295, 0, 0, 0, (90156168253 - 61389156702*Nc)/
   797178060, (-6956959915 - 1474795388*Nc)/18980430, 
  (2*(1555575733 + 16932170895*Nc))/22143835, 
  (-4*(-29698190426 + 21114222517*Nc))/66431505, 
  (-40186778039 - 8656781067*Nc)/66431505, 
  (-2*(-16440225304 + 6961825103*Nc))/66431505, 
  (-11083281647 - 1881040005*Nc)/9490215, (-88493081*(-3 + Nc))/15983520, 
  (53739907*(-3 + Nc))/15983520, (-1201847947*(-3 + Nc))/3496395, 
  (917700073*(-3 + Nc))/6992790, (-510230026*(-3 + Nc))/3496395, 
  (-1187663381*(-3 + Nc))/699279, (45457646*(-3 + Nc))/99897, 
  (-1009121522*(-3 + Nc))/3496395, (3723464692*(-3 + Nc))/3496395, 
  (-8129253583*(-3 + Nc))/3496395, (-1184068113*(-3 + Nc))/1165465, 
  (5544815471*(-3 + Nc))/3496395, (-155335261*(-3 + Nc))/233093, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (1783813673079 - 624759799103*Nc)/29369718000, 
  (191406858281*(-3 + Nc))/9789906000, 0, 
  (-122548017932933 + 53156912329091*Nc)/21428146252800, 
  (-52118337095423 + 16596711427841*Nc)/223209856800, 
  (-10361761658473 + 3954908580887*Nc)/44641971360, 
  (-164645752997*(-3 + Nc))/93983097600, (-144889998251*(-3 + Nc))/489495300, 
  (-493828679557*(-3 + Nc))/1468485900, (99951552517*(-3 + Nc))/244747650, 
  (-30763166017*(-3 + Nc))/146848590, 0, 0, 0, 
  (-443419933429 + 287566720951*Nc)/38264546880, 
  (16687493485 + 3047898922*Nc)/455530320, (-30366956367 - 30257913355*Nc)/
   265726020, (-92897782273 + 84543463441*Nc)/797178060, 
  (23215737624 + 4076738467*Nc)/398589030, (-71480553997 + 30554359299*Nc)/
   1594356120, (21736134863 + 5025499835*Nc)/227765160, 
  (199299589*(-3 + Nc))/383604480, (24000527*(-3 + Nc))/383604480, 
  (5367177871*(-3 + Nc))/167826960, (-235170193*(-3 + Nc))/18647440, 
  (4150148341*(-3 + Nc))/335653920, (914949061*(-3 + Nc))/5594232, 
  (-26853137*(-3 + Nc))/599382, (249745043*(-3 + Nc))/13985580, 
  (-3990060199*(-3 + Nc))/41956740, (6729256909*(-3 + Nc))/27971160, 
  (1094316502*(-3 + Nc))/10489185, (-6891622267*(-3 + Nc))/41956740, 
  (753441265*(-3 + Nc))/8391348, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (721690509699 - 254186623618*Nc)/3671214750, (227953171933*(-3 + Nc))/
   3671214750, 0, (-33295461278257 + 14526498045389*Nc)/1785678854400, 
  (-38900147333001 + 12526414755317*Nc)/55802464200, 
  (-7919670014031 + 3089585607299*Nc)/11160492840, 
  (-33024374681*(-3 + Nc))/5873943600, (-353700107536*(-3 + Nc))/367121475, 
  (-399914859334*(-3 + Nc))/367121475, (54626970586*(-3 + Nc))/40791275, 
  (-47783816018*(-3 + Nc))/73424295, 0, 0, 0, (-59448092428 + 39235086337*Nc)/
   1594356120, (2291423545 + 431500984*Nc)/18980430, 
  (-4*(1470056577 + 2291313415*Nc))/22143835, (-29858817272 + 24559600939*Nc)/
   66431505, (12207985007 + 2638033736*Nc)/66431505, 
  (-10359235634 + 4378513253*Nc)/66431505, (3112290211 + 673913365*Nc)/
   9490215, (14378129*(-3 + Nc))/7991760, (-269921*(-3 + Nc))/998970, 
  (374518616*(-3 + Nc))/3496395, (-47877279*(-3 + Nc))/1165465, 
  (298844761*(-3 + Nc))/6992790, (126669534*(-3 + Nc))/233093, 
  (-14821840*(-3 + Nc))/99897, (243416486*(-3 + Nc))/3496395, 
  (-1133303246*(-3 + Nc))/3496395, (2701860964*(-3 + Nc))/3496395, 
  (1165401572*(-3 + Nc))/3496395, (-1849510498*(-3 + Nc))/3496395, 
  (180391322*(-3 + Nc))/699279, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4170675593517 - 1469420875519*Nc)/29369718000, 
  (1266441160189*(-3 + Nc))/29369718000, 0, 
  (-47721905145239 + 21487302610453*Nc)/3571357708800, 
  (-52254467047527 + 16866004984109*Nc)/111604928400, 
  (-10793760713217 + 4345525943243*Nc)/22320985680, 
  (-186226026023*(-3 + Nc))/46991548800, (-256155613661*(-3 + Nc))/367121475, 
  (-293453015459*(-3 + Nc))/367121475, (80297597897*(-3 + Nc))/81582550, 
  (-33025678963*(-3 + Nc))/73424295, 0, 0, 0, (-79024899986 + 58101875439*Nc)/
   3188712240, (12756834985 + 3414448547*Nc)/151843440, 
  (131782359 - 17794225795*Nc)/44287670, (-28780283002 + 21012598239*Nc)/
   66431505, (44648215663 + 7603965149*Nc)/265726020, 
  (-13795364078 + 6120607481*Nc)/132863010, (11663210409 + 1720119245*Nc)/
   37960860, (79766657*(-3 + Nc))/63934080, (-14484437*(-3 + Nc))/31967040, 
  (2265587903*(-3 + Nc))/27971160, (-926315701*(-3 + Nc))/27971160, 
  (41077436*(-3 + Nc))/1165465, (546586195*(-3 + Nc))/1398558, 
  (-21121231*(-3 + Nc))/199794, (496347997*(-3 + Nc))/6992790, 
  (-1726006637*(-3 + Nc))/6992790, (1901775854*(-3 + Nc))/3496395, 
  (852788842*(-3 + Nc))/3496395, (-854163857*(-3 + Nc))/2330930, 
  (114707722*(-3 + Nc))/699279, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-77557660567077 + 27373895591039*Nc)/117478872000, 
  (-24036153010559*(-3 + Nc))/117478872000, 0, 
  (445935401796517 - 198388251971484*Nc)/7142715417600, 
  (505677282743181 - 163412499872252*Nc)/223209856800, 
  (103253160195051 - 41065886493284*Nc)/44641971360, 
  (1735141672679*(-3 + Nc))/93983097600, (4777099928341*(-3 + Nc))/
   1468485900, (10897308245783*(-3 + Nc))/2936971800, 
  (-2233624898173*(-3 + Nc))/489495300, (1250677410271*(-3 + Nc))/587394360, 
  0, 0, 0, (764299617778 - 536189119577*Nc)/6377424480, 
  (-61638001610 - 13795174123*Nc)/151843440, 
  (3*(10648392941 + 49309745675*Nc))/88575340, 
  (243185192021 - 183283056372*Nc)/132863010, 
  (-376424361959 - 69695757527*Nc)/531452040, (136285181899 - 58210492608*Nc)/
   265726020, (-99487555157 - 16675977575*Nc)/75921720, 
  (-250918077*(-3 + Nc))/42622720, (278551907*(-3 + Nc))/127868160, 
  (-10348905587*(-3 + Nc))/27971160, (2824256541*(-3 + Nc))/18647440, 
  (-8901806147*(-3 + Nc))/55942320, (-3424630135*(-3 + Nc))/1864744, 
  (196421699*(-3 + Nc))/399588, (-3962198791*(-3 + Nc))/13985580, 
  (7911025723*(-3 + Nc))/6992790, (-71352461183*(-3 + Nc))/27971160, 
  (-31495765649*(-3 + Nc))/27971160, (16156431167*(-3 + Nc))/9323720, 
  (-4356515497*(-3 + Nc))/5594232, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1597639922061 - 566538592877*Nc)/14684859000, 
  (127135972253*(-3 + Nc))/3671214750, 0, 
  (-19358322515137 + 8431739180549*Nc)/1785678854400, 
  (-21472745657241 + 6929721823597*Nc)/55802464200, 
  (-4354193088351 + 1716175959979*Nc)/11160492840, 
  (-80413554709*(-3 + Nc))/23495774400, (-409219742227*(-3 + Nc))/734242950, 
  (-232894135694*(-3 + Nc))/367121475, (192582155681*(-3 + Nc))/244747650, 
  (-52069660991*(-3 + Nc))/146848590, 0, 0, 0, 
  (-138301558897 + 90367522053*Nc)/6377424480, (3406608005 + 692128769*Nc)/
   50614480, (-3*(597876086 + 1914073405*Nc))/22143835, 
  (-40991963809 + 30122129683*Nc)/132863010, (26934592373 + 6866243719*Nc)/
   265726020, (-25830167241 + 10767497957*Nc)/265726020, 
  (3497857177 + 820183905*Nc)/18980430, (36363581*(-3 + Nc))/31967040, 
  (-2796453*(-3 + Nc))/21311360, (228515501*(-3 + Nc))/3496395, 
  (-54513903*(-3 + Nc))/2330930, (484340671*(-3 + Nc))/18647440, 
  (906453985*(-3 + Nc))/2797116, (-16569389*(-3 + Nc))/199794, 
  (179883041*(-3 + Nc))/3496395, (-707434961*(-3 + Nc))/3496395, 
  (6305452091*(-3 + Nc))/13985580, (678865937*(-3 + Nc))/3496395, 
  (-361861366*(-3 + Nc))/1165465, (67086827*(-3 + Nc))/466186, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (120973463126 - 25354137023*Nc)/419567400, 
  (-101309737646 + 16484482187*Nc)/419567400, (67*(-2 + Nc))/50, 
  (5351288527 + 4189563122*Nc)/3188712240, (-195882251144 + 46772483687*Nc)/
   199294515, (-230141333944 + 52273935445*Nc)/199294515, 
  (-6825112838 - 24036345601*Nc)/1678269600, (-4*(-583596554 + 245349575*Nc))/
   10489185, (-5750325802 - 4811327*Nc)/10489185, 
  (6043191242 - 510607997*Nc)/3496395, (37089568994 - 6094930949*Nc)/
   10489185, (2101*(-2 + Nc))/100, (-419*(-2 + Nc))/120, (391*(-2 + Nc))/30, 
  (407282542 - 36102159*Nc)/15184344, (78479606 - 10438843*Nc)/542298, 
  (16*(-115330059 + 8750299*Nc))/632681, (-2*(-1639142018 + 84451433*Nc))/
   1898043, (-8*(-137285689 + 21732804*Nc))/1898043, 
  (646304878 - 40187415*Nc)/1898043, (185974130 - 20943701*Nc)/271149, 
  (985772 - 445425*Nc)/114168, (7*(688690 + 154797*Nc))/228336, 
  (-104*(-369485 + 7123*Nc))/99897, (23864178 - 1458781*Nc)/199794, 
  (39456798 + 1175857*Nc)/399588, (8*(11161141 + 1128766*Nc))/99897, 
  (2*(-340570 + 188753*Nc))/14271, (-8*(-18311536 + 2940467*Nc))/99897, 
  (4*(-36747994 + 2152489*Nc))/99897, (8*(4970131 + 2581742*Nc))/99897, 
  (-3821322 + 9317617*Nc)/99897, (-57425154 - 12273083*Nc)/99897, 
  (-67132826 + 19404761*Nc)/99897, (439*(-2 + Nc))/6, (-55*(-2 + Nc))/12, 
  (31*(-2 + Nc))/3, 13*(-2 + Nc), (-7*(-2 + Nc))/12, (-16*(-2 + Nc))/3, 
  (7*(-2 + Nc))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (24657004402 - 23183879633*Nc)/839134800, 
  (-12769261402 + 18470739173*Nc)/839134800, (9*(-2 + Nc))/20, 
  (-2235522031 - 472786546*Nc)/1594356120, (11109782606 + 54171866741*Nc)/
   398589030, (-3426154846 + 10277640371*Nc)/79717806, 
  (-3917626250 - 1586668691*Nc)/671307840, (-2*(-6169714 + 102668981*Nc))/
   10489185, (-1924715726 + 846775759*Nc)/20978370, 
  (879450582 - 1054577003*Nc)/6992790, (733998350 - 1373039359*Nc)/4195674, 
  (181*(-2 + Nc))/120, (-17*(-2 + Nc))/48, (37*(-2 + Nc))/12, 
  (-126813466 - 47133971*Nc)/10122896, (-2694650 - 8326159*Nc)/361532, 
  (16*(8287845 + 15772903*Nc))/632681, (-188432114 - 396504671*Nc)/1898043, 
  (-4*(-7893226 + 28013841*Nc))/1898043, (38684770 - 78009633*Nc)/3796086, 
  (11817970 - 4532137*Nc)/180766, (1374582 - 26093*Nc)/228336, 
  (3503622 + 1545985*Nc)/456672, (-8*(-184893 + 368821*Nc))/99897, 
  (-4048970 - 3393539*Nc)/399588, (-2264846 - 6946425*Nc)/799176, 
  (-4*(-2115052 + 705297*Nc))/99897, (-533678 - 29009*Nc)/14271, 
  (-4*(1147102 + 4624891*Nc))/99897, (2*(-1700542 + 6724567*Nc))/99897, 
  (4*(-864260 + 451929*Nc))/99897, (-14107022 + 2509599*Nc)/199794, 
  (-907750 + 2288219*Nc)/199794, (-32844926 + 14665719*Nc)/199794, 
  (-5*(-2 + Nc))/4, (-25*(-2 + Nc))/24, (25*(-2 + Nc))/6, (17*(-2 + Nc))/6, 
  (-17*(-2 + Nc))/24, (4*(-2 + Nc))/3, (17*(-2 + Nc))/6, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (98032296888914 - 71754724125365*Nc)/181253116800, 
  (11*(-3850871900014 + 3724549367275*Nc))/181253116800, 
  (53749*(-2 + Nc))/6480, (-113611398277991 + 79138945265685*Nc)/
   2755047375360, (-34811721409673 + 54526741166510*Nc)/86095230480, 
  (227*(-123498024133 + 97939398982*Nc))/17219046096, 
  (5556996449282 - 3223832114507*Nc)/145002493440, 
  (2132738966768 - 2235956440535*Nc)/1132831980, 
  (4629278639978 - 6736164075125*Nc)/4531327920, 
  (-2558464355026 + 2876083652745*Nc)/1510442640, 
  (2403062688766 - 2206527622723*Nc)/906265584, (985*(-2 + Nc))/64, 
  (130459*(-2 + Nc))/10368, (58193*(-2 + Nc))/2592, 
  (5*(-661539317998 + 424017008585*Nc))/19678909824, 
  (-170560118194 + 69527519407*Nc)/234272736, 
  (237423356185 - 112171087439*Nc)/34164774, 
  (-1699293645806 + 869990898481*Nc)/409977288, 
  (-168175190599 + 98619333478*Nc)/102494322, 
  (-430147559978 + 328154409759*Nc)/819954576, 
  (-179541788238 + 102239200613*Nc)/117136368, (-491228081 + 308156468*Nc)/
   49320576, (-4532021540 + 2212110683*Nc)/98641152, 
  (-10530653571 + 6002143517*Nc)/21577752, (-18004755870 + 4289284973*Nc)/
   86311008, (20268140206 - 197446937*Nc)/172622016, 
  (545*(-32343457 + 26214673*Nc))/10788876, (1766840962 - 1580622421*Nc)/
   3082536, (-2711347127 + 784869962*Nc)/1798146, 
  (17578442344 - 8843449823*Nc)/10788876, (5*(-6820439069 + 4791167389*Nc))/
   10788876, (-53044620134 + 35409866971*Nc)/43155504, 
  (102795834058 - 72914735633*Nc)/43155504, (-113507073214 + 56606853899*Nc)/
   43155504, (13489*(-2 + Nc))/2592, (-30323*(-2 + Nc))/5184, 
  (47435*(-2 + Nc))/432, (6605*(-2 + Nc))/144, (-165709*(-2 + Nc))/5184, 
  (11665*(-2 + Nc))/216, (22487*(-2 + Nc))/432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (5*(-1475494979062 + 1073058425347*Nc))/7250124672, 
  (15504681358750 - 14988195818599*Nc)/36250623360, (-106759*(-2 + Nc))/6480, 
  (43682902155163 - 30488570323545*Nc)/551009475072, 
  (11727517338409 - 19760774465248*Nc)/17219046096, 
  (52109897934347 - 41333949806192*Nc)/17219046096, 
  (-2107834297798 + 1256168846413*Nc)/29000498688, 
  (-807757689988 + 846175418197*Nc)/226566396, 
  (-1754746422190 + 2583834360379*Nc)/906265584, 
  (992786386430 - 1123024620087*Nc)/302088528, 
  (-4409120213698 + 4077514379089*Nc)/906265584, (-30221*(-2 + Nc))/960, 
  (-237577*(-2 + Nc))/10368, (-129491*(-2 + Nc))/2592, 
  (6202781500898 - 4014558108823*Nc)/19678909824, 
  (324402159598 - 133455099925*Nc)/234272736, 
  (-459621822469 + 217838000987*Nc)/34164774, 
  (3286867558154 - 1692859660819*Nc)/409977288, 
  (-31*(-5176643429 + 3059006033*Nc))/51247161, 
  (825794723006 - 641403600573*Nc)/819954576, 
  (-7*(-47784315870 + 28473223913*Nc))/117136368, 
  (976161653 - 621531014*Nc)/49320576, (-7*(-1128007328 + 578986403*Nc))/
   98641152, (19872487305 - 12057082589*Nc)/21577752, 
  (34226817570 - 9441581591*Nc)/86311008, (29*(-1226432594 + 20058775*Nc))/
   172622016, (33298052933 - 27819754121*Nc)/10788876, 
  (-3566076286 + 2982341767*Nc)/3082536, (5270371955 - 1783109372*Nc)/
   1798146, (-33446332120 + 18450961793*Nc)/10788876, 
  (62164144369 - 45572843993*Nc)/10788876, (95958280778 - 65757051769*Nc)/
   43155504, (-188202783382 + 140148693851*Nc)/43155504, 
  (198862336114 - 104921256665*Nc)/43155504, (-37771*(-2 + Nc))/2592, 
  (45785*(-2 + Nc))/5184, (-88097*(-2 + Nc))/432, (-12095*(-2 + Nc))/144, 
  (323695*(-2 + Nc))/5184, (-21295*(-2 + Nc))/216, (-42989*(-2 + Nc))/432, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-135492754065638 + 93654303697769*Nc)/45313279200, 
  (59672505442358 - 52268077462709*Nc)/45313279200, 
  (-591389*(-2 + Nc))/12960, (635200618978073 - 425902621614189*Nc)/
   2755047375360, (213440728667489 - 272616288393497*Nc)/86095230480, 
  (155750565388343 - 115010966988671*Nc)/17219046096, 
  (-7517462697677 + 4399736093114*Nc)/36250623360, 
  (-6314820699277 + 5929013686471*Nc)/566415990, 
  (-7444637509436 + 9045946454453*Nc)/1132831980, 
  (3933106375402 - 3945668809851*Nc)/377610660, 
  (37*(-91786757098 + 76067626501*Nc))/226566396, (-10337*(-2 + Nc))/120, 
  (-164245*(-2 + Nc))/2592, (-85535*(-2 + Nc))/648, 
  (4436187483467 - 2827856069320*Nc)/4919727456, 
  (222132855895 - 94275727057*Nc)/58568184, 
  (-1256221886587 + 617275414949*Nc)/34164774, 
  (2275324481975 - 1193895516346*Nc)/102494322, 
  (449035372724 - 263575915511*Nc)/51247161, (596604424427 - 445155745170*Nc)/
   204988644, (-11*(-21467265093 + 12630936988*Nc))/29284092, 
  (2829770429 - 1722054215*Nc)/49320576, (11269541059 - 5807449951*Nc)/
   49320576, (-5*(-11348412111 + 6684928081*Nc))/21577752, 
  (22335911595 - 6654517796*Nc)/21577752, (-23530301383 + 343068998*Nc)/
   43155504, (100497864239 - 77286298121*Nc)/10788876, 
  (-2626411270 + 2103718837*Nc)/770634, (14080021799 - 5007358037*Nc)/
   1798146, (-47560639859 + 25584535951*Nc)/5394438, 
  (181796839843 - 127425161945*Nc)/10788876, (69285459920 - 46464479707*Nc)/
   10788876, (-137867211502 + 97602428435*Nc)/10788876, 
  (-5*(-28047870842 + 14699068645*Nc))/10788876, (-6061*(-2 + Nc))/162, 
  (71239*(-2 + Nc))/2592, (-31183*(-2 + Nc))/54, (-8609*(-2 + Nc))/36, 
  (225685*(-2 + Nc))/1296, (-58459*(-2 + Nc))/216, (-29309*(-2 + Nc))/108, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (65315152987822 - 45363318081949*Nc)/60417705600, 
  (-28013401406182 + 24898260824689*Nc)/60417705600, (147941*(-2 + Nc))/8640, 
  (-159967247670191 + 105181472683707*Nc)/1836698250240, 
  (-43711932850883 + 63114363567941*Nc)/57396820320, 
  (5*(-7370283282625 + 5524773934519*Nc))/11479364064, 
  (3763384531240 - 2155723405129*Nc)/48334164480, 
  (1587272589109 - 1436996544928*Nc)/377610660, 
  (3917633093674 - 4399915312933*Nc)/1510442640, 
  (-2116910533898 + 1944540757341*Nc)/503480880, 
  (1565361986858 - 1334935386911*Nc)/302088528, (31079*(-2 + Nc))/960, 
  (80783*(-2 + Nc))/3456, (43765*(-2 + Nc))/864, 
  (-2254026493588 + 1401338992067*Nc)/6559636608, 
  (-112087226480 + 47866724111*Nc)/78090912, 
  (-61*(-5313839509 + 2582589611*Nc))/22776516, 
  (-1173971281708 + 605220069587*Nc)/136659096, 
  (-227038151143 + 132949761112*Nc)/68329548, 
  (-307716233128 + 223228074741*Nc)/273318192, 
  (-118659002400 + 69998359819*Nc)/39045456, (-716380151 + 425830007*Nc)/
   32880384, (-2537533771 + 1353054760*Nc)/32880384, 
  (-14908621239 + 8432654363*Nc)/14385168, (-11349608616 + 3594742627*Nc)/
   28770336, (10762927244 - 14212387*Nc)/57540672, 
  (-25652560985 + 18957431339*Nc)/7192584, (1311849566 - 1032400277*Nc)/
   1027512, (5*(-772977745 + 272718901*Nc))/1198764, 
  (12718832309 - 6515488168*Nc)/3596292, (-45592386961 + 30875702123*Nc)/
   7192584, (-34888480174 + 22359797747*Nc)/14385168, 
  (69420574238 - 47556865405*Nc)/14385168, (-68739800594 + 35201664463*Nc)/
   14385168, (12839*(-2 + Nc))/864, (-1877*(-2 + Nc))/216, 
  (30625*(-2 + Nc))/144, (1387*(-2 + Nc))/16, (-112709*(-2 + Nc))/1728, 
  (14605*(-2 + Nc))/144, (14923*(-2 + Nc))/144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (319214423133902 - 222877912402379*Nc)/241670822400, 
  (-137617960344902 + 123389824788359*Nc)/241670822400, 
  (359729*(-2 + Nc))/17280, (-191100848954194 + 128058955574493*Nc)/
   1836698250240, (-114377455000754 + 160553683508153*Nc)/114793640640, 
  (-90958345063070 + 68473277890223*Nc)/22958728128, 
  (18171576332162 - 10513683957593*Nc)/193336657920, 
  (7532863909814 - 7058562488303*Nc)/1510442640, 
  (17995420590494 - 21597608219963*Nc)/6041770560, 
  (-9692652833518 + 9469263058191*Nc)/2013923520, 
  (7807301720674 - 6653336640277*Nc)/1208354112, (152327*(-2 + Nc))/3840, 
  (396205*(-2 + Nc))/13824, (212783*(-2 + Nc))/3456, 
  (-10805590501334 + 6837169946119*Nc)/26238546432, 
  (-543537551674 + 231016998001*Nc)/312363648, 
  (193486960057 - 94188449168*Nc)/11388258, 
  (-5586821009822 + 2902669980715*Nc)/546636384, 
  (-543363139027 + 321053749012*Nc)/136659096, 
  (-1442567390882 + 1078283718165*Nc)/1093272768, 
  (-572427692910 + 341021901311*Nc)/156181824, (-1700339954 + 1031143781*Nc)/
   65760768, (-13025745662 + 6780565931*Nc)/131521536, 
  (-17535894543 + 10155654175*Nc)/14385168, (-55031175054 + 16511682743*Nc)/
   115081344, (55790150686 - 521869907*Nc)/230162688, 
  (-30104445460 + 23179614259*Nc)/7192584, (6291171790 - 5020715563*Nc)/
   4110048, (-9023776346 + 3140397833*Nc)/2397528, 
  (59067295234 - 31235894663*Nc)/14385168, (-55115385302 + 37994689891*Nc)/
   7192584, (-170062806962 + 110259436597*Nc)/57540672, 
  (333992611270 - 233515627031*Nc)/57540672, 
  (-342928651186 + 174607417421*Nc)/57540672, (62803*(-2 + Nc))/3456, 
  (-75059*(-2 + Nc))/6912, (148433*(-2 + Nc))/576, (20251*(-2 + Nc))/192, 
  (-546259*(-2 + Nc))/6912, (8839*(-2 + Nc))/72, (71777*(-2 + Nc))/576, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (910315237406422 - 639155295178915*Nc)/725012467200, 
  (-389287852940302 + 353171959726975*Nc)/725012467200, 
  (1032829*(-2 + Nc))/51840, (-275060106207937 + 183662611682925*Nc)/
   2755047375360, (-310863359299714 + 456282560239795*Nc)/344380921920, 
  (5*(-51603072807926 + 39156550966433*Nc))/68876184384, 
  (52170669010114 - 30215872478353*Nc)/580009973760, 
  (21469442390374 - 20187288138475*Nc)/4531327920, 
  (51398430647734 - 61709327547715*Nc)/18125311680, 
  (-27900420942158 + 27084167586855*Nc)/6041770560, 
  (21946590890186 - 19034883047357*Nc)/3625062336, (145141*(-2 + Nc))/3840, 
  (1133861*(-2 + Nc))/41472, (609607*(-2 + Nc))/10368, 
  (-31110634589758 + 19547167642007*Nc)/78715639296, 
  (101*(-15532805530 + 6560980717*Nc))/937090944, 
  (-13*(-43225636430 + 20840726839*Nc))/34164774, 
  (-16219215616630 + 8353903799387*Nc)/1639909152, 
  (-785517598891 + 462045096235*Nc)/204988644, 
  (-4186505339290 + 3105921455781*Nc)/3279818304, 
  (-1647490736862 + 976526146879*Nc)/468545472, 
  (-4878545698 + 2966721061*Nc)/197282304, (-36573878206 + 19389671947*Nc)/
   394564608, (-50863285728 + 29197679831*Nc)/43155504, 
  (-159293055006 + 48691871575*Nc)/345244032, (157642638134 - 2062685731*Nc)/
   690488064, (-86725382876 + 66361392359*Nc)/21577752, 
  (17886055622 - 14404260011*Nc)/12330144, (-26453407402 + 9132374497*Nc)/
   7192584, (172415112854 - 89802414631*Nc)/43155504, 
  (-157365677524 + 108721499267*Nc)/21577752, 
  (-484781477386 + 314960637605*Nc)/172622016, 
  (955625426894 - 669042209191*Nc)/172622016, 
  (-973814553146 + 500404302493*Nc)/172622016, (183035*(-2 + Nc))/10368, 
  (-214819*(-2 + Nc))/20736, (427729*(-2 + Nc))/1728, (58387*(-2 + Nc))/576, 
  (-1573595*(-2 + Nc))/20736, (25535*(-2 + Nc))/216, (208129*(-2 + Nc))/1728, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (487789612558334 - 342579037857191*Nc)/241670822400, 
  (-209538246966134 + 189675488895251*Nc)/241670822400, 
  (275461*(-2 + Nc))/8640, (-588872168137331 + 393112425877179*Nc)/
   3673396500480, (-168895467027113 + 245724028138982*Nc)/114793640640, 
  (5*(-27680282038723 + 21010576738738*Nc))/22958728128, 
  (28001322722318 - 16137372130937*Nc)/193336657920, 
  (11569133404988 - 10821751395257*Nc)/1510442640, 
  (27821841056678 - 33077619639047*Nc)/6041770560, 
  (13*(-1158039485662 + 1114962337863*Nc))/2013923520, 
  (11809103787874 - 10222629913105*Nc)/1208354112, (232319*(-2 + Nc))/3840, 
  (608401*(-2 + Nc))/13824, (324875*(-2 + Nc))/3456, 
  (-16640547877778 + 10465369265287*Nc)/26238546432, 
  (-836620023190 + 354167302453*Nc)/312363648, 
  (1197260623765 - 578794550267*Nc)/45553032, 
  (-8647836740378 + 4461511352035*Nc)/546636384, 
  (-838243609366 + 493608168769*Nc)/136659096, 
  (-2237329686062 + 1657953836877*Nc)/1093272768, 
  (-880327438722 + 521443417559*Nc)/156181824, (-2620397189 + 1583521982*Nc)/
   65760768, (-19736645672 + 10381148813*Nc)/131521536, 
  (-54479975373 + 31140345983*Nc)/28770336, (-84901293234 + 25688510591*Nc)/
   115081344, (-5*(-16882987826 + 174296239*Nc))/230162688, 
  (-93238225097 + 70995844265*Nc)/14385168, 
  (-7*(-1369970050 + 1103364337*Nc))/4110048, (-14072002907 + 4826378036*Nc)/
   2397528, (92211058432 - 47783130797*Nc)/14385168, 
  (-169328963149 + 116399513429*Nc)/14385168, 
  (-260796766922 + 168844465369*Nc)/57540672, 
  (513704863318 - 357889284539*Nc)/57540672, 
  (-523504760242 + 267772162793*Nc)/57540672, (95683*(-2 + Nc))/3456, 
  (-116753*(-2 + Nc))/6912, (228737*(-2 + Nc))/576, (10413*(-2 + Nc))/64, 
  (-838807*(-2 + Nc))/6912, (54643*(-2 + Nc))/288, (110933*(-2 + Nc))/576, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (380959077729434 - 271104693327725*Nc)/725012467200, 
  (-163022539810754 + 149868665188625*Nc)/725012467200, 
  (43463*(-2 + Nc))/5184, (-458015835819371 + 309316725984615*Nc)/
   11020189501440, (-127488947575133 + 197426647099520*Nc)/344380921920, 
  (-107664831171899 + 83385980151920*Nc)/68876184384, 
  (22211003260226 - 12800600939867*Nc)/580009973760, 
  (8975039500328 - 8475414700895*Nc)/4531327920, 
  (21164393253698 - 25786453681565*Nc)/18125311680, 
  (-11593719426466 + 11252917540665*Nc)/6041770560, 
  (9165427842694 - 8169495175099*Nc)/3625062336, (61591*(-2 + Nc))/3840, 
  (466555*(-2 + Nc))/41472, (263393*(-2 + Nc))/10368, 
  (-12889037779166 + 8132502392869*Nc)/78715639296, 
  (-655694456290 + 274398831343*Nc)/937090944, 
  (-5*(-187445871341 + 88939788523*Nc))/136659096, 
  (-6759027439862 + 3449286907945*Nc)/1639909152, 
  (-660046153894 + 390345411895*Nc)/409977288, 
  (-1752757311698 + 1313797684071*Nc)/3279818304, 
  (-691367893038 + 414304021685*Nc)/468545472, (-2097339605 + 1272923492*Nc)/
   197282304, (7*(-2241186476 + 1185805445*Nc))/394564608, 
  (-42249906621 + 24526182935*Nc)/86311008, (-68151539646 + 20838390221*Nc)/
   345244032, (68095170166 - 2586452081*Nc)/690488064, 
  (-71814579401 + 56188973621*Nc)/43155504, (7596858298 - 5956441357*Nc)/
   12330144, (-11000945195 + 3644494682*Nc)/7192584, 
  (71078802268 - 37602006803*Nc)/43155504, (-131750155045 + 91543363601*Nc)/
   43155504, (-202598553902 + 130264042819*Nc)/172622016, 
  (400205590594 - 281968204361*Nc)/172622016, 
  (11*(-37355224706 + 19104698665*Nc))/172622016, (87793*(-2 + Nc))/10368, 
  (-86483*(-2 + Nc))/20736, (178763*(-2 + Nc))/1728, (24677*(-2 + Nc))/576, 
  (-662941*(-2 + Nc))/20736, (42877*(-2 + Nc))/864, (88295*(-2 + Nc))/1728, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (14115240251404 - 7279819154737*Nc)/181253116800, 
  (-7324513911244 + 4029612319477*Nc)/181253116800, (42511*(-2 + Nc))/51840, 
  (-57420118362169 + 34097614465557*Nc)/11020189501440, 
  (-44274769715137 + 17273181641281*Nc)/344380921920, 
  (-18066977906263 + 8550395435671*Nc)/68876184384, 
  (626946808753 - 355567593652*Nc)/145002493440, 
  (670519380101 - 483262600913*Nc)/2265663960, 
  (839886057958 - 736318868809*Nc)/4531327920, 
  (-342327571106 + 337481541333*Nc)/1510442640, 
  (-5*(-87019998664 + 38507765941*Nc))/906265584, (623*(-2 + Nc))/480, 
  (15707*(-2 + Nc))/10368, (3289*(-2 + Nc))/2592, 
  (-364256434081 + 251867794250*Nc)/19678909824, 
  (5*(-3367939741 + 1745171317*Nc))/234272736, (84954081347 - 61002897001*Nc)/
   136659096, (-157881889393 + 110783171780*Nc)/409977288, 
  (-65782273829 + 37572674837*Nc)/409977288, (-42625122853 + 30837006168*Nc)/
   819954576, (-19009373931 + 9716407840*Nc)/117136368, 
  (-220816177 + 119155879*Nc)/197282304, (-1492412687 + 578224403*Nc)/
   197282304, (5*(-746019081 + 533637467*Nc))/86311008, 
  (-779473287 + 350172028*Nc)/86311008, (1641545489 + 234103556*Nc)/
   172622016, (-8963902579 + 5777619565*Nc)/43155504, 
  (230590676 - 187135499*Nc)/3082536, (-481307083 + 574487245*Nc)/7192584, 
  (2844827077 - 2124935801*Nc)/21577752, (13*(-1212610775 + 844415197*Nc))/
   43155504, (-6049694302 + 4911978269*Nc)/43155504, 
  (11633873696 - 8031045625*Nc)/43155504, (-11830974524 + 7023775447*Nc)/
   43155504, (-139*(-2 + Nc))/162, (-10109*(-2 + Nc))/10368, 
  (1345*(-2 + Nc))/108, (679*(-2 + Nc))/144, (-16943*(-2 + Nc))/5184, 
  (4205*(-2 + Nc))/864, (1573*(-2 + Nc))/432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (147271520669734 - 99144470234611*Nc)/725012467200, 
  (-64816596807934 + 53087228106511*Nc)/725012467200, (8399*(-2 + Nc))/2592, 
  (17*(-11087948471363 + 6897698568897*Nc))/11020189501440, 
  (-43778002641313 + 63710770714432*Nc)/344380921920, 
  (-40674251008663 + 29655612403792*Nc)/68876184384, 
  (8876574079222 - 4840401329101*Nc)/580009973760, 
  (4052208310228 - 3111276321457*Nc)/4531327920, 
  (10964533975918 - 9479039225587*Nc)/18125311680, 
  (-5878028557406 + 4277499956199*Nc)/6041770560, 
  (3486489289370 - 2859725023157*Nc)/3625062336, (23921*(-2 + Nc))/3840, 
  (173285*(-2 + Nc))/41472, (104983*(-2 + Nc))/10368, 
  (-5270689421050 + 3085331130971*Nc)/78715639296, 
  (-247677233342 + 107154980921*Nc)/937090944, 
  (-31*(-11919412739 + 5734273477*Nc))/136659096, 
  (-2722261286530 + 1371199669223*Nc)/1639909152, 
  (-267965306384 + 154806713933*Nc)/409977288, 
  (-772634664934 + 520751449257*Nc)/3279818304, 
  (-275680627290 + 160590851563*Nc)/468545472, (-904702309 + 495781390*Nc)/
   197282304, (-4937686720 + 2775529537*Nc)/394564608, 
  (-18203998905 + 9935883499*Nc)/86311008, (-26696554506 + 10202059795*Nc)/
   345244032, (21647708738 - 970631551*Nc)/690488064, 
  (-32204196481 + 21373889305*Nc)/43155504, (3317486966 - 2220255323*Nc)/
   12330144, (-4697191987 + 1685162116*Nc)/7192584, 
  (31499868752 - 15511970473*Nc)/43155504, (-54800738309 + 33962868757*Nc)/
   43155504, (-81857648674 + 47296145573*Nc)/172622016, 
  (168603147806 - 105194147743*Nc)/172622016, 
  (-153017331242 + 75927600949*Nc)/172622016, (39623*(-2 + Nc))/10368, 
  (-24889*(-2 + Nc))/20736, (68077*(-2 + Nc))/1728, (9283*(-2 + Nc))/576, 
  (-256259*(-2 + Nc))/20736, (16697*(-2 + Nc))/864, (35569*(-2 + Nc))/1728, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-50988353625470 + 35868183091931*Nc)/103573209600, 
  (22113321573590 - 20021647852151*Nc)/103573209600, 
  (-197443*(-2 + Nc))/25920, (59529905749595 - 40498780213329*Nc)/
   1574312785920, (19462361995385 - 26559219130952*Nc)/49197274560, 
  (14641715621759 - 11066914360328*Nc)/9839454912, 
  (-2855496330422 + 1672363481933*Nc)/82858567680, 
  (-1154332489700 + 1124537909837*Nc)/647332560, 
  (-2622335150390 + 3414086088107*Nc)/2589330240, 
  (1410932014510 - 1482624665559*Nc)/863110080, 
  (-1260486539026 + 1083514234765*Nc)/517866048, (-18389*(-2 + Nc))/1280, 
  (-439987*(-2 + Nc))/41472, (-227969*(-2 + Nc))/10368, 
  (1675449519218 - 1074964655275*Nc)/11245091328, 
  (599723898010 - 251563960423*Nc)/937090944, 
  (-120534284869 + 58336035431*Nc)/19522728, (866953760042 - 451186386103*Nc)/
   234272736, (84894324823 - 50037881176*Nc)/58568184, 
  (220961426990 - 168468660633*Nc)/468545472, 
  (627996204054 - 372525026069*Nc)/468545472, (1828352807 - 1143294386*Nc)/
   197282304, (15450798968 - 7957668887*Nc)/394564608, 
  (5309901063 - 3152157605*Nc)/12330144, (8550950922 - 2470421339*Nc)/
   49320576, (-9212913322 + 243255071*Nc)/98641152, 
  (-97*(-94552853 + 75574877*Nc))/6165072, (-6802698658 + 5563485085*Nc)/
   12330144, (1349406527 - 462306332*Nc)/1027512, 
  (-8851195420 + 4810696853*Nc)/6165072, (17056024069 - 12146822309*Nc)/
   6165072, (26374902266 - 17714703589*Nc)/24660288, 
  (-51580954630 + 37214844383*Nc)/24660288, (54332730514 - 28320637733*Nc)/
   24660288, (-65545*(-2 + Nc))/10368, (93827*(-2 + Nc))/20736, 
  (-166091*(-2 + Nc))/1728, (-22901*(-2 + Nc))/576, (603973*(-2 + Nc))/20736, 
  (-38953*(-2 + Nc))/864, (-78143*(-2 + Nc))/1728, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-47478739198 - 9574669055*Nc)/3356539200, (-10673302442 + 6791538635*Nc)/
   3356539200, (248 - 3*Nc)/240, (38158779324 + 2638864235*Nc)/6377424480, 
  (-102709423634 + 399525035*Nc)/1594356120, (2802703234 + 2573606189*Nc)/
   318871224, (-14104319482 - 2671414445*Nc)/2685231360, 
  (-13*(395144122 + 56410235*Nc))/20978370, (-22234630366 - 2828534975*Nc)/
   83913480, (13757100662 + 1371413155*Nc)/27971160, 
  (2553975598 - 89742625*Nc)/16782696, (-958 - 127*Nc)/160, 
  (194 - 39*Nc)/192, (54 - 37*Nc)/48, (5576656238 + 634433667*Nc)/364424256, 
  (91443302 + 9050487*Nc)/1446128, (-2*(254829776 + 21032557*Nc))/632681, 
  (3827238502 + 302647303*Nc)/7592172, (2*(181118869 + 14288316*Nc))/1898043, 
  (1337524778 + 86015097*Nc)/15184344, (413256526 + 33474555*Nc)/2169192, 
  (1855166 + 100663*Nc)/913344, (-7*(-373114 + 11075*Nc))/1826688, 
  (5*(1661578 + 101605*Nc))/99897, (47894366 + 3749459*Nc)/1598352, 
  (10704074 - 341663*Nc)/3196704, (2*(12371134 + 1106861*Nc))/99897, 
  (-4078518 - 353887*Nc)/57084, (29187982 + 744485*Nc)/99897, 
  (-60339702 - 2995111*Nc)/199794, (2*(15228905 + 1591107*Nc))/99897, 
  (72219034 + 7869281*Nc)/799176, (-212306622 - 20222923*Nc)/799176, 
  (27444910 + 4334211*Nc)/266392, (7*(14 + 11*Nc))/16, (166 + 9*Nc)/96, 
  (294 + 31*Nc)/24, (74 + 15*Nc)/24, (-534 - 55*Nc)/96, (16 + Nc)/3, 
  (258 + 31*Nc)/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-328755800186 - 25082208049*Nc)/839134800, 
  (255443389826 - 1560321851*Nc)/839134800, (346 + 93*Nc)/60, 
  (115631530121 + 16318878439*Nc)/3188712240, (282824214422 - 34653405887*Nc)/
   398589030, (94919720282 + 3984563719*Nc)/79717806, 
  (-21521081870 - 410435107*Nc)/671307840, (-2*(20819357522 + 1020977773*Nc))/
   10489185, (-78839155322 - 3413231233*Nc)/20978370, 
  (35438748594 + 2404950421*Nc)/6992790, (-13089606118 + 315288241*Nc)/
   4195674, (1362 + 349*Nc)/120, (150 + 31*Nc)/48, (290 + 93*Nc)/12, 
  (9933542786 + 2157535669*Nc)/91106064, (26589222 + 106370147*Nc)/1084596, 
  (-16*(22170343 + 46694524*Nc))/632681, (1991185514 + 1246888609*Nc)/
   1898043, (4*(223890998 + 111992513*Nc))/1898043, 
  (1462191334 + 307251871*Nc)/3796086, (203256002 + 114540437*Nc)/542298, 
  (2056786 + 250759*Nc)/228336, (2450306 - 114711*Nc)/456672, 
  (8*(2072627 + 259216*Nc))/33299, (31873858 + 4823213*Nc)/399588, 
  (21996278 + 13614231*Nc)/799176, (4*(61488572 + 3912045*Nc))/99897, 
  (-12565226 - 1420001*Nc)/14271, (4*(18816558 + 8126017*Nc))/99897, 
  (-2*(79301498 + 12741625*Nc))/99897, (4*(99782912 + 2703831*Nc))/99897, 
  (293341334 + 7397567*Nc)/199794, (-588381874 - 21221733*Nc)/199794, 
  (-5*(-79261006 + 4612501*Nc))/199794, (-198 - 23*Nc)/12, (-290 + 67*Nc)/24, 
  (458 + 73*Nc)/6, (34 - 7*Nc)/6, (-346 - 97*Nc)/24, (2*(36 + 5*Nc))/3, 
  (194 + 17*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-115135285658 - 11547428831*Nc)/839134800, 
  (97877079938 + 2191075811*Nc)/839134800, (-41 - 3*Nc)/15, 
  (183878235024 + 39230536843*Nc)/25509697920, 
  (372222422692 - 14763733571*Nc)/797178060, (75762783868 + 3824538139*Nc)/
   159435612, (-3933786014 - 454769123*Nc)/671307840, 
  (-2*(4872857366 + 188864087*Nc))/10489185, (-18167150906 - 424710827*Nc)/
   20978370, (2021212574 + 133984763*Nc)/2330930, 
  (-4616200054 + 234869267*Nc)/4195674, (-830 + Nc)/120, (-82 - 9*Nc)/48, 
  (-286 - 15*Nc)/12, (671696938 + 689390243*Nc)/91106064, 
  (-87573834 + 38182267*Nc)/1084596, (-4*(-106045886 + 62673343*Nc))/632681, 
  (-77902730 + 124031373*Nc)/632681, (-69145800 + 134321317*Nc)/1898043, 
  (85535882 + 22582355*Nc)/1265362, (-59526966 + 42796873*Nc)/542298, 
  (-18249 + 17618*Nc)/114168, (-7*(-393842 + 9965*Nc))/456672, 
  (6475432 + 3156991*Nc)/199794, (-2873810 - 278889*Nc)/133196, 
  (11797518 + 7340681*Nc)/799176, (4*(12156969 + 992326*Nc))/99897, 
  (-1763258 - 128787*Nc)/14271, (176*(-61795 + 15177*Nc))/33299, 
  (-4*(1328137 + 1847152*Nc))/99897, (-2*(-28160102 + 1784995*Nc))/99897, 
  (-5*(-6501182 + 834727*Nc))/199794, (-82256802 + 2303065*Nc)/199794, 
  (27281990 - 20864479*Nc)/199794, (130 + 21*Nc)/12, (-306 - 23*Nc)/24, 
  (294 + 53*Nc)/6, (182 + 17*Nc)/6, (110 + 7*Nc)/24, Nc/3, (22 + Nc)/6, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-53117429096 + 413612519*Nc)/559423200, (36446617736 + 206414861*Nc)/
   559423200, (329 + 48*Nc)/60, (152538499396 - 11642796489*Nc)/12754848960, 
  (9274171504 + 1149253229*Nc)/88575340, (17734377392 + 37732753*Nc)/
   53145204, (-4542492712 - 2043875*Nc)/447538560, 
  (-3906353832 + 161777723*Nc)/3496395, (-4859935624 + 297882341*Nc)/4661860, 
  (21541590472 - 1292683793*Nc)/13985580, (-2536254184 - 261399615*Nc)/
   2797116, (2752 + 443*Nc)/240, (328 + 45*Nc)/96, (800 + 159*Nc)/24, 
  (-109*(-83810008 + 9088533*Nc))/182212128, (68469144 - 18119569*Nc)/723064, 
  (8*(-55321337 + 20465357*Nc))/632681, (-5*(-125107784 + 28124339*Nc))/
   1265362, (-4*(-118343357 + 19315776*Nc))/1898043, 
  (799745896 - 47850307*Nc)/7592172, (-5*(-75172712 + 14350309*Nc))/1084596, 
  (2077324 + 10457*Nc)/456672, (2606464 + 2006143*Nc)/913344, 
  (-2*(-9027358 + 162167*Nc))/99897, (37250568 + 5353823*Nc)/799176, 
  (-25335096 - 17624339*Nc)/1598352, (-4*(-6192373 + 188784*Nc))/33299, 
  (-9688168 - 15187*Nc)/28542, (2*(24204448 + 23955*Nc))/99897, 
  (-60488488 + 1796765*Nc)/99897, (4*(37107995 + 1867233*Nc))/99897, 
  (231395704 + 15392829*Nc)/399588, (-431419944 - 18123919*Nc)/399588, 
  (366082456 + 55602805*Nc)/399588, (-432 - 73*Nc)/24, (5*(52 + 7*Nc))/48, 
  (-104 - 49*Nc)/12, (-304 - 29*Nc)/12, (-584 - 67*Nc)/48, (46 - Nc)/6, 
  (40 - 13*Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-224474829818 - 77090584435*Nc)/1678269600, 
  (190098274178 + 52434006895*Nc)/1678269600, (740 + 87*Nc)/120, 
  (133845154116 + 41508726365*Nc)/12754848960, (10329812546 + 61861072345*Nc)/
   797178060, (5*(9518980726 + 4645990403*Nc))/159435612, 
  (-24133276430 - 4936804609*Nc)/1342615680, (-14257304606 - 3152987155*Nc)/
   10489185, (-43672175066 - 10219797715*Nc)/41956740, 
  (22413268642 + 4256877535*Nc)/13985580, (-6564135190 - 2372830637*Nc)/
   8391348, (7*(318 + 17*Nc))/240, (6 - 35*Nc)/96, (-5*(2 + 7*Nc))/8, 
  (3875386714 + 2049955255*Nc)/182212128, (32810294 + 73763105*Nc)/2169192, 
  (-4*(141596020 + 47715699*Nc))/632681, (886874454 + 271876313*Nc)/1265362, 
  (2*(-7726130 + 88419629*Nc))/1898043, (623199662 + 311739957*Nc)/7592172, 
  (3*(-13747606 + 12464719*Nc))/361532, (2158298 + 416159*Nc)/456672, 
  (16496642 + 5631759*Nc)/913344, (15510932 + 1404471*Nc)/99897, 
  (-580498 + 2136133*Nc)/266392, (57009006 - 2829107*Nc)/1598352, 
  (8*(8430413 + 1469817*Nc))/99897, (-11902994 - 2803411*Nc)/28542, 
  (-2*(-21248226 + 559171*Nc))/99897, (-47182546 - 1538487*Nc)/99897, 
  (4*(26366497 + 5344701*Nc))/99897, (181916542 + 31966541*Nc)/399588, 
  (-300503306 - 58487631*Nc)/399588, (150679054 + 37790981*Nc)/399588, 
  (25*(6 + Nc))/8, (-982 - 199*Nc)/48, (962 + 267*Nc)/12, (342 + 107*Nc)/12, 
  (142 + 109*Nc)/48, (-8 + Nc)/3, (-82 + 11*Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (508724782542 + 59487609251*Nc)/3356539200, (25832056218 + 18761710849*Nc)/
   3356539200, (-2348 - 387*Nc)/240, (-353593576347 - 59742153716*Nc)/
   12754848960, (1150021011606 + 173226789673*Nc)/1594356120, 
  (-13009389222 - 3511948769*Nc)/318871224, (25950552042 + 1458349193*Nc)/
   2685231360, (24734390754 + 4017285587*Nc)/20978370, 
  (86445517614 + 15661899827*Nc)/83913480, (-20864826946 - 3653729373*Nc)/
   9323720, (-4056254718 - 1772434643*Nc)/16782696, (-6022 - 799*Nc)/480, 
  (-818 - 117*Nc)/192, (-19*(130 + 21*Nc))/48, (-49052589822 - 7956868199*Nc)/
   364424256, (-1920211394 - 382289017*Nc)/4338384, 
  (2*(1721939488 + 345408203*Nc))/632681, (-24628707830 - 4768406811*Nc)/
   7592172, (-2*(1336927643 + 210556514*Nc))/1898043, 
  (-5*(1707870610 + 245993377*Nc))/15184344, (-2790072254 - 388890463*Nc)/
   2169192, (-7369046 - 1112007*Nc)/913344, (43766074 + 8624609*Nc)/1826688, 
  (-55*(276386 + 45521*Nc))/33299, (-262320398 - 41196631*Nc)/1598352, 
  (-17*(4369626 + 1359085*Nc))/3196704, (-2*(63905434 + 9883825*Nc))/99897, 
  (27356358 + 4629571*Nc)/57084, (-25*(7793638 + 1317925*Nc))/99897, 
  (353533382 + 57521723*Nc)/199794, (-2*(81462253 + 12067587*Nc))/99897, 
  (-415896906 - 66176285*Nc)/799176, (1154020622 + 167313727*Nc)/799176, 
  (-5*(83379378 + 8421889*Nc))/799176, (1946 + 333*Nc)/48, 
  (-826 - 139*Nc)/32, (-950 - 163*Nc)/24, (342 + 61*Nc)/24, 
  (3398 + 507*Nc)/96, (-358 - 45*Nc)/6, (-1794 - 323*Nc)/24, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3566369188 - 30117932509*Nc)/3356539200, 
  (-29*(10882226428 + 302619499*Nc))/3356539200, (562 + 83*Nc)/80, 
  (445154330111 + 53995315178*Nc)/25509697920, 
  (-1290841822814 - 86468811947*Nc)/1594356120, 
  (5*(-20989033354 + 227059511*Nc))/318871224, (-15597066844 - 542309383*Nc)/
   2685231360, (-8540812276 - 1554677593*Nc)/20978370, 
  (-42925343476 - 5666385613*Nc)/83913480, (42048023732 + 4630743761*Nc)/
   27971160, (143*(138733004 + 3673523*Nc))/16782696, (4076 + 521*Nc)/480, 
  (5*(172 + 23*Nc))/192, (2020 + 297*Nc)/48, (34217020276 + 3474470545*Nc)/
   364424256, (1657577404 + 165556967*Nc)/4338384, 
  (-8*(377077021 + 38496423*Nc))/632681, (20390371588 + 2212084301*Nc)/
   7592172, (1970979630 + 193590593*Nc)/1898043, 
  (5988059228 + 598221939*Nc)/15184344, (2225527684 + 152884433*Nc)/2169192, 
  (6977264 + 587827*Nc)/913344, (-41635116 - 7762907*Nc)/1826688, 
  (4*(9138568 + 1021755*Nc))/99897, (205781636 + 27138377*Nc)/1598352, 
  (83046620 - 3281621*Nc)/3196704, (72532960 + 10498229*Nc)/99897, 
  (-16750564 - 1966573*Nc)/57084, (182548544 + 17385781*Nc)/99897, 
  (-289829364 - 30957605*Nc)/199794, (76024168 + 16284695*Nc)/99897, 
  (173725116 + 45335507*Nc)/799176, (-204951868 - 36848875*Nc)/266392, 
  (42469116 + 72746443*Nc)/799176, (-1492 - 251*Nc)/48, (824 + 101*Nc)/32, 
  (5*(20 + 9*Nc))/24, (-604 - 75*Nc)/24, (-2516 - 349*Nc)/96, (71 + 11*Nc)/2, 
  (1124 + 277*Nc)/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-11*(-1483765951119 + 504098844773*Nc))/28530583200, 
  (5495634281623*(-3 + Nc))/28530583200, 0, 
  (-1381000907240989 + 494880632096503*Nc)/45101145922560, 
  (-4316293548574797 + 1443937269428999*Nc)/1409410810080, 
  (-819340147793067 + 278528392187105*Nc)/281882162016, 
  (265845518233*(-3 + Nc))/11412233280, (-1088553340009*(-3 + Nc))/713264580, 
  (-528105051953*(-3 + Nc))/356632290, (323992841227*(-3 + Nc))/237754860, 
  (-351591608429*(-3 + Nc))/142652916, 0, 0, 0, 
  (-3995131295423 + 1638756870117*Nc)/80537760576, 
  (776148320863 - 219076926613*Nc)/1917565728, 
  (9*(-206385735667 + 63217440729*Nc))/279645002, 
  (4201079181417 - 1269182445715*Nc)/1677870012, 
  (118280159761 - 2442630587*Nc)/838935006, (-139549939435 + 49330456377*Nc)/
   559290004, (4*(-1955803632 + 1405876231*Nc))/59923929, 
  (196782401*(-3 + Nc))/31053696, (-4611366823*(-3 + Nc))/31053696, 
  (188262587*(-3 + Nc))/13585992, (-706068049*(-3 + Nc))/27171984, 
  (-358081287*(-3 + Nc))/18114656, (3216907843*(-3 + Nc))/3396498, 
  (-180499067*(-3 + Nc))/970428, (-420901952*(-3 + Nc))/566083, 
  (-123982958*(-3 + Nc))/1698249, (114818107*(-3 + Nc))/99897, 
  (1591380209*(-3 + Nc))/4528664, (-12602293993*(-3 + Nc))/13585992, 
  (2011260869*(-3 + Nc))/4528664, 0, 0, 0, 0, 0, 0, 0, 
  (-5301443 + 2098897*Nc)/42432, (196981 - 60759*Nc)/624, 
  (103*(-8421 + 2399*Nc))/663, (821221 - 244591*Nc)/663, 
  (159947 - 35545*Nc)/1326, (-5*(-599067 + 180377*Nc))/2652, 
  (7846949 - 2321799*Nc)/10608, (-69227*(-3 + Nc))/13056, 
  (58521*(-3 + Nc))/272, (-316*(-3 + Nc))/17, (-71*(-3 + Nc))/51, 
  (-160*(-3 + Nc))/51, (2*(-3 + Nc))/17, (-1242*(-3 + Nc))/17, 
  (55*(-3 + Nc))/2, (-44465*(-3 + Nc))/34, (-128987*(-3 + Nc))/204, 
  (-51275*(-3 + Nc))/51, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (19861476689469393 - 6610562318843611*Nc)/11298110947200, 
  (6629002585785211*(-3 + Nc))/11298110947200, 0, 
  (-1621324957880150093 + 542730742998855711*Nc)/17860053785333760, 
  (-5250174616296513789 + 1746922018163669423*Nc)/558126680791680, 
  (-1014625951854508155 + 338194126712683001*Nc)/111625336158336, 
  (419433177465151*(-3 + Nc))/4519244378880, (-106585348190123*(-3 + Nc))/
   25677524880, (-566326543841711*(-3 + Nc))/141226386840, 
  (306733348260539*(-3 + Nc))/94150924560, (-430688940737441*(-3 + Nc))/
   56490554736, 0, 0, 0, (-5205199396244119 + 1763231863187965*Nc)/
   31892953188096, (699075809718711 - 228210886024957*Nc)/759356028288, 
  (-2064078485929223 + 682642489232317*Nc)/110739420792, 
  (5048457453157633 - 1666389019181515*Nc)/664436524752, 
  (-160560079853821 + 56859781967575*Nc)/332218262376, 
  (-475373869076905 + 160334984937251*Nc)/664436524752, 
  (-33140231872779 + 11353426701053*Nc)/23729875884, 
  (66595792943*(-3 + Nc))/4099087872, (-6579485451083*(-3 + Nc))/12297263616, 
  (-612852405565*(-3 + Nc))/5380052832, (-683474739265*(-3 + Nc))/
   10760105664, (-722558692175*(-3 + Nc))/7173403776, 
  (109884726575*(-3 + Nc))/49815304, (-6343177499*(-3 + Nc))/11645136, 
  (-74448886481*(-3 + Nc))/30568482, (122000861005*(-3 + Nc))/336253302, 
  (2017715857*(-3 + Nc))/732578, (433032003001*(-3 + Nc))/489095712, 
  (-12156055970617*(-3 + Nc))/5380052832, (7071082603183*(-3 + Nc))/
   5380052832, 0, 0, 0, 0, 0, 0, 0, (-7500705803 + 2509985017*Nc)/16803072, 
  (-7*(-36449675 + 12708889*Nc))/247104, (-1080962283 + 381384577*Nc)/262548, 
  (898963517 - 316333319*Nc)/262548, (80732547 - 32166161*Nc)/525096, 
  (1193029093 - 419253943*Nc)/350064, (8537973661 - 3011377919*Nc)/4200768, 
  (-72762275*(-3 + Nc))/5170176, (88707761*(-3 + Nc))/107712, 
  (522341*(-3 + Nc))/5049, (60509*(-3 + Nc))/2244, (23411*(-3 + Nc))/1683, 
  (17339*(-3 + Nc))/3366, (-416803*(-3 + Nc))/1122, (76559*(-3 + Nc))/792, 
  (-190187419*(-3 + Nc))/40392, (-62874401*(-3 + Nc))/26928, 
  (-66871027*(-3 + Nc))/20196, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1387777143313 - 465065513691*Nc)/6028070400, 
  (462711750091*(-3 + Nc))/6028070400, 0, 
  (-323048007545839 + 109201163964133*Nc)/28587521064960, 
  (-366396461270469 + 121612446559543*Nc)/297786677760, 
  (-71020856210803 + 23673782174769*Nc)/59557335552, 
  (31800424729*(-3 + Nc))/2411228160, (-7104173543*(-3 + Nc))/13700160, 
  (-12466478527*(-3 + Nc))/25116960, (57325410937*(-3 + Nc))/150701760, 
  (-10078195019*(-3 + Nc))/10046784, 0, 0, 0, 
  (-6995824350335 + 2443078340453*Nc)/357344013312, 
  (6958770918597 - 2238110164895*Nc)/59557335552, 
  (-3050438926879 + 1002341141429*Nc)/1240777824, 
  (7637229274841 - 2497783525027*Nc)/7444666944, 
  (-298242538325 + 105678666399*Nc)/3722333472, 
  (-671054762171 + 231972788117*Nc)/7444666944, 
  (-238941792519 + 86295067019*Nc)/1240777824, 
  (671622101*(-3 + Nc))/321497088, (-7877048437*(-3 + Nc))/107165696, 
  (-439185959*(-3 + Nc))/20093568, (-118184129*(-3 + Nc))/13395712, 
  (-381670837*(-3 + Nc))/26791424, (3988681061*(-3 + Nc))/15070176, 
  (-190801295*(-3 + Nc))/2740032, (-9448753*(-3 + Nc))/28542, 
  (29464229*(-3 + Nc))/418616, (149214047*(-3 + Nc))/470943, 
  (543256217*(-3 + Nc))/5480064, (-16042441801*(-3 + Nc))/60280704, 
  (8943549871*(-3 + Nc))/60280704, 0, 0, 0, 0, 0, 0, 0, 
  (-80606377 + 26837131*Nc)/1317888, (51912935 - 18534613*Nc)/329472, 
  (-4302173 + 1580903*Nc)/6864, (10643701 - 3797991*Nc)/20592, 
  (-7*(-46025 + 20747*Nc))/13728, (14151583 - 4996141*Nc)/27456, 
  (101156423 - 36179605*Nc)/329472, (-254707*(-3 + Nc))/135168, 
  (957251*(-3 + Nc))/8448, (12553*(-3 + Nc))/792, (6883*(-3 + Nc))/1584, 
  (1807*(-3 + Nc))/792, (535*(-3 + Nc))/792, (-4877*(-3 + Nc))/88, 
  (48067*(-3 + Nc))/3168, (-2041157*(-3 + Nc))/3168, 
  (-676063*(-3 + Nc))/2112, (-711893*(-3 + Nc))/1584, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-12241731899761353 + 4314982035439811*Nc)/15064147929600, 
  (-4075244299907411*(-3 + Nc))/15064147929600, 0, 
  (987627441818394253 - 373345307506537551*Nc)/23813405047111680, 
  (3065753584497015309 - 1003031555027811823*Nc)/744168907722240, 
  (596694111394406379 - 203797025601582265*Nc)/148833781544448, 
  (-217812149153597*(-3 + Nc))/6025659171840, (71020676621383*(-3 + Nc))/
   34236699840, (379695630837601*(-3 + Nc))/188301849120, 
  (-225515946824779*(-3 + Nc))/125534566080, (261463445561497*(-3 + Nc))/
   75320739648, 0, 0, 0, (2190981657306851 - 1141950118996625*Nc)/
   42523937584128, (-489646568201295 + 117809362880429*Nc)/1012474704384, 
  (1242433582145683 - 335062466600273*Nc)/147652561056, 
  (-2786929592040533 + 706688908954199*Nc)/885915366336, 
  (-239490150849535 + 51838452067357*Nc)/442957683168, 
  (158373610431299 - 70141928959045*Nc)/885915366336, 
  (-13500973429263 - 3656400567725*Nc)/63279669024, 
  (-118218109277*(-3 + Nc))/16396351488, (3705785545711*(-3 + Nc))/
   16396351488, (-112228482607*(-3 + Nc))/7173403776, 
  (688543173029*(-3 + Nc))/14346807552, (234822866963*(-3 + Nc))/9564538368, 
  (-234175932513*(-3 + Nc))/199261216, (3583377767*(-3 + Nc))/15526848, 
  (18922143983*(-3 + Nc))/20378988, (33997220683*(-3 + Nc))/448337736, 
  (-1764201379*(-3 + Nc))/1098867, (-386182206149*(-3 + Nc))/652127616, 
  (8825530292309*(-3 + Nc))/7173403776, (-5774912699747*(-3 + Nc))/
   7173403776, 0, 0, 0, 0, 0, 0, 0, (4674161131 - 1567227137*Nc)/22404096, 
  (5*(-44496833 + 15643123*Nc))/329472, (1001450553 - 346240043*Nc)/350064, 
  (-900566659 + 305585185*Nc)/350064, (-156317583 + 62266285*Nc)/700128, 
  (-372566527 + 122014429*Nc)/155584, (-8590792949 + 2899243567*Nc)/5601024, 
  (15618617*(-3 + Nc))/2297856, (-50524361*(-3 + Nc))/143616, 
  (-645989*(-3 + Nc))/13464, (-23017*(-3 + Nc))/2992, (6957*(-3 + Nc))/1496, 
  (10265*(-3 + Nc))/4488, (743981*(-3 + Nc))/4488, (-75083*(-3 + Nc))/1056, 
  (102810599*(-3 + Nc))/53856, (34107941*(-3 + Nc))/35904, 
  (35101031*(-3 + Nc))/26928, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1369239934630403 - 450397373903681*Nc)/1255345660800, 
  (458965900554841*(-3 + Nc))/1255345660800, 0, 
  (-329462113003565849 + 106390701406402163*Nc)/5953351261777920, 
  (-122426579438091673 + 41047215188639171*Nc)/20671358547840, 
  (-71138167178903549 + 23589110048513743*Nc)/12402815128704, 
  (17366557699343*(-3 + Nc))/251069132160, (-6923774218283*(-3 + Nc))/
   2853058320, (-18285663245693*(-3 + Nc))/7845910380, 
  (54753950651567*(-3 + Nc))/31383641520, (-29993936489059*(-3 + Nc))/
   6276728304, 0, 0, 0, (-1175378541235621 + 363890472600847*Nc)/
   10630984396032, (131379197354775 - 47817450432961*Nc)/253118676096, 
  (-428010874180433 + 149866377737899*Nc)/36913140264, 
  (1090065257490691 - 383607798072809*Nc)/221478841584, 
  (-84641102874019 + 27528404652093*Nc)/110739420792, 
  (-58317779653538 + 19254769094843*Nc)/110739420792, 
  (-14129810919071 + 4401707960371*Nc)/10546611504, 
  (13912884775*(-3 + Nc))/1366362624, (-171908169441*(-3 + Nc))/455454208, 
  (-74415725521*(-3 + Nc))/597783648, (-36657771113*(-3 + Nc))/1195567296, 
  (-59731029483*(-3 + Nc))/797044864, (543430325797*(-3 + Nc))/448337736, 
  (-4023100627*(-3 + Nc))/11645136, (-10888797553*(-3 + Nc))/6792996, 
  (7410955444*(-3 + Nc))/18680739, (4504148288*(-3 + Nc))/3296601, 
  (64585234183*(-3 + Nc))/163031904, (-2155132078031*(-3 + Nc))/1793350944, 
  (1082724974897*(-3 + Nc))/1793350944, 0, 0, 0, 0, 0, 0, 0, 
  (-1686341687 + 561881585*Nc)/5601024, (60951701 - 19356379*Nc)/82368, 
  (2*(-10402631 + 3328172*Nc))/7293, (100128859 - 31708575*Nc)/43758, 
  (1682497 - 362431*Nc)/19448, (269294941 - 87117083*Nc)/116688, 
  (1902512917 - 603820283*Nc)/1400256, (-1738323*(-3 + Nc))/191488, 
  (20761729*(-3 + Nc))/35904, (484849*(-3 + Nc))/6732, 
  (142619*(-3 + Nc))/6732, (100807*(-3 + Nc))/6732, (10415*(-3 + Nc))/3366, 
  (-331975*(-3 + Nc))/1122, (60343*(-3 + Nc))/792, 
  (-44673985*(-3 + Nc))/13464, (-4982753*(-3 + Nc))/2992, 
  (-15640045*(-3 + Nc))/6732, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (307908562262631 - 100287078830797*Nc)/1076010566400, 
  (102632972069437*(-3 + Nc))/1076010566400, 0, 
  (-23746781911525291 + 7455190982975177*Nc)/1700957503365120, 
  (-82948051213161963 + 27933581720280041*Nc)/53154921980160, 
  (-16139485822638429 + 5334446929003439*Nc)/10630984396032, 
  (8844294679651*(-3 + Nc))/430404226560, (-1433916342161*(-3 + Nc))/
   2445478560, (-7489930642787*(-3 + Nc))/13450132080, 
  (3308944872733*(-3 + Nc))/8966754720, (-6784031159639*(-3 + Nc))/
   5380052832, 0, 0, 0, (-89605736238533 + 26128767041351*Nc)/3037424113152, 
  (61400494091823 - 24126849087341*Nc)/506237352192, 
  (-32007089742613 + 11595400051703*Nc)/10546611504, 
  (84828910722947 - 30879022955313*Nc)/63279669024, 
  (-9151503876947 + 2890817796217*Nc)/31639834512, 
  (-9256362073157 + 2999707114131*Nc)/63279669024, 
  (-13952311642749 + 4211729026609*Nc)/31639834512, 
  (7254738335*(-3 + Nc))/2732725248, (-884229848255*(-3 + Nc))/8198175744, 
  (-23902090783*(-3 + Nc))/512385984, (-6129816355*(-3 + Nc))/1024771968, 
  (-5216279111*(-3 + Nc))/227727104, (34711658983*(-3 + Nc))/128096496, 
  (-2071230229*(-3 + Nc))/23290272, (-645517909*(-3 + Nc))/1455642, 
  (4810616929*(-3 + Nc))/32024124, (253876925*(-3 + Nc))/941886, 
  (3123631667*(-3 + Nc))/46580544, (-44205324385*(-3 + Nc))/170795328, 
  (6319958493*(-3 + Nc))/56931776, 0, 0, 0, 0, 0, 0, 0, 
  (-940052011 + 313821729*Nc)/11202048, (36514981 - 11117951*Nc)/164736, 
  (-146890089 + 45112795*Nc)/175032, (114936691 - 34785569*Nc)/175032, 
  (7065855 - 1143389*Nc)/350064, (156641917 - 47942167*Nc)/233376, 
  (-5*(-218405809 + 66198275*Nc))/2800512, (-8592059*(-3 + Nc))/3446784, 
  (3940163*(-3 + Nc))/23936, (15889*(-3 + Nc))/748, (93581*(-3 + Nc))/13464, 
  (36857*(-3 + Nc))/6732, (6719*(-3 + Nc))/6732, (-68939*(-3 + Nc))/748, 
  (36913*(-3 + Nc))/1584, (-25587335*(-3 + Nc))/26928, 
  (-8595077*(-3 + Nc))/17952, (-8939879*(-3 + Nc))/13464, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (127148816429613 - 54830198247071*Nc)/403503962400, 
  (42152905321991*(-3 + Nc))/403503962400, 0, 
  (-9357177434640193 + 5283819911438991*Nc)/637859063761920, 
  (-25817589883216569 + 7559125004473783*Nc)/19933095742560, 
  (-5106955080281055 + 1932505507807537*Nc)/3986619148512, 
  (-187635549091*(-3 + Nc))/161401584960, (-967748282653*(-3 + Nc))/
   917054460, (-2590977618188*(-3 + Nc))/2521899765, 
  (3865397583919*(-3 + Nc))/3362533020, (-2577967255585*(-3 + Nc))/
   2017519812, 0, 0, 0, (25641343308943 + 10881433577027*Nc)/1139034042432, 
  (57959635688517 - 4131920841191*Nc)/189839007072, 
  (-13027513714195 + 399859289453*Nc)/3954979314, 
  (18969334379135 + 4842589331203*Nc)/23729875884, 
  (-5*(-3617436035441 + 970815377753*Nc))/11864937942, 
  (-2*(-599732268650 + 99223540819*Nc))/5932468971, 
  (35638820065713 - 6625601132111*Nc)/23729875884, 
  (2361467395*(-3 + Nc))/1024771968, (-104460757057*(-3 + Nc))/3074315904, 
  (22410103303*(-3 + Nc))/192144744, (-18069745511*(-3 + Nc))/384289488, 
  (5409545387*(-3 + Nc))/256192992, (5853617318*(-3 + Nc))/8006031, 
  (-137123111*(-3 + Nc))/2911284, (-197137130*(-3 + Nc))/2183463, 
  (-9999918827*(-3 + Nc))/24018093, (1169246779*(-3 + Nc))/941886, 
  (9552526655*(-3 + Nc))/17467704, (-158829578927*(-3 + Nc))/192144744, 
  (135800393489*(-3 + Nc))/192144744, 0, 0, 0, 0, 0, 0, 0, 
  (-309400813 + 104317031*Nc)/4200768, (29071951 - 11572925*Nc)/61776, 
  (4*(-36754881 + 13826150*Nc))/65637, (-2*(-73931723 + 26320697*Nc))/65637, 
  (38994255 - 17112901*Nc)/131274, (169589567 - 55972709*Nc)/87516, 
  (1416156551 - 498211285*Nc)/1050192, (-3751741*(-3 + Nc))/1292544, 
  (1673755*(-3 + Nc))/26928, (86437*(-3 + Nc))/5049, (-9688*(-3 + Nc))/1683, 
  (-35140*(-3 + Nc))/1683, (-3917*(-3 + Nc))/561, (-7808*(-3 + Nc))/561, 
  (10379*(-3 + Nc))/198, (-1626755*(-3 + Nc))/10098, 
  (-478777*(-3 + Nc))/6732, (-246239*(-3 + Nc))/5049, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (39643536767083 - 18088071396718*Nc)/5349484350, 
  (-41583616424683 + 18855544084798*Nc)/5349484350, (-146*(-2 + Nc))/15, 
  (-2742651807878743 + 1278838389110698*Nc)/8456464860480, 
  (-11654979800341799 + 5281195857304874*Nc)/264264526890, 
  (-2135153096966081 + 980862939603014*Nc)/52852905378, 
  (-3306538719343 + 1684407057100*Nc)/2139793740, 
  (-4*(-6574384227409 + 2831415922534*Nc))/534948435, 
  (-8*(-3169872892043 + 1369991637848*Nc))/534948435, 
  (4*(-479913705129 + 189294036914*Nc))/59438715, 
  (-4*(-2786662130513 + 1267104511754*Nc))/106989687, (-56*(-2 + Nc))/15, 
  (-46*(-2 + Nc))/3, 0, (-2278650353783 + 1320057309506*Nc)/5033610036, 
  (681320798423 - 260315618394*Nc)/119847858, 
  (72*(-203626263719 + 86174018554*Nc))/139822501, 
  (-4*(-14661288802403 + 6369948808730*Nc))/1258402509, 
  (8*(-310098271159 + 345654135970*Nc))/1258402509, 
  (4*(-931241914795 + 452981769526*Nc))/1258402509, 
  (16*(-66836381369 + 46026371729*Nc))/179771787, 
  (-1275251037 + 512628182*Nc)/5822568, (47718453371 - 23571411866*Nc)/
   5822568, (-2*(-7755356989 + 4532963614*Nc))/5094747, 
  (6408076681 - 2590932958*Nc)/5094747, (4777218183 - 2442698306*Nc)/3396498, 
  (8*(-15795512129 + 6102081926*Nc))/5094747, 
  (-4*(-1091005123 + 475315690*Nc))/727821, 
  (-32*(-5841043597 + 2702375614*Nc))/5094747, 
  (32*(-1550992867 + 927199036*Nc))/5094747, (64*(-121981549 + 46282447*Nc))/
   299691, (2*(-6321917225 + 2492685918*Nc))/1698249, 
  (-2*(-58809073265 + 23125462286*Nc))/5094747, 
  (2*(-26328771575 + 11551079234*Nc))/5094747, (112*(-2 + Nc))/3, 
  (-58*(-2 + Nc))/3, -96*(-2 + Nc), (-32*(-2 + Nc))/3, (128*(-2 + Nc))/3, 
  (-256*(-2 + Nc))/3, (-256*(-2 + Nc))/3, (-17641985 + 9134294*Nc)/7956, 
  (-27*(-3229 + 1326*Nc))/13, (16*(-3403609 + 1365910*Nc))/1989, 
  (-16*(-2630831 + 976274*Nc))/1989, (-8*(-238505 + 21086*Nc))/1989, 
  (-188*(-79297 + 31174*Nc))/663, (-41*(-206293 + 76414*Nc))/663, 
  (-43*(-12833 + 5830*Nc))/2448, (-626425 + 315482*Nc)/51, 
  (64*(-1201 + 1867*Nc))/153, (16*(-2857 + 2236*Nc))/153, 
  (704*(-28 + 31*Nc))/153, (-32*(-443 + 77*Nc))/153, 
  (-32*(-12373 + 6042*Nc))/51, (8*(-3029 + 1310*Nc))/9, 
  (-104*(-35205 + 17254*Nc))/51, (-44*(-14041 + 6910*Nc))/17, 
  (-16*(-162905 + 77194*Nc))/51, 16*(-2 + Nc), -56*(-2 + Nc), 
  (-56*(-2 + Nc))/3, -24*(-2 + Nc), 24*(-2 + Nc), (10*(-2 + Nc))/3, 
  12*(-2 + Nc)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-52902408503732 + 28563068693903*Nc)/128387624400, 
  (53816100430712 - 28749444728657*Nc)/128387624400, (199*(-2 + Nc))/900, 
  (8297509020934150 - 4931508740187517*Nc)/405910313303040, 
  (29115260105462198 - 15475550114546261*Nc)/12684697290720, 
  (27643662768733762 - 14836003206851695*Nc)/12684697290720, 
  (74824278306646 - 41816698875823*Nc)/1027100995200, 
  (-18363522026818 + 10189563071455*Nc)/6419381220, 
  (-17775388100710 + 9990808028839*Nc)/6419381220, 
  (760766734544 - 449813516151*Nc)/356632290, 
  (-17708890895384 + 9400955956439*Nc)/3209690610, (-211*(-2 + Nc))/3600, 
  (323*(-2 + Nc))/1440, (13*(-2 + Nc))/360, 
  (7219577785586 - 6077140070987*Nc)/241613281728, 
  (25*(-55017794350 + 27193016209*Nc))/5752697184, 
  (-41*(-98873336070 + 49140959293*Nc))/838935006, 
  (-31054120851722 + 14971800053999*Nc)/15100830108, 
  (1505597620054 - 1110767544745*Nc)/7550415054, 
  (711849643993 - 449153397286*Nc)/3775207527, 
  (936451748906 - 525051460001*Nc)/2157261444, (4217969466 - 1777156355*Nc)/
   279483264, (-118506365546 + 63177721055*Nc)/279483264, 
  (-13633003570 + 5107925503*Nc)/122273928, (-13853766022 + 6210301873*Nc)/
   244547856, (-4276355302 + 1912671993*Nc)/54343968, 
  (45514640594 - 26325704207*Nc)/30568482, (-3290019970 + 1778943547*Nc)/
   8733852, (4*(-7036016180 + 3423863879*Nc))/15284241, 
  (5508262370 - 1578368093*Nc)/15284241, (-2*(-756359690 + 443107841*Nc))/
   899073, (20152775246 - 12374301941*Nc)/40757976, 
  (-176060840798 + 103657513517*Nc)/122273928, (86795952098 - 50019924515*Nc)/
   122273928, (-107*(-2 + Nc))/72, (11*(-2 + Nc))/48, (109*(-2 + Nc))/36, 
  (29*(-2 + Nc))/36, (-47*(-2 + Nc))/48, 2*(-2 + Nc), (101*(-2 + Nc))/36, 
  (50965514 - 24875627*Nc)/381888, (-171926 + 101717*Nc)/624, 
  (6640330 - 3843763*Nc)/5967, (-5065046 + 3053357*Nc)/5967, 
  (-301994 + 98027*Nc)/11934, (5*(-1453918 + 883249*Nc))/7956, 
  (-16192034 + 9734639*Nc)/31824, (-1414238 + 687481*Nc)/117504, 
  (1606258 - 829319*Nc)/2448, (-16*(-2239 + 775*Nc))/459, 
  (9478 - 4045*Nc)/459, (-40*(-131 + 44*Nc))/459, (4*(38 + 25*Nc))/459, 
  (2*(-25354 + 14691*Nc))/153, (-5*(-1114 + 667*Nc))/54, 
  (-1112586 + 613267*Nc)/306, (-372286 + 205609*Nc)/204, 
  (-387410 + 217351*Nc)/153, (11*(-2 + Nc))/9, (7*(-2 + Nc))/6, 
  (13*(-2 + Nc))/18, (2 - Nc)/6, (2 - Nc)/6, (-11*(-2 + Nc))/72, 
  (2 - Nc)/12}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-13*(-15214428234969 + 8829742258040*Nc))/136946799360, 
  (-193222103130933 + 112573532015696*Nc)/136946799360, (517*(-2 + Nc))/480, 
  (-17455540892951013 + 10103661480398810*Nc)/216485500428288, 
  (-49556786461962933 + 29076165147395914*Nc)/6765171888384, 
  (-49458847913773071 + 28773788252162750*Nc)/6765171888384, 
  (-59915099842851 + 33457238285665*Nc)/273893598720, 
  (35243005821603 - 20860495111766*Nc)/3423669984, 
  (16947992529687 - 10048399754221*Nc)/1711834992, 
  (-3195688222719 + 1927877614504*Nc)/380407776, 
  (62033647933059 - 36107900834744*Nc)/3423669984, (161*(-2 + Nc))/192, 
  (595*(-2 + Nc))/384, (59*(-2 + Nc))/32, 
  (-110653826269281 + 61624360287614*Nc)/644302084608, 
  (8430413906041 - 5556416516250*Nc)/15340525824, 
  (-28688789223121 + 17371809312762*Nc)/2237160016, 
  (198044175157509 - 119705392444886*Nc)/40268880288, 
  (-16780037982801 + 7505925693178*Nc)/20134440144, 
  (-28918582918089 + 16249050129472*Nc)/40268880288, 
  (-4591829220852 + 2352430439149*Nc)/2876348592, 
  (11*(-2815210233 + 1640383738*Nc))/745288704, 
  (957841203501 - 540607658246*Nc)/745288704, (65841653211 - 28901771686*Nc)/
   326063808, (69279408927 - 46223689594*Nc)/652127616, 
  (105298452865 - 57625273726*Nc)/434751744, 
  (-451056822099 + 274807237946*Nc)/81515952, (34179245589 - 19734713854*Nc)/
   23290272, (112151760843 - 65900549002*Nc)/20378988, 
  (-12092165151 + 5130097099*Nc)/20378988, (-4086442020 + 2503248721*Nc)/
   599382, (-233418408719 + 142644013346*Nc)/108687936, 
  (1841130348423 - 1119082081778*Nc)/326063808, 
  (-1013621658321 + 610467799118*Nc)/326063808, (-101*(-2 + Nc))/32, 
  (851*(-2 + Nc))/192, (335*(-2 + Nc))/48, (-37*(-2 + Nc))/16, 
  (-913*(-2 + Nc))/192, (75*(-2 + Nc))/8, (163*(-2 + Nc))/16, 
  (-355919727 + 199837694*Nc)/1018368, (1204993 - 584690*Nc)/1664, 
  (-44682003 + 21693766*Nc)/15912, (37591245 - 18797738*Nc)/15912, 
  (4876431 - 2568158*Nc)/31824, (-7*(-6684855 + 3293822*Nc))/21216, 
  (118556019 - 59180630*Nc)/84864, (10427973 - 5941786*Nc)/313344, 
  (-12890835 + 7262546*Nc)/6528, (-41931 + 20510*Nc)/153, 
  (-93735 + 41398*Nc)/1224, (-26355 + 11827*Nc)/612, 
  (7*(-1596 + 937*Nc))/612, (-3*(-18327 + 9094*Nc))/68, 
  (35*(-753 + 322*Nc))/144, (9224159 - 5219670*Nc)/816, 
  (9090679 - 5131606*Nc)/1632, (3239419 - 1858626*Nc)/408, (47*(-2 + Nc))/24, 
  (287*(-2 + Nc))/48, (-7*(-2 + Nc))/12, (-55*(-2 + Nc))/48, -2 + Nc, 
  (21*(-2 + Nc))/32, (7*(-2 + Nc))/12}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-258280386934749 + 89775591293281*Nc)/
   114122332800, (260632971274449 - 90540092045611*Nc)/114122332800, 
  (7*(-2 + Nc))/30, (43272421788429088 - 15294731284563397*Nc)/
   360809167380480, (137641783091331984 - 47487374872936861*Nc)/
   11275286480640, (-5*(-5328734219156016 + 1846042404734687*Nc))/
   2255057296128, (74796990252162 - 25434165342847*Nc)/182595732480, 
  (-91055864656704 + 32235332752751*Nc)/5706116640, 
  (-88757382589626 + 31533382638659*Nc)/5706116640, 
  (11807119448041 - 4289985499439*Nc)/951019440, 
  (-16988225418999 + 5856966408173*Nc)/570611664, (-4763*(-2 + Nc))/5760, 
  (-29*(-2 + Nc))/256, (-67*(-2 + Nc))/64, 
  (154365754041052 - 55257043911177*Nc)/644302084608, 
  (-16851173579272 + 5604664667475*Nc)/15340525824, 
  (53324761171576 - 17869402088927*Nc)/2237160016, 
  (-131501247647108 + 43479430038935*Nc)/13422960096, 
  (8751083491972 - 2813367409029*Nc)/6711480048, 
  (7372071297853 - 2533832436032*Nc)/6711480048, 
  (4656311709110 - 1527026753497*Nc)/1917565728, 
  (48084015416 - 16774405313*Nc)/745288704, (-570126697604 + 195978362791*Nc)/
   248429568, (-58693593256 + 18514784335*Nc)/108687936, 
  (-53625024836 + 17821644905*Nc)/217375872, 
  (5*(-11720763268 + 3752602663*Nc))/144917248, 
  (225638613644 - 79973241875*Nc)/27171984, (5*(-3360073260 + 1206263767*Nc))/
   7763424, (4*(-4008245728 + 1382635217*Nc))/1698249, 
  (22032377754 - 7164325013*Nc)/13585992, (3868101386 - 1397994499*Nc)/
   399588, (324736716100 - 119498148823*Nc)/108687936, 
  (-897706865100 + 321262563701*Nc)/108687936, 
  (469490877508 - 167284716059*Nc)/108687936, (-1055*(-2 + Nc))/576, 
  (43*(-2 + Nc))/384, (85*(-2 + Nc))/32, (25*(-2 + Nc))/32, 
  (-275*(-2 + Nc))/384, (-11*(-2 + Nc))/24, (-133*(-2 + Nc))/96, 
  (211415936 - 72219955*Nc)/339456, (5*(-1664976 + 623201*Nc))/4992, 
  (34379816 - 12810819*Nc)/5304, (-28138888 + 10799021*Nc)/5304, 
  (-2368608 + 1170355*Nc)/10608, (-113312464 + 42571031*Nc)/21216, 
  (-267798576 + 102770645*Nc)/84864, (-17815040 + 6246899*Nc)/313344, 
  (-7*(-3265244 + 1120383*Nc))/6528, (20970 - 7151*Nc)/51, 
  (51864 - 14537*Nc)/408, (15713 - 5601*Nc)/204, (2451 - 1375*Nc)/204, 
  (-352828 + 121209*Nc)/204, (22144 - 7663*Nc)/48, 
  (3*(-1809608 + 623265*Nc))/272, (-16261528 + 5561233*Nc)/1632, 
  (-1900924 + 659843*Nc)/136, (41*(-2 + Nc))/36, (3*(-2 + Nc))/4, 
  (-39*(-2 + Nc))/16, (-5*(-2 + Nc))/3, (-227*(-2 + Nc))/48, 
  (311*(-2 + Nc))/192, (-21*(-2 + Nc))/32}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (448379126918461 - 51396947695774*Nc)/171183499200, 
  (-438699769935571 + 47229164438689*Nc)/171183499200, (31*(-2 + Nc))/40, 
  (-143686001565327094 + 19552721702953141*Nc)/1082427502141440, 
  (-460743336880650662 + 47521508962374653*Nc)/33825859441920, 
  (-90040025338346858 + 9758305723907579*Nc)/6765171888384, 
  (-234073810988618 + 24381421516301*Nc)/547787197440, 
  (306404355695962 - 35707996307623*Nc)/17118349920, 
  (293551591259938 - 34152739807657*Nc)/17118349920, 
  (-6541798369293 + 848102324537*Nc)/475509720, 
  (28552186185203 - 3000678356117*Nc)/855917496, (1651*(-2 + Nc))/1152, 
  (-293*(-2 + Nc))/768, (63*(-2 + Nc))/64, 
  (-154028267749058 + 29832846409063*Nc)/644302084608, 
  (19758613256542 - 1380078778985*Nc)/15340525824, 
  (-58772434787966 + 4861359563685*Nc)/2237160016, 
  (428582606249930 - 30413905883483*Nc)/40268880288, 
  (-15681250142746 + 5820540330685*Nc)/20134440144, 
  (-21426884313722 + 4097559951677*Nc)/20134440144, 
  (-11124892050290 + 2393255351207*Nc)/5752697184, 
  (-51855545194 + 6635638291*Nc)/745288704, (1798640284634 - 196993918715*Nc)/
   745288704, (158173658602 + 2012438417*Nc)/326063808, 
  (-37*(-5298452878 + 563337193*Nc))/652127616, 
  (173602776226 - 14469472583*Nc)/434751744, 
  (5*(-153890073166 + 19341397903*Nc))/81515952, 
  (56292018994 - 7263492991*Nc)/23290272, (103905827201 - 8630992325*Nc)/
   10189494, (-59966694218 - 3704507665*Nc)/40757976, 
  (-13766905562 + 1694144909*Nc)/1198764, (-406380385534 + 50137353849*Nc)/
   108687936, (3104731461614 - 385684776977*Nc)/326063808, 
  (-1704126314258 + 181610911631*Nc)/326063808, (419*(-2 + Nc))/576, 
  (-583*(-2 + Nc))/384, (455*(-2 + Nc))/32, (641*(-2 + Nc))/96, 
  (-1489*(-2 + Nc))/384, (-29*(-2 + Nc))/12, (-215*(-2 + Nc))/96, 
  (-677081114 + 82153091*Nc)/1018368, (-11*(-827366 + 100501*Nc))/4992, 
  (19*(-6116254 + 739033*Nc))/15912, (98011286 - 11329061*Nc)/15912, 
  (9618170 - 629747*Nc)/31824, (129659542 - 16039469*Nc)/21216, 
  (310883746 - 36231543*Nc)/84864, (6501610 - 777963*Nc)/104448, 
  (-24229990 + 2629283*Nc)/6528, (2*(-30046 + 2599*Nc))/153, 
  (-113578 + 8473*Nc)/1224, (-25861 + 5485*Nc)/612, (-1597 - 653*Nc)/612, 
  (396998 - 44451*Nc)/204, (-87026 + 11759*Nc)/144, 
  (-5*(-3456122 + 374919*Nc))/816, (17414274 - 1865179*Nc)/1632, 
  (-3*(-672950 + 73611*Nc))/136, (-241*(-2 + Nc))/72, (-85*(-2 + Nc))/12, 
  (79*(-2 + Nc))/48, (-5*(-2 + Nc))/12, (15*(-2 + Nc))/16, 
  (-95*(-2 + Nc))/64, (-19*(-2 + Nc))/96}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-176501841738029 + 114224248036518*Nc)/20139235200, 
  (175220650725389 - 113752150798038*Nc)/20139235200, (-311*(-2 + Nc))/160, 
  (14761464617821889 - 9628248518141538*Nc)/31836103004160, 
  (45884377085401297 - 29942717152808514*Nc)/994878218880, 
  (8982111345893767 - 5835643268665710*Nc)/198975643776, 
  (11883701227217 - 7581232806720*Nc)/8055694080, 
  (11*(-2795448816157 + 1830429484194*Nc))/503480880, 
  (-14826055847809 + 9724284869268*Nc)/251740440, 
  (2653033912447 - 1759254830954*Nc)/55942320, 
  (-11378388084775 + 7385041480098*Nc)/100696176, (-65*(-2 + Nc))/72, 
  (-223*(-2 + Nc))/96, (-109*(-2 + Nc))/12, 
  (17399953893337 - 11395274617250*Nc)/18950061312, 
  (-1801380011777 + 1215472589698*Nc)/451191936, 
  (5733697087033 - 3783758952674*Nc)/65798824, 
  (-41819867829133 + 27560600436234*Nc)/1184378832, 
  (2627282782721 - 1675155940638*Nc)/592189416, 
  (4776936225233 - 3151675864746*Nc)/1184378832, 
  (190386746717 - 124550847846*Nc)/21149622, (5382377395 - 3528639766*Nc)/
   21920256, (-183339289213 + 117554342490*Nc)/21920256, 
  (13*(-1427919719 + 854585478*Nc))/9590112, (-16608851687 + 10858521918*Nc)/
   19180224, (-19215412633 + 12590265026*Nc)/12786816, 
  (76209236203 - 50890600878*Nc)/2397528, (-5779673117 + 3737041194*Nc)/
   685008, (-21443673359 + 13985762046*Nc)/599382, 
  (3618894107 - 2128279164*Nc)/599382, (22983289991 - 15355242318*Nc)/599382, 
  (38773619751 - 25611556510*Nc)/3196704, (-307403813215 + 205257839694*Nc)/
   9590112, (166988129881 - 111271479810*Nc)/9590112, (137*(-2 + Nc))/9, 
  (-1739*(-2 + Nc))/96, (79*(-2 + Nc))/12, (91*(-2 + Nc))/4, 
  (69*(-2 + Nc))/8, -17*(-2 + Nc), (-251*(-2 + Nc))/12, 
  (69118039 - 44272494*Nc)/29952, (-13162635 + 7648118*Nc)/2496, 
  (9749219 - 5636070*Nc)/468, (-7923037 + 4575906*Nc)/468, 
  (-829159 + 435174*Nc)/936, (-10387817 + 6045074*Nc)/624, 
  (5*(-5022575 + 2899102*Nc))/2496, (-1977869 + 1270450*Nc)/9216, 
  (822413 - 526518*Nc)/64, (16220 - 9441*Nc)/9, (17219 - 10032*Nc)/36, 
  (2293 - 1407*Nc)/9, (1187 - 804*Nc)/18, (-36379 + 21570*Nc)/6, 
  (116411 - 62814*Nc)/72, (-1754543 + 1127246*Nc)/24, 
  (-1748439 + 1119182*Nc)/48, (-610351 + 395730*Nc)/12, (-409*(-2 + Nc))/72, 
  (-271*(-2 + Nc))/24, (15*(-2 + Nc))/4, 9*(-2 + Nc), (-99*(-2 + Nc))/8, 
  (-329*(-2 + Nc))/96, (-185*(-2 + Nc))/48}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-89767632741265 + 184091358888012*Nc)/1369467993600, 
  (75502341141265 - 177072835420812*Nc)/1369467993600, (-3*(-2 + Nc))/10, 
  (10888773847120045 - 17069420990228172*Nc)/2164855004282880, 
  (15071377065074045 - 44787635003115276*Nc)/67651718883840, 
  (3718941877207547 - 9039247963495188*Nc)/13530343776768, 
  (-2581664447291 - 8966250791508*Nc)/547787197440, 
  (-19591113683395 + 34260775133556*Nc)/34236699840, 
  (-8964262417505 + 16482721371972*Nc)/17118349920, 
  (2362231178155 - 3323196604356*Nc)/3804077760, 
  (-4317880296035 + 11269229854884*Nc)/6847339968, (-59*(-2 + Nc))/144, 
  (-41*(-2 + Nc))/96, (-23*(-2 + Nc))/24, 
  (17037038127397 - 21804994303116*Nc)/1288604169216, 
  (215703940899 + 1525257650636*Nc)/30681051648, 
  (384749851037 - 4993165334476*Nc)/4474320032, 
  (5131719988183 + 32588229696252*Nc)/80537760576, 
  (2552135461381 - 2568104256108*Nc)/40268880288, 
  (3725373115909 - 5468765117436*Nc)/80537760576, 
  (-5*(-14797996621 + 19314739491*Nc))/719087148, 
  (3322565855 - 5839574404*Nc)/1490577408, (2557475119 + 153586501596*Nc)/
   1490577408, (18768418937 + 1149054180*Nc)/652127616, 
  (4445297093 + 12261415092*Nc)/1304255232, (-7411073989 + 17130064012*Nc)/
   869503488, (57148419491 - 92437312596*Nc)/163031904, 
  (-5428624393 + 6743925948*Nc)/46580544, (-6244764529 + 19388433276*Nc)/
   40757976, (-3161326151 + 23190060*Nc)/40757976, 
  (646374949 - 869402844*Nc)/1198764, (35794661643 - 49623310132*Nc)/
   217375872, (-264147324611 + 383192654676*Nc)/652127616, 
  (168440305109 - 212205210060*Nc)/652127616, (29*(-2 + Nc))/72, 
  (-43*(-2 + Nc))/48, (-25*(-2 + Nc))/12, (-2 + Nc)/12, (19*(-2 + Nc))/16, 
  (-25*(-2 + Nc))/12, (-25*(-2 + Nc))/12, (1882715 - 56969364*Nc)/2036736, 
  (458993 + 583364*Nc)/9984, (-6151913 - 7111716*Nc)/31824, 
  (4416199 + 6585756*Nc)/31824, (357013 + 939348*Nc)/63648, 
  (6939259 + 7880940*Nc)/42432, (14540609 + 20657668*Nc)/169728, 
  (-171337 + 1729756*Nc)/626688, (48691 - 2071668*Nc)/13056, 
  (-2*(-1517 + 1458*Nc))/153, (10903 - 12132*Nc)/2448, (601 - 810*Nc)/306, 
  (5587 - 2964*Nc)/1224, (27405 + 23308*Nc)/408, (-10417 - 2052*Nc)/288, 
  (19*(-1809 + 78652*Nc))/1632, (68725 + 1445844*Nc)/3264, 
  (-13547 + 537780*Nc)/816, (-19*(-2 + Nc))/36, (-7*(-2 + Nc))/4, 
  (2 - Nc)/12, (-7*(-2 + Nc))/24, 0, (-2 + Nc)/48, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (5740862867800 + 29487433770159*Nc)/171183499200, 
  (-3618467662175 - 14417487497802*Nc)/85591749600, (-31*(-2 + Nc))/120, 
  (-444599216249530 - 10482883405475031*Nc)/1082427502141440, 
  (-9791132957128970 - 29751336913435023*Nc)/33825859441920, 
  (-1545946283052134 - 5899791817090713*Nc)/6765171888384, 
  (-11166074712890 - 13258547871483*Nc)/547787197440, 
  (2587000657870 + 21400411985853*Nc)/17118349920, 
  (3062557639810 + 20605369331247*Nc)/17118349920, 
  (3284033005 - 247626922051*Nc)/237754860, (265785406279 + 927874970178*Nc)/
   427958748, (-787*(-2 + Nc))/1920, (-95*(-2 + Nc))/256, 
  (-203*(-2 + Nc))/192, (1701534675922 - 12992423608261*Nc)/644302084608, 
  (3*(91337815858 + 125035179627*Nc))/5113508608, 
  (-1941393793434 - 3577718279647*Nc)/2237160016, 
  (5*(3418299400702 + 5004636791757*Nc))/40268880288, 
  (908317667678 - 1816767678255*Nc)/20134440144, 
  (54971627866 - 1723380458889*Nc)/20134440144, 
  (194926676362 - 1034800390329*Nc)/5752697184, 
  (-488029366 - 3685703609*Nc)/745288704, (69398725094 + 108045114321*Nc)/
   745288704, (10870386430 + 5646911349*Nc)/326063808, 
  (5*(1744382642 + 1837487355*Nc))/652127616, (2325868270 + 12269012997*Nc)/
   434751744, (-5450169206 - 56011452285*Nc)/81515952, 
  (-628524002 + 4130646669*Nc)/23290272, (1084992367 + 3341660337*Nc)/
   5094747, (-3170775878 - 2093242677*Nc)/40757976, 
  (42664156 - 1035229161*Nc)/1198764, (289124174 - 29342533179*Nc)/108687936, 
  (3189385058 + 231130461987*Nc)/326063808, (13360209250 - 128873362941*Nc)/
   326063808, (19*(-2 + Nc))/64, (-101*(-2 + Nc))/128, (-139*(-2 + Nc))/96, 
  (17*(-2 + Nc))/96, (125*(-2 + Nc))/128, (-5*(-2 + Nc))/3, 
  (-53*(-2 + Nc))/32, (-23274422 - 40617105*Nc)/1018368, 
  (7*(80658 + 65339*Nc))/4992, (-7257310 - 5662953*Nc)/15912, 
  (6038018 + 4865031*Nc)/15912, (851894 + 510801*Nc)/31824, 
  (2676558 + 2101045*Nc)/7072, (19373342 + 15371341*Nc)/84864, 
  (664290 + 1184387*Nc)/313344, (-878646 - 1456621*Nc)/6528, 
  (-4*(-469 + 1056*Nc))/153, (3194 - 8979*Nc)/1224, (134 - 615*Nc)/153, 
  (2552 - 1425*Nc)/612, (28078 + 19065*Nc)/204, (-8462 - 2109*Nc)/144, 
  (637686 + 1045201*Nc)/816, (684966 + 1025273*Nc)/1632, 
  (230678 + 371653*Nc)/408, (2 - Nc)/2, (-73*(-2 + Nc))/48, (2 - Nc)/24, 
  (-13*(-2 + Nc))/48, (-5*(-2 + Nc))/48, (-2 + Nc)/64, (-2 + Nc)/96}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (102819523602102 - 22585646707343*Nc)/1369467993600, 
  (-55701265447302 - 996306836617*Nc)/1369467993600, (1699*(-2 + Nc))/1920, 
  (-13744311086951442 + 5427752159926793*Nc)/2164855004282880, 
  (-5098069706072466 - 5231454640880471*Nc)/67651718883840, 
  (-3078101844475806 - 28251949863185*Nc)/13530343776768, 
  (3522375879504 - 2948594621951*Nc)/273893598720, 
  (17034971384526 - 5971043379599*Nc)/34236699840, 
  (3338427279876 - 1151036515919*Nc)/8559174960, 
  (-2200946061626 + 1188708499549*Nc)/3804077760, 
  (2580999370050 + 721253051579*Nc)/6847339968, (389*(-2 + Nc))/384, 
  (227*(-2 + Nc))/256, (161*(-2 + Nc))/192, 
  (-26356468046778 + 12102407785085*Nc)/1288604169216, 
  (-2334708502286 + 1183520289807*Nc)/30681051648, 
  (3754676343798 - 2829049443719*Nc)/4474320032, 
  (-45369719759262 + 31827767058671*Nc)/80537760576, 
  (-4119147134694 + 941649109937*Nc)/40268880288, 
  (-4528162346310 + 2135708735567*Nc)/80537760576, 
  (-729670397538 + 155198182085*Nc)/5752697184, 
  (-2736606958 + 881745683*Nc)/1490577408, (-56791580598 + 59110456175*Nc)/
   1490577408, (-48949221066 + 40328545765*Nc)/652127616, 
  (-24883665882 + 13590291013*Nc)/1304255232, (1135569566 + 1982799569*Nc)/
   289834496, (-58343007426 + 30270170347*Nc)/163031904, 
  (5564024706 - 2176827017*Nc)/46580544, (-4303544988 + 6942459385*Nc)/
   40757976, (1217389398 - 1056663287*Nc)/5094747, 
  (-1414930179 + 737820235*Nc)/2397528, (-43931764630 + 22880468371*Nc)/
   217375872, (277833528102 - 142127933035*Nc)/652127616, 
  (-204765649674 + 88290642109*Nc)/652127616, (-17*(-2 + Nc))/64, 
  (31*(-2 + Nc))/32, (995*(-2 + Nc))/96, (87*(-2 + Nc))/32, 
  (-483*(-2 + Nc))/128, (239*(-2 + Nc))/48, (505*(-2 + Nc))/96, 
  (24908658 - 23176097*Nc)/2036736, (-677546 + 693037*Nc)/9984, 
  (8797002 - 8736985*Nc)/31824, (-5683206 + 6117191*Nc)/31824, 
  (713502 - 282511*Nc)/63648, (5*(-712146 + 665857*Nc))/14144, 
  (-18717898 + 19736221*Nc)/169728, (5*(-75742 + 92439*Nc))/626688, 
  (642778 - 754605*Nc)/13056, (-1527 - 3533*Nc)/306, (-1650 - 10303*Nc)/2448, 
  (270 - 1787*Nc)/612, (-4470 + 1871*Nc)/1224, (-32762 + 31617*Nc)/408, 
  (9498 - 8477*Nc)/288, (-390754 + 531105*Nc)/1632, 
  (-478770 + 569161*Nc)/3264, (-126554 + 160933*Nc)/816, (5*(-2 + Nc))/8, 
  (197*(-2 + Nc))/96, (-11*(-2 + Nc))/48, (-47*(-2 + Nc))/96, 
  (-79*(-2 + Nc))/96, (89*(-2 + Nc))/384, (-13*(-2 + Nc))/192}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (33658426362641 - 30624143517356*Nc)/97819142400, 
  (-35931906263921 + 31875413380556*Nc)/97819142400, (-463*(-2 + Nc))/960, 
  (-2761831246763381 + 2460897549408716*Nc)/154632500305920, 
  (-9714097410278053 + 8583015221464108*Nc)/4832265634560, 
  (-1809313371431059 + 1624271300304628*Nc)/966453126912, 
  (-2732780848925 + 2306253984572*Nc)/39127656960, 
  (6414165113603 - 5491389337628*Nc)/2445478560, 
  (3211594049401 - 2694208301656*Nc)/1222739280, 
  (-574365129123 + 465112865348*Nc)/271719840, 
  (2353632648211 - 2092025750068*Nc)/489095712, (-133*(-2 + Nc))/160, 
  (-17*(-2 + Nc))/96, (-7*(-2 + Nc))/48, (-2895524650421 + 2593246049204*Nc)/
   92043154944, (3510543604451 - 2800051440404*Nc)/15340525824, 
  (-1386740062565 + 1188462278356*Nc)/319594288, 
  (10528256298937 - 9062423981764*Nc)/5752697184, 
  (-288378221417 + 346587640052*Nc)/2876348592, 
  (-889804203353 + 761042497112*Nc)/5752697184, 
  (-424899541417 + 423072830851*Nc)/1438174296, 
  (-7829425033 + 6784870868*Nc)/745288704, (286612687567 - 243547279636*Nc)/
   745288704, (4655273111 - 4521057548*Nc)/46580544, 
  (4494627611 - 3521656364*Nc)/93161088, (1207139639 - 1241162972*Nc)/
   20702464, (-15979941727 + 13431907600*Nc)/11645136, 
  (7660778975 - 6769884764*Nc)/23290272, (4756403213 - 4235585750*Nc)/
   2911284, (-852162521 + 894863768*Nc)/2911284, 
  (-271580989 + 232181575*Nc)/171252, (-7621147707 + 6481390300*Nc)/15526848, 
  (62712153715 - 53426064412*Nc)/46580544, (-30139002661 + 28486696420*Nc)/
   46580544, (-79*(-2 + Nc))/48, (77*(-2 + Nc))/64, (-35*(-2 + Nc))/4, 
  (-37*(-2 + Nc))/8, (193*(-2 + Nc))/96, (-23*(-2 + Nc))/24, 
  (-25*(-2 + Nc))/24, (-104090389 + 90538780*Nc)/1018368, 
  (1219985 - 1018892*Nc)/4992, (5*(-3055897 + 2541100*Nc))/15912, 
  (12608635 - 10289932*Nc)/15912, (1357837 - 935572*Nc)/31824, 
  (16522363 - 13686820*Nc)/21216, (39983489 - 32606636*Nc)/84864, 
  (-11*(-273733 + 236052*Nc))/313344, (-3794941 + 3257136*Nc)/6528, 
  (-22187 + 20573*Nc)/306, (5*(-4837 + 4510*Nc))/1224, (-3235 + 3382*Nc)/306, 
  (-2165 + 1964*Nc)/612, (54265 - 47032*Nc)/204, (-9961 + 8164*Nc)/144, 
  (2710789 - 2320972*Nc)/816, (2694205 - 2295484*Nc)/1632, 
  (952189 - 811736*Nc)/408, (7*(-2 + Nc))/12, (35*(-2 + Nc))/48, (-2 + Nc)/8, 
  (-2 + Nc)/16, (19*(-2 + Nc))/16, (5*(-2 + Nc))/192, (9*(-2 + Nc))/32}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-184708351412252 + 126386512544251*Nc)/456489331200, 
  (175616130056132 - 121964034393391*Nc)/456489331200, (-227*(-2 + Nc))/384, 
  (2825071043866307 - 1902860953591791*Nc)/120269722460160, 
  (21897906832499153 - 15562225156831729*Nc)/11275286480640, 
  (4486576658044679 - 3118703039772967*Nc)/2255057296128, 
  (18391822856542 - 13254321968009*Nc)/365191464960, 
  (-16688499899863 + 11601086683289*Nc)/5706116640, 
  (-31790545499894 + 22229564168317*Nc)/11412233280, 
  (9479594768748 - 6611351443559*Nc)/3804077760, 
  (-11106069800404 + 7769439660581*Nc)/2282446656, (-931*(-2 + Nc))/2304, 
  (-365*(-2 + Nc))/512, (-253*(-2 + Nc))/384, 
  (-3*(-1229561463643 + 790595779396*Nc))/71589120512, 
  (-1900043692727 + 1702905296705*Nc)/15340525824, 
  (-15*(-457528731669 + 356646342433*Nc))/2237160016, 
  (-14401711533343 + 11745760767256*Nc)/13422960096, 
  (1491900602893 - 821757321243*Nc)/6711480048, 
  (5519038147564 - 3712895535369*Nc)/26845920192, 
  (1652781241534 - 1039966499253*Nc)/3835131456, 
  (8621117057 - 6034421731*Nc)/745288704, (-77932794123 + 55291778840*Nc)/
   248429568, (-1911849687 + 1166153123*Nc)/108687936, 
  (-4817077745 + 4446145234*Nc)/217375872, (-26541636505 + 18078406068*Nc)/
   434751744, (14660747813 - 10461686799*Nc)/9057328, 
  (-1119184881 + 743164234*Nc)/2587808, (-19072571248 + 13737533097*Nc)/
   13585992, (1167819750 - 586030391*Nc)/27171984, 
  (1653809023 - 1161610130*Nc)/799176, (72067849023 - 49734557260*Nc)/
   108687936, (-181989147789 + 128495408396*Nc)/108687936, 
  (102838735331 - 70634640840*Nc)/108687936, (1549*(-2 + Nc))/1152, 
  (-1471*(-2 + Nc))/768, (-917*(-2 + Nc))/192, (21*(-2 + Nc))/64, 
  (1985*(-2 + Nc))/768, (-211*(-2 + Nc))/48, (-307*(-2 + Nc))/64, 
  (28710295 - 20522291*Nc)/339456, (-736457 + 424989*Nc)/4992, 
  (3053855 - 1761631*Nc)/5304, (-2702289 + 1579625*Nc)/5304, 
  (-496255 + 271603*Nc)/10608, (-9145299 + 5436671*Nc)/21216, 
  (-25390441 + 14847549*Nc)/84864, (-2644943 + 1866355*Nc)/313344, 
  (1056709 - 745165*Nc)/2176, (7731 - 3947*Nc)/102, (2707 - 1289*Nc)/136, 
  (1341 - 673*Nc)/136, (2713 - 1599*Nc)/408, (-11405 + 7099*Nc)/68, 
  (1619 - 767*Nc)/48, (-2286057 + 1607525*Nc)/816, 
  (-2228889 + 1572133*Nc)/1632, (-804207 + 577975*Nc)/408, 
  (-35*(-2 + Nc))/36, (-251*(-2 + Nc))/96, (23*(-2 + Nc))/48, 
  (67*(-2 + Nc))/96, (-2 + Nc)/6, (-73*(-2 + Nc))/192, (2 - Nc)/6}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (16612359764744 - 5350776594383*Nc)/21397937400, 
  (26773*(-519026318 + 214616411*Nc))/21397937400, (-466 - 73*Nc)/60, 
  (-4540903180240033 + 653009106044026*Nc)/67651718883840, 
  (-5005968407729609 + 3361368143293178*Nc)/2114116215120, 
  (-1276810988365391 + 607772372163062*Nc)/422823243024, 
  (3041852835415 + 2559079927688*Nc)/34236699840, 
  (9065337781099 - 1458242961718*Nc)/1069896870, 
  (8837858375221 - 1407563918752*Nc)/1069896870, 
  (-635841287262 + 30652687249*Nc)/59438715, (730580548090 - 397499508229*Nc)/
   106989687, (103 - 56*Nc)/120, (-711 - 92*Nc)/48, 79/12, 
  (-5966779199163 + 661561933874*Nc)/40268880288, 
  (11883476773 - 172894135402*Nc)/958782864, (55329711415 + 534337551466*Nc)/
   139822501, (-6097668987937 - 4698103261898*Nc)/2516805018, 
  (905895568391 + 341672873602*Nc)/1258402509, 
  (23*(-22862431003 + 6227205469*Nc))/1258402509, 
  (175603075165 + 148586554868*Nc)/359543574, (-1465314447 + 286147382*Nc)/
   46580544, (-5189182177 - 16931899754*Nc)/46580544, 
  (-20368285901 - 4207566478*Nc)/20378988, (-1150180823 - 1751646766*Nc)/
   40757976, (-5*(297689537 + 362002378*Nc))/27171984, 
  (-32729611451 + 2418092030*Nc)/5094747, (1811104099 - 240695290*Nc)/
   1455642, (-8*(-157279586 + 905209637*Nc))/5094747, 
  (2*(9030250081 + 1739925920*Nc))/5094747, (4*(-689555861 + 24085682*Nc))/
   299691, (-20667523045 + 484452526*Nc)/6792996, 
  (139819331069 - 8161937438*Nc)/20378988, (-77720386115 + 3195644786*Nc)/
   20378988, (387 + 56*Nc)/12, (-497 - 66*Nc)/24, (-481 - 72*Nc)/6, 
  (-33 - 8*Nc)/6, (909 + 128*Nc)/24, (-32*(7 + Nc))/3, (-425 - 64*Nc)/6, 
  (4711657 + 6690374*Nc)/63648, (-23271 - 29290*Nc)/104, 
  (2*(933473 + 1126822*Nc))/1989, (-2*(-461345 + 750242*Nc))/1989, 
  (784247 + 18898*Nc)/1989, (-848071 - 1209770*Nc)/1326, 
  (1228187 - 2425502*Nc)/5304, (107189 - 166642*Nc)/19584, 
  (71861 + 226130*Nc)/408, (8*(3920 + 1459*Nc))/153, 
  (2*(4883 + 1828*Nc))/153, (16*(548 + 145*Nc))/153, 
  (-4*(1483 + 179*Nc))/153, (-4*(12449 + 5226*Nc))/51, (3253 + 1214*Nc)/9, 
  (-28473 - 159838*Nc)/51, (-22379 - 55066*Nc)/34, 
  (-2*(-8915 + 53938*Nc))/51, (-122 - 7*Nc)/3, -3*(17 + 3*Nc), 
  (-7*(4 + Nc))/3, -17 - 3*Nc, 17 + 3*Nc, (5*(1 + Nc))/12, (17 + 3*Nc)/2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (133436507081525 - 28869306234457*Nc)/42795874800, 
  (-137499975393785 + 29042272895107*Nc)/42795874800, (309 - 2*Nc)/60, 
  (-21127291632972640 + 4874800654255949*Nc)/135303437767680, 
  (-74568217026606320 + 15264574325601157*Nc)/4228232430240, 
  (-14100723127580816 + 2962773279298099*Nc)/845646486048, 
  (-41612382709922 + 7787262065167*Nc)/68473399680, 
  (46271824008280 - 10292898064607*Nc)/2139793740, 
  (45063302772490 - 9992578259123*Nc)/2139793740, 
  (-1885998793355 + 452182782921*Nc)/118877430, 
  (9048231376963 - 1883627211149*Nc)/213979374, (2190 - 391*Nc)/720, 
  (782 + 61*Nc)/96, (-86 + 7*Nc)/24, (-23322655743980 + 5755069290707*Nc)/
   80537760576, (3522180813976 - 630190847257*Nc)/1917565728, 
  (-10369615847264 + 1953029246845*Nc)/279645002, 
  (80298563524364 - 14264284247959*Nc)/5033610036, 
  (-3912022356784 + 859563327053*Nc)/2516805018, 
  (-3490128249107 + 806786589970*Nc)/2516805018, 
  (53*(-44891173354 + 9400037705*Nc))/719087148, 
  (7*(-1152316888 + 256973653*Nc))/93161088, (309069710444 - 60526932703*Nc)/
   93161088, (43533709552 - 5915799431*Nc)/40757976, 
  (32368978444 - 5423147753*Nc)/81515952, (31474605644 - 6492437715*Nc)/
   54343968, (-110811331928 + 25828608859*Nc)/10189494, 
  (8179755364 - 1900463555*Nc)/2911284, (-4*(-18463020839 + 3586526044*Nc))/
   5094747, (-17529204590 + 2274260581*Nc)/5094747, 
  (8*(-469030328 + 115599361*Nc))/299691, (-52324747316 + 13185422045*Nc)/
   13585992, (436071606260 - 105030859189*Nc)/40757976, 
  (-225540700604 + 57902815003*Nc)/40757976, (-7*(6 + 37*Nc))/72, 
  (-74 + 131*Nc)/48, (842 - 41*Nc)/12, (354 - 53*Nc)/12, (-1106 - 27*Nc)/48, 
  (220 + 21*Nc)/6, (386 + 43*Nc)/12, (-118216448 + 22800187*Nc)/127296, 
  (1171552 - 252191*Nc)/624, (-14508256 + 3148823*Nc)/1989, 
  (11116112 - 2572105*Nc)/1989, (535520 - 254203*Nc)/3978, 
  (5156352 - 1127591*Nc)/884, (35297632 - 8149775*Nc)/10608, 
  (3244896 - 652865*Nc)/39168, (3*(-459064 + 90171*Nc))/272, 
  (8*(-12422 + 2473*Nc))/153, (25*(-1096 + 215*Nc))/153, 
  (4*(-4259 + 754*Nc))/153, (8*(-358 + 131*Nc))/153, 
  (-2*(-62912 + 10735*Nc))/51, (7*(-1664 + 241*Nc))/18, 
  (2938928 - 578347*Nc)/102, (2934128 - 573379*Nc)/204, 
  (1026008 - 202979*Nc)/51, (168 + 25*Nc)/18, (19 + 10*Nc)/3, (22 + 7*Nc)/6, 
  (-4*(-8 + Nc))/3, (-59 + 8*Nc)/3, (30 - Nc)/12, (-16 + Nc)/3}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-42133015342300 + 162081541384091*Nc)/85591749600, 
  (54784189197760 - 159430336940231*Nc)/85591749600, (-475 - 96*Nc)/60, 
  (816842416454515 - 13818539036865836*Nc)/135303437767680, 
  (18710635090822475 - 41010641810679268*Nc)/4228232430240, 
  (2947720849205117 - 8106048960422140*Nc)/845646486048, 
  (17429988475175 - 19968044957371*Nc)/68473399680, 
  (-4188236174545 + 28857353876288*Nc)/2139793740, 
  (-4248123299275 + 27853659273167*Nc)/2139793740, 
  (-91911195480 - 868537310711*Nc)/79251620, 
  (11*(-372416839600 + 931875341831*Nc))/427958748, (-2267 - 951*Nc)/720, 
  (-1295 - 283*Nc)/96, (135 - Nc)/24, (-353903406349 - 5333510494130*Nc)/
   26845920192, (-1523280983327 + 1588683185024*Nc)/1917565728, 
  (3935117780603 - 4962791937740*Nc)/279645002, 
  (5*(-7585845962977 + 6956026710542*Nc))/5033610036, 
  (1951656683371 - 1746658353440*Nc)/2516805018, 
  (1012845250402 - 4240822217177*Nc)/5033610036, 
  (836077695845 - 1141368676591*Nc)/719087148, (307588543 - 1644390712*Nc)/
   31053696, (-107010192581 + 159196270318*Nc)/93161088, 
  (-38088663337 + 9940088396*Nc)/40757976, (-17562024163 + 14414202110*Nc)/
   81515952, (-9192177945 + 16538900966*Nc)/54343968, 
  (-2370186823 - 74533530736*Nc)/10189494, (-239624929 + 5286494762*Nc)/
   2911284, (2*(-11918404492 + 18316854941*Nc))/5094747, 
  (16192074761 - 3349626805*Nc)/5094747, (-2*(214534381 + 1364392855*Nc))/
   299691, (-7297386745 - 39918286506*Nc)/13585992, 
  (27406936561 + 305875325098*Nc)/40757976, (-30597234799 - 172909620478*Nc)/
   40757976, (769 + 117*Nc)/72, (-139 - 35*Nc)/16, (-1329 - 217*Nc)/12, 
  (-373 - 57*Nc)/12, (1757 + 341*Nc)/48, (-442 - 95*Nc)/6, 
  (-901 - 185*Nc)/12, (46045829 - 59287540*Nc)/127296, 
  (-358433 + 760292*Nc)/624, (4582141 - 9605024*Nc)/1989, 
  (-1817219 + 8241064*Nc)/1989, (984091 + 1122316*Nc)/3978, 
  (-4551531 + 10547212*Nc)/2652, (-6124689 + 26133380*Nc)/10608, 
  (-986783 + 1731316*Nc)/39168, (1424897 - 2146436*Nc)/816, 
  (-4*(-9832 + 12575*Nc))/153, (10471 - 12272*Nc)/153, 
  (-4*(-1868 + 1441*Nc))/153, (-2*(2243 + 1175*Nc))/153, 
  (2*(-36893 + 30912*Nc))/51, (9185 - 6244*Nc)/18, 
  (-980501 + 1527876*Nc)/102, (-1033021 + 1522484*Nc)/204, 
  (-321561 + 536396*Nc)/51, (-155 - 21*Nc)/9, (-245 - 64*Nc)/6, 
  (-88 + 5*Nc)/6, (-139 - 47*Nc)/6, (111 + 26*Nc)/6, (-95 - 16*Nc)/24, 
  (71 + 16*Nc)/12}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-811044904491902 - 146755968656915*Nc)/85591749600, 
  (821743159927322 + 147096195861575*Nc)/85591749600, (-461 - 50*Nc)/60, 
  (64992078086650367 + 11754145183141850*Nc)/135303437767680, 
  (220194411155244871 + 39237052688559970*Nc)/4228232430240, 
  (42134651939342113 + 7579427648763598*Nc)/845646486048, 
  (122534783693485 + 22106755876561*Nc)/68473399680, 
  (-139048691890061 - 24585527900450*Nc)/2139793740, 
  (-134715952760969 - 23716212198725*Nc)/2139793740, 
  (11438295779206 + 1987077943605*Nc)/237754860, 
  (-53842227648718 - 9643565611597*Nc)/427958748, (-6453 - 383*Nc)/720, 
  (-913 - 123*Nc)/96, (1 - 9*Nc)/24, (73768773607257 + 13677076050424*Nc)/
   80537760576, (-9907510707267 - 1621769807270*Nc)/1917565728, 
  (29637387653383 + 5123178307034*Nc)/279645002, 
  (-225777341238997 - 39032091014944*Nc)/5033610036, 
  (13125079518791 + 2576466288542*Nc)/2516805018, 
  (22312108181696 + 3977090554337*Nc)/5033610036, 
  (7174579029259 + 1353098734477*Nc)/719087148, 
  (24157748889 + 4329929938*Nc)/93161088, (-915029615893 - 164917258720*Nc)/
   93161088, (-114642164285 - 20752596278*Nc)/40757976, 
  (-91162202699 - 15699695924*Nc)/81515952, (-92704338745 - 17209378296*Nc)/
   54343968, (336133566253 + 59031041950*Nc)/10189494, 
  (-25111464569 - 4454647148*Nc)/2911284, 
  (-2*(104996002394 + 18524242025*Nc))/5094747, 
  (44839558315 + 8075026579*Nc)/5094747, (2*(5747222347 + 1006389304*Nc))/
   299691, (162659195047 + 28538355304*Nc)/13585992, 
  (-1334823951631 - 235250811256*Nc)/40757976, 
  (701530098625 + 126299246224*Nc)/40757976, (5*(-141 + 17*Nc))/72, 
  (-23 - 125*Nc)/48, (-1055 - 73*Nc)/12, (-403 + 11*Nc)/12, 
  (11*(43 + 5*Nc))/16, (-288 - 41*Nc)/6, (-499 - 85*Nc)/12, 
  (348393001 + 62867302*Nc)/127296, (-1325991 - 265930*Nc)/208, 
  (50358977 + 10119086*Nc)/1989, (-39131647 - 7914658*Nc)/1989, 
  (-2587081 - 607030*Nc)/3978, (-54486535 - 11040906*Nc)/2652, 
  (-124629925 - 25252606*Nc)/10608, (-9605419 - 1734026*Nc)/39168, 
  (12269957 + 2216294*Nc)/816, (16*(18062 + 3269*Nc))/153, 
  (77747 + 14390*Nc)/153, (8*(5429 + 977*Nc))/153, (2*(2357 + 179*Nc))/153, 
  (-2*(200225 + 38294*Nc))/51, (40981 + 8182*Nc)/18, 
  (-3*(967345 + 174718*Nc))/34, (-8749889 - 1585870*Nc)/204, 
  (-5*(605849 + 109110*Nc))/51, (-96 - 25*Nc)/18, (-5*(41 + 8*Nc))/6, 
  (-128 - 31*Nc)/6, (-103 + 20*Nc)/6, (219 + 14*Nc)/6, -59/24, 
  (35 - 2*Nc)/12}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-236706591717724 - 128093922896569*Nc)/42795874800, 
  (242740096799944 + 128807187476569*Nc)/42795874800, (-353 - 58*Nc)/60, 
  (11*(1647393901184099 + 954713213125259*Nc))/67651718883840, 
  (65793669632381417 + 34079682341091737*Nc)/2114116215120, 
  (12487643408739119 + 6593838905525375*Nc)/422823243024, 
  (38413300295957 + 18373327214438*Nc)/34236699840, 
  (-39634272640507 - 22325395953427*Nc)/1069896870, 
  (-38383232988433 - 21662233581058*Nc)/1069896870, 
  (3084154480672 + 1900404523227*Nc)/118877430, 
  (-16034478599672 - 8404567669715*Nc)/213979374, (-2149 - 564*Nc)/360, 
  (-493 - 36*Nc)/48, (-3 + 4*Nc)/12, (19452762290531 + 11935715503229*Nc)/
   40268880288, (-3026443041133 - 1435081068049*Nc)/958782864, 
  (9106066175161 + 4416688010833*Nc)/139822501, 
  (-71248102860983 - 32885795660753*Nc)/2516805018, 
  (3555197297497 + 1731791984209*Nc)/1258402509, 
  (5968761171994 + 3368935985191*Nc)/2516805018, 
  (2058745856651 + 1041427329530*Nc)/359543574, 
  (6981817263 + 3874706719*Nc)/46580544, (-281061541223 - 139602860525*Nc)/
   46580544, (-42284066035 - 15254232427*Nc)/20378988, 
  (-28526595457 - 13808425939*Nc)/40757976, (-29137780355 - 14102078389*Nc)/
   27171984, (92086011191 + 54905005925*Nc)/5094747, 
  (-7061914411 - 4057708441*Nc)/1455642, (-4*(32181273448 + 16015277677*Nc))/
   5094747, (2*(16848431807 + 5831366744*Nc))/5094747, 
  (2*(3091547530 + 1921287949*Nc))/299691, (43681244765 + 27600597171*Nc)/
   6792996, (-364532394869 - 220298855819*Nc)/20378988, 
  (193283438219 + 118333917821*Nc)/20378988, (-1 - 132*Nc)/36, 
  (-193 + 52*Nc)/24, (-523 - 108*Nc)/6, (-155 - 56*Nc)/6, (751 + 100*Nc)/24, 
  (-187 - 14*Nc)/3, (-7*(53 + 4*Nc))/6, (106501535 + 52527407*Nc)/63648, 
  (-1310051 - 667851*Nc)/312, (2*(16607839 + 8446465*Nc))/1989, 
  (-10*(2577925 + 1373839*Nc))/1989, (-848543 - 715787*Nc)/1989, 
  (-17997137 - 9204457*Nc)/1326, (-41075091 - 21852251*Nc)/5304, 
  (-2917949 - 1485117*Nc)/19584, (1258133 + 624521*Nc)/136, 
  (4*(46184 + 22421*Nc))/153, (2*(25261 + 11767*Nc))/153, 
  (4*(6949 + 3106*Nc))/153, (16*(115 + 148*Nc))/153, 
  (-4*(64535 + 29299*Nc))/51, (13283 + 5855*Nc)/9, 
  (-2673191 - 1330699*Nc)/51, (-13*(207787 + 102607*Nc))/102, 
  (-2*(925639 + 463895*Nc))/51, 13/9, (-2*(43 + 4*Nc))/3, (-28 - 3*Nc)/3, 
  (-34 - Nc)/3, (80 + 33*Nc)/3, -11/12, -7/6}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-111140357300756 - 34064778594491*Nc)/42795874800, 
  (120777988305716 + 36045514333151*Nc)/42795874800, (-978 - 203*Nc)/60, 
  (2203613630737918 + 705391138114843*Nc)/33825859441920, 
  (18424410013351454 + 5306471470220639*Nc)/1057058107560, 
  (3221495222849330 + 954219546043529*Nc)/211411621512, 
  (28815159249856 + 8421607516717*Nc)/34236699840, 
  (-5840699234314 - 1860186476839*Nc)/534948435, 
  (-10775898737072 - 3397843477457*Nc)/1069896870, 
  (-109534449332 + 15857654053*Nc)/118877430, 
  (-8602616591548 - 2546247613669*Nc)/213979374, (-1960 + 33*Nc)/360, 
  (-1448 - 311*Nc)/48, (40 + 31*Nc)/12, (80322395797 + 11849087923*Nc)/
   3355740024, (-380183110922 - 101643645131*Nc)/159797144, 
  (2*(3273497554726 + 902434716051*Nc))/139822501, 
  (-2*(15150567381355 + 4089051941827*Nc))/1258402509, 
  (2*(1533090518302 + 229153489717*Nc))/1258402509, 
  (2059796564588 + 397887241373*Nc)/2516805018, 
  (1414499575792 + 278158291933*Nc)/359543574, (1065202754 + 354222619*Nc)/
   23290272, (-5*(9209361311 + 2730268301*Nc))/11645136, 
  (-19*(1576526686 + 410082847*Nc))/10189494, (-6250476449 - 1662809018*Nc)/
   10189494, (-5433463119 - 1595144101*Nc)/6792996, 
  (2*(4245716258 + 2164021067*Nc))/5094747, (-2*(410889947 + 120887126*Nc))/
   727821, (-4*(21094228568 + 5894241053*Nc))/5094747, 
  (2*(25864316128 + 6596258083*Nc))/5094747, (4*(-33388208 + 27305119*Nc))/
   299691, (-423003679 + 167844863*Nc)/1698249, 
  (-11*(505495403 + 330917249*Nc))/5094747, (5824233919 + 2978566399*Nc)/
   5094747, (1616 + 549*Nc)/36, (-1556 - 459*Nc)/24, (-720 - 161*Nc)/6, 
  (52 + 25*Nc)/2, (592 + 143*Nc)/8, (-5*(108 + 25*Nc))/3, (-1052 - 253*Nc)/6, 
  (38523314 + 10665485*Nc)/31824, (-528122 - 195889*Nc)/156, 
  (4*(7068586 + 2554639*Nc))/1989, (-4*(4353038 + 1849673*Nc))/1989, 
  (-2*(-273550 + 112253*Nc))/1989, (-7515726 - 2784475*Nc)/663, 
  (-14194842 - 5974897*Nc)/2652, (-877366 - 262035*Nc)/9792, 
  (420082 + 123973*Nc)/68, (16*(10924 + 2515*Nc))/153, 
  (8*(5867 + 1370*Nc))/153, (8*(3127 + 760*Nc))/153, 
  (-8*(1823 + 530*Nc))/153, (-296*(914 + 269*Nc))/51, (2*(8138 + 2585*Nc))/9, 
  (-2*(862714 + 257081*Nc))/51, (-917018 - 272377*Nc)/51, 
  (-4*(278062 + 84863*Nc))/51, (-236 - 63*Nc)/9, (-398 - 89*Nc)/3, 
  (-2*(60 + 13*Nc))/3, -48 - 5*Nc, (70 - 3*Nc)/3, (188 + 91*Nc)/12, 
  (-12 - 7*Nc)/6}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (124385515820896 + 112164285891605*Nc)/85591749600, 
  (-108519658503376 - 111111507371525*Nc)/85591749600, (-1486 - 125*Nc)/120, 
  (-15767396385360196 - 9988368426628685*Nc)/135303437767680, 
  (-22104031723544228 - 28525566935902045*Nc)/4228232430240, 
  (-5263492599069116 - 5634336881056027*Nc)/845646486048, 
  (1620802758206 - 6369341578391*Nc)/34236699840, 
  (30185277813148 + 20887772847755*Nc)/2139793740, 
  (14708006307506 + 10138970972455*Nc)/1069896870, 
  (-3923599818848 - 1971551874455*Nc)/237754860, 
  (6065562789584 + 7106574272383*Nc)/427958748, (-503 + 102*Nc)/180, 
  (-635 - 89*Nc)/24, (47 + 10*Nc)/6, (-5*(4387932235436 + 2405887712385*Nc))/
   80537760576, (-121395178348 + 1097345093501*Nc)/1917565728, 
  (-381996855284 - 3416378559453*Nc)/279645002, 
  (-12651093880660 + 23303408964313*Nc)/5033610036, 
  (814654986044 - 1273537774721*Nc)/2516805018, 
  (-3860163370384 - 3125137166477*Nc)/5033610036, 
  (-53975674169 - 211950527584*Nc)/179771787, (-5102003756 - 3582771903*Nc)/
   93161088, (26011114316 + 104777603833*Nc)/93161088, 
  (-49410550388 + 4686774671*Nc)/40757976, (-7001344940 + 9475025099*Nc)/
   81515952, (4069056284 + 11376621365*Nc)/54343968, 
  (-99631028444 - 55253608615*Nc)/10189494, (6325117852 + 3862225337*Nc)/
   2911284, (10*(902844092 + 2571714301*Nc))/5094747, 
  (-2*(-10970011226 + 724608419*Nc))/5094747, 
  (-2*(2079276068 + 1025699317*Nc))/299691, (-61742792932 - 29630876939*Nc)/
   13585992, (430509461252 + 227550756547*Nc)/40757976, 
  (-252361178876 - 128255190517*Nc)/40757976, (631 + 132*Nc)/18, 
  (-636 - 127*Nc)/24, (-397 - 22*Nc)/3, (-42 + 17*Nc)/3, (695 + 72*Nc)/12, 
  (-2*(180 + 19*Nc))/3, (-340 - 37*Nc)/3, (-831164 - 38835499*Nc)/127296, 
  (3300 + 129461*Nc)/208, (275876 - 4774475*Nc)/1989, 
  (2977652 + 4263733*Nc)/1989, (2069852 + 608779*Nc)/3978, 
  (310148 + 5160085*Nc)/2652, (8740652 + 13410703*Nc)/10608, 
  (630292 + 1166569*Nc)/39168, (-7*(50524 + 201233*Nc))/816, 
  (-80*(-187 + 415*Nc))/153, (4964 - 8369*Nc)/153, 
  (-4*(-1003 + 1132*Nc))/153, (-4*(2822 + 805*Nc))/153, 
  (2*(-26452 + 15115*Nc))/51, (-17*(-500 + 119*Nc))/18, 
  (5*(65212 + 202087*Nc))/102, (205836 + 987467*Nc)/204, 
  (65*(2516 + 5535*Nc))/51, (-13*(52 + 9*Nc))/18, (-474 - 73*Nc)/6, 
  (-94 - 27*Nc)/6, (-113 - 14*Nc)/3, (-5*(-30 + Nc))/6, (-12 - Nc)/24, 
  (28 + 65*Nc)/12}}


==> anc/Dila12L5OddNc.txt <==
{{(11361 + 18379*Nc)/2490, (109*(-421 + 171*Nc))/7470, (-682*(-3 + Nc))/83, 
  (-4582*(-3 + Nc))/83, (557*(-3 + Nc))/332, (-750*(-3 + Nc))/83, 
  (267*(-3 + Nc))/166, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (38451933229 - 7523283293*Nc)/1089305280, (-7364867201*(-3 + Nc))/92239560, 
  (250988884*(-3 + Nc))/2305989, (-2245861267*(-3 + Nc))/368958240, 
  (-25768539663 + 3960799271*Nc)/933690240, (1039120779591 - 349450193927*Nc)/
   8714442240, (-1001420622141 + 228409245557*Nc)/3267915840, 
  (47021 - 58378*Nc)/5976, (128396996841 - 33403664173*Nc)/653583168, 
  (-118718222727 + 25485397219*Nc)/1633957920, 
  (276592625763 - 66939094931*Nc)/6535831680, (8251063349*(-3 + Nc))/
   374814720, (-2347626979*(-3 + Nc))/105416640, 
  (-5414362073*(-3 + Nc))/899555328, (3824305783*(-3 + Nc))/843333120, 
  (-9897271183*(-3 + Nc))/105416640, (-3980902577*(-3 + Nc))/105416640, 
  (35791999207*(-3 + Nc))/105416640, (187599523*(-3 + Nc))/1171296, 
  (969517223*(-3 + Nc))/6588540, (5883068617*(-3 + Nc))/30119040, 
  (327819551*(-3 + Nc))/11712960, (-10837451741*(-3 + Nc))/210833280, 
  (-1338832451*(-3 + Nc))/210833280, (-364995791*(-3 + Nc))/46851840, 
  (-8833386823*(-3 + Nc))/105416640, (66007925*(-3 + Nc))/28111104, 
  (-1330480177*(-3 + Nc))/84333312, (-1304126177*(-3 + Nc))/210833280, 
  (-28216457*(-3 + Nc))/52708320, (-2013415241*(-3 + Nc))/70277760, 
  (271934903*(-3 + Nc))/52708320, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(18*(-51 + Nc))/415, (-856 + 1571*Nc)/415, (-54*(-3 + Nc))/83, 
  (696*(-3 + Nc))/83, (-321*(-3 + Nc))/332, (240*(-3 + Nc))/83, 
  (27*(-3 + Nc))/83, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2951365457 + 31538391*Nc)/
   363101760, (-104710691*(-3 + Nc))/10248840, (2583526*(-3 + Nc))/256221, 
  (-64306117*(-3 + Nc))/40995360, (-130588473 + 6065561*Nc)/103743360, 
  (615276481 - 601379497*Nc)/968271360, (-10804438251 + 3112618667*Nc)/
   363101760, (20129 - 4594*Nc)/1992, (1819109151 - 473239363*Nc)/72620352, 
  (-1952412897 + 787595149*Nc)/181550880, (3878819253 - 516814541*Nc)/
   726203520, (59673497*(-3 + Nc))/124938240, (-3072707*(-3 + Nc))/5856480, 
  (-12390037*(-3 + Nc))/33316864, (30218233*(-3 + Nc))/93703680, 
  (-137422633*(-3 + Nc))/11712960, (80169433*(-3 + Nc))/11712960, 
  (243002257*(-3 + Nc))/11712960, (2325263*(-3 + Nc))/390432, 
  (3039803*(-3 + Nc))/732060, (127653247*(-3 + Nc))/3346560, 
  (4584683*(-3 + Nc))/3904320, (-142567211*(-3 + Nc))/23425920, 
  (-1202544821*(-3 + Nc))/23425920, (-22637723*(-3 + Nc))/15617280, 
  (-200742673*(-3 + Nc))/11712960, (2593811*(-3 + Nc))/3123456, 
  (-28754455*(-3 + Nc))/9370368, (9276313*(-3 + Nc))/23425920, 
  (-4968527*(-3 + Nc))/5856480, (-9770197*(-3 + Nc))/2602880, 
  (6913793*(-3 + Nc))/5856480, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {299/40, 24667/360, (65*Nc)/3, (29 + 296*Nc)/2, 6, (7*(11 + 14*Nc))/2, 81/8, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 33728041/1093680, -121838327/370440, 
  5153857/9261, -8216903/185220, -7362611/468720, 
  (-1440911891 + 839353830*Nc)/8749440, -162275839/3281040, -7897/24, 
  -104647411/656208, 71727914/205065, -413119853/6562080, 
  (14860341 - 9025310*Nc)/188160, (-67940426 + 40613895*Nc)/846720, 
  (5*(-2102717 + 1068543*Nc))/451584, (35526931 - 13675410*Nc)/3386880, 
  (-22421087 + 4374720*Nc)/52920, (-8404618 - 7058205*Nc)/52920, 
  (35616233 - 22499820*Nc)/52920, (422004 - 15827*Nc)/588, 
  (2797078 - 1973475*Nc)/13230, (7355063 - 761670*Nc)/15120, 
  (511659 + 49490*Nc)/5880, (-8634743 + 7668990*Nc)/211680, 
  (-11*(12639643 + 8665650*Nc))/211680, -483423/7840, -10609471/26460, 
  -275423/14112, -550859/10584, -6826693/105840, 8178593/105840, 
  -2725699/35280, 9834719/52920, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-21/40, -16079/1080, -4*Nc, (7 - 206*Nc)/6, -7/3, (-49 - 78*Nc)/6, -15/8, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 347533859/6562080, -940523/10290, 259999/1029, 
  1570213/82320, -4725617/624960, (757217527 - 159677280*Nc)/17498880, 
  -81115073/729120, -227/6, 3525175/48608, -42449513/1093680, 
  -88523203/4374720, (-16976539 + 3433920*Nc)/752640, 
  (2146439 - 429240*Nc)/94080, (2823321 - 648368*Nc)/602112, 
  (62901 + 46795*Nc)/62720, (-329661 + 54880*Nc)/7840, 
  (1967923 + 1513120*Nc)/23520, (-994953 + 2077600*Nc)/23520, 
  (374071 + 7056*Nc)/2352, (-26559 + 117110*Nc)/2940, 
  (-1780703 + 34720*Nc)/6720, (-525001 - 98000*Nc)/23520, 
  (1740539 - 229320*Nc)/47040, (412023 + 1291640*Nc)/15680, 633307/31360, 
  2627497/23520, 48823/18816, 336359/18816, -1635337/47040, -50557/11760, 
  -6361/15680, -352357/11760, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {16/5, -8776/135, -24*Nc, (-16*(-5 + 42*Nc))/3, (2*(-23 + 13*Nc))/3, 
  (-8*(13 + 24*Nc))/3, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -28986409/1640520, 
  33538013/92610, -5748868/9261, 10408103/185220, 4761251/468720, 
  (1222911083 - 591954300*Nc)/4374720, -32831473/1640520, 2381/6, 
  83647793/328104, -375446801/820260, 242169979/3281040, 
  (-25610561 + 12730200*Nc)/188160, (28904294 - 14321475*Nc)/211680, 
  (17176573 - 7442316*Nc)/451584, (-10230109 + 5080320*Nc)/846720, 
  (28843187 - 5609520*Nc)/52920, (8568673 + 12215700*Nc)/52920, 
  (-46508363 + 33657120*Nc)/52920, (-485323 + 30380*Nc)/588, 
  (2*(-1032097 + 765135*Nc))/6615, (-8695133 + 1076040*Nc)/15120, 
  (-390993 - 21560*Nc)/1960, (9943819 - 5494860*Nc)/105840, 
  (73207909 + 67975740*Nc)/105840, 708353/7840, 27101447/52920, 542279/14112, 
  2767049/42336, 8461933/105840, -854603/6615, 3481189/35280, -7543657/26460, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {11/4, 2225/108, 8*Nc, (19 + 144*Nc)/3, 4/3, (35 + 47*Nc)/3, 21/4, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1239293/93744, -213449/2646, 107669/1323, -290197/10584, 
  -120031/26784, (-5400401 + 2827944*Nc)/83328, 2950583/93744, -419/4, 
  -8336987/93744, 5984101/46872, -2438405/187488, (346963 - 182448*Nc)/10752, 
  (-783905 + 410508*Nc)/24192, (-1107277 + 542808*Nc)/129024, 
  (190325 - 63252*Nc)/48384, (-392305 + 71064*Nc)/3024, 
  (-452405 - 182448*Nc)/3024, (858961 - 442008*Nc)/3024, 
  (35319 - 1568*Nc)/168, (66251 - 41076*Nc)/756, (283951 - 14760*Nc)/864, 
  (11773 - 504*Nc)/336, (-204653 + 84924*Nc)/6048, 
  (-1609163 - 862092*Nc)/6048, -41333/1344, -668161/3024, -11405/4032, 
  -383279/12096, 4633/6048, 5090/189, -55079/2016, 114587/1512, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(19*Nc)/30, (13441*Nc)/810, -16, 
  (-2*(348 + 5*Nc))/9, (-9 + 23*Nc)/9, (2*(-60 + 41*Nc))/9, (19*Nc)/6, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-33853831*Nc)/492156, (2*(-1808100 + 1929661*Nc))/
   27783, (-16*(-274743 + 498157*Nc))/27783, (-1861757*Nc)/111132, 
  (-5816*Nc)/2511, (11*(-7095900 + 1196519*Nc))/656208, (9467525*Nc)/492156, 
  (3776*Nc)/63, (2912429*Nc)/246078, (-1403747*Nc)/246078, 
  (20789197*Nc)/984312, (6714400 - 1191457*Nc)/112896, 
  (25*(-604296 + 117263*Nc))/254016, (-14344176 + 4553251*Nc)/1354752, 
  (840798 - 614503*Nc)/254016, (518112 + 2539219*Nc)/31752, 
  (-18468072 + 1840547*Nc)/31752, (5624640 - 2939347*Nc)/31752, 
  (869484 - 348695*Nc)/1764, (-2*(-253323 + 119930*Nc))/3969, 
  (326376 - 530677*Nc)/9072, (16688 - 28027*Nc)/3528, 
  (1721916 + 635699*Nc)/63504, (5*(4099788 + 1895497*Nc))/63504, 
  (-110441*Nc)/14112, (-390113*Nc)/31752, (-11569*Nc)/42336, 
  (-215347*Nc)/127008, (2767745*Nc)/63504, (-350617*Nc)/15876, 
  (546689*Nc)/21168, (-535175*Nc)/15876, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(-59*Nc)/100, (-9761*Nc)/2700, 48/5, (480 - 23*Nc)/15, 
  (-45 - 2*Nc)/15, (336 - 31*Nc)/15, (3*Nc)/20, (17*Nc)/3, -162/5, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (253705413528 + 17498136107*Nc)/5442425100, 
  (-2*(40217130233 + 995006732*Nc))/307233675, (4*(4429947088 + 87207151*Nc))/
   61446735, (8222016404 + 255909851*Nc)/614467350, 
  (5273750888 + 53894717*Nc)/1554978600, (392102457572 + 34339677343*Nc)/
   7256566800, (406646172296 + 5587872629*Nc)/5442425100, (-10*Nc)/3, 
  (-15960649936 - 3374869867*Nc)/1088485020, (19668876472 - 8466058487*Nc)/
   2721212550, (-11*(28423828888 + 20441887*Nc))/10884850200, 
  (-17300152828 - 1246036207*Nc)/624220800, (81693149888 + 4214304287*Nc)/
   2808993600, (3571114190 + 488784761*Nc)/749064960, 
  (54049211776 + 1166684269*Nc)/5617987200, (-3245353804 + 867863939*Nc)/
   175562100, (-11924714249 - 507329636*Nc)/43890525, 
  (82999292236 + 3251394019*Nc)/175562100, (926757524 + 18667837*Nc)/1950690, 
  (7958267366 + 516300419*Nc)/43890525, (40385479876 + 1034727679*Nc)/
   50160600, (-4466533092 + 112270427*Nc)/19506900, 
  (3452158766 - 838387531*Nc)/175562100, (-47467406147 - 902481968*Nc)/
   87781050, (774653012 + 63291033*Nc)/78027600, 
  (13469204756 + 51046469*Nc)/175562100, (-650702332 + 39756749*Nc)/46816560, 
  (-2254712740 + 73622411*Nc)/140449680, (-17117044196 - 358838939*Nc)/
   351124200, (-8640869272 - 192047743*Nc)/175562100, 
  (-9525937988 + 324682423*Nc)/117041400, (-9172669156 - 288516079*Nc)/
   87781050, (1170503 - 71898*Nc)/99525, (2282367 + 1371793*Nc)/298575, 
  (-833082 + 50537*Nc)/99525, (14*(806277 + 241223*Nc))/298575, 
  (-1332382 - 66225*Nc)/79620, (-950688 + 235603*Nc)/318480, 
  (281298 + 36913*Nc)/79620, (-1280844 + 65027*Nc)/79620, 
  (1985948 - 272523*Nc)/318480, (-57440 + 12637*Nc)/39810, 
  (321952 - 521*Nc)/106160, (11*(-3472 + 521*Nc))/39810, 
  (77092 - 47411*Nc)/79620, (-64768 + 19277*Nc)/31848}, 
 {49/20, 13171/540, 8*Nc, (13 + 224*Nc)/3, 7/3, (41 + 64*Nc)/3, 15/4, -5, 
  (26*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-7979228641 - 347507412*Nc)/181414170, 
  (45405390237 + 15100224944*Nc)/368680410, (-32*(363752925 + 39753161*Nc))/
   36868041, (-18868048743 - 2349051376*Nc)/737360820, 
  (-93691797 - 647325434*Nc)/233246790, (-43407388977 - 17544310154*Nc)/
   4353940080, (68285552061 - 18873094898*Nc)/816363765, 392/9, 
  (-35049743979 + 737810248*Nc)/653091012, (4*(7676771916 + 2869068727*Nc))/
   816363765, (98095440099 + 12743591308*Nc)/3265455060, 
  (2802079561 + 1215982432*Nc)/749064960, (-1115427102 - 607022339*Nc)/
   421349040, (370693923 - 996161768*Nc)/1797755904, 
  (-4689703821 - 11847072412*Nc)/3370792320, (17411839413 - 5710468624*Nc)/
   210674520, (-21439330593 - 2647392776*Nc)/210674520, 
  (5789549883 - 57178963184*Nc)/210674520, (-474162817 - 289023952*Nc)/
   2340828, (-478950621 - 3477100172*Nc)/26334315, 
  (15161635893 - 8055726224*Nc)/60192720, (208371939 + 1065437968*Nc)/
   23408280, (-10539584259 + 1751709232*Nc)/421349040, 
  (5834087571 - 56575632848*Nc)/421349040, (-2270755639 - 776424208*Nc)/
   93633120, (-39171474507 - 10718793904*Nc)/210674520, 
  (584844513 + 51211664*Nc)/56179872, (-3925649073 - 766503472*Nc)/168539616, 
  (21203769747 + 2824023664*Nc)/421349040, (-675112539 + 162497132*Nc)/
   52668630, (-193047249 - 1645707728*Nc)/140449680, 
  (783674637 + 2671363184*Nc)/105337260, (-22241 + 16396*Nc)/39810, 
  (2546111 + 7683184*Nc)/716580, (93799 - 1639624*Nc)/238860, 
  (3134047 + 2197928*Nc)/358290, (251301 + 157876*Nc)/47772, 
  (47855 + 83816*Nc)/764352, (221359 - 382280*Nc)/382176, 
  (364097 + 697424*Nc)/191088, (-314417 - 498196*Nc)/382176, 
  (287877 + 514120*Nc)/764352, (-2901 - 1868816*Nc)/764352, 
  (11*(967 + 6326*Nc))/95544, (-87997 + 546976*Nc)/191088, 
  (-37*(-4835 + 2872*Nc))/382176}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 13 - 4*Nc, 
  (-3255*(-3 + Nc))/419, (1155*(-3 + Nc))/419, (-4200*(-3 + Nc))/419, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-5*(-35223 + 4951*Nc))/3771, (61815*(-3 + Nc))/2933, 
  (-95400*(-3 + Nc))/2933, (40*(-3 + Nc))/21, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 419/105, 1 - 3*Nc, -1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 53/3, (-207 + 196*Nc)/42, (-2*(-131 + 28*Nc))/21, 22/7, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  838/15, -2*(-7 + 15*Nc), 7*(-2 + Nc), 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 862/9, 
  (1194 + 1435*Nc)/42, (-2*(298 + 175*Nc))/7, -206/21, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (419*Nc)/140, 
  (3*(-16 + Nc))/4, (-3*(-4 + Nc))/4, 8*Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (205*Nc)/72, 
  (798 + 335*Nc)/112, (-483 - 356*Nc)/42, (-295*Nc)/252, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (419*(-631 + 293*Nc))/11725, (-66209*(-3 + Nc))/4020, 
  (21677*(-3 + Nc))/4020, (2628*(-3 + Nc))/335, (-1144145 - 52721*Nc)/90450, 
  (30425 - 40883*Nc)/10050, (2*(-2870645 + 984364*Nc))/45225, 
  (-47*(-3 + Nc))/12, (8833*(-3 + Nc))/1005, (8093*(-3 + Nc))/804, 
  (18697*(-3 + Nc))/4020, (275*(-3 + Nc))/402, (6546*(-3 + Nc))/335, 
  (-618*(-3 + Nc))/335, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-17*(-2510143367 + 1177679061*Nc))/219829680, 
  (64301907079*(-3 + Nc))/148916880, (-16916363029*(-3 + Nc))/18614610, 
  (-1298239667*(-3 + Nc))/29783376, (14977285215 - 2236286429*Nc)/188425440, 
  (-28630248837 + 10045914317*Nc)/439659360, (249567206433 - 61159711139*Nc)/
   659489040, (-1766449 + 729147*Nc)/6030, (-20295125103 + 5570755342*Nc)/
   82436130, (41835540387 - 7650994105*Nc)/329744520, 
  (-344142206475 + 94273075553*Nc)/1318978080, 
  (-424257955*(-3 + Nc))/30256128, (4702727941*(-3 + Nc))/340381440, 
  (21539276537*(-3 + Nc))/1815367680, (-5106503611*(-3 + Nc))/680762880, 
  (16447148597*(-3 + Nc))/42547680, (-26037757187*(-3 + Nc))/42547680, 
  (-3525898141*(-3 + Nc))/8509536, (-919322689*(-3 + Nc))/2363760, 
  (-378106049*(-3 + Nc))/2127384, (903544501*(-3 + Nc))/12156480, 
  (-211889969*(-3 + Nc))/4727520, (66382441*(-3 + Nc))/1270080, 
  (38455133593*(-3 + Nc))/85095360, (-437014619*(-3 + Nc))/18910080, 
  (-4994456539*(-3 + Nc))/42547680, (388986037*(-3 + Nc))/56730240, 
  (-1463145653*(-3 + Nc))/170190720, (11567668339*(-3 + Nc))/85095360, 
  (253413679*(-3 + Nc))/5318460, (3662431159*(-3 + Nc))/28365120, 
  (1347493919*(-3 + Nc))/21273840, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (-419*(-2055 + 569*Nc))/21105, 
  (1529*(-3 + Nc))/402, (-1013*(-3 + Nc))/402, (1244*(-3 + Nc))/67, 
  (1521029 - 403831*Nc)/36180, (39311 - 1699*Nc)/2010, 
  (3521953 - 830867*Nc)/18090, (-67*(-3 + Nc))/6, (-3628*(-3 + Nc))/201, 
  (-5471*(-3 + Nc))/402, (161*(-3 + Nc))/134, (-581*(-3 + Nc))/201, 
  (1803*(-3 + Nc))/67, (498*(-3 + Nc))/67, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (110758965463 - 34273772101*Nc)/109914840, 
  (-12384222611*(-3 + Nc))/74458440, (-2577278447*(-3 + Nc))/1861461, 
  (-19327584013*(-3 + Nc))/74458440, (-21211152051 + 6554961697*Nc)/94212720, 
  (378608605521 - 126621477467*Nc)/439659360, 
  (-1434544891707 + 470567236369*Nc)/329744520, (287807 - 58053*Nc)/1206, 
  (105779072001 - 34562511415*Nc)/32974452, (-114792514359 + 37615313453*Nc)/
   164872260, (-235146049539 + 84176056793*Nc)/659489040, 
  (12841087051*(-3 + Nc))/75640320, (-30967787213*(-3 + Nc))/170190720, 
  (-4924076945*(-3 + Nc))/181536768, (12912578879*(-3 + Nc))/340381440, 
  (1598365943*(-3 + Nc))/21273840, (-72114601073*(-3 + Nc))/21273840, 
  (64105401013*(-3 + Nc))/21273840, (160805221*(-3 + Nc))/236376, 
  (6803720573*(-3 + Nc))/5318460, (39460674823*(-3 + Nc))/6078240, 
  (151814269*(-3 + Nc))/2363760, (-476521217*(-3 + Nc))/635040, 
  (-125527807649*(-3 + Nc))/42547680, (-2341499849*(-3 + Nc))/9455040, 
  (-44534562577*(-3 + Nc))/21273840, (223206923*(-3 + Nc))/5673024, 
  (-6759628819*(-3 + Nc))/17019072, (15664992817*(-3 + Nc))/42547680, 
  (212474291*(-3 + Nc))/5318460, (-1979250419*(-3 + Nc))/14182560, 
  (1881242777*(-3 + Nc))/10636920, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (-419*(-233 + 19*Nc))/23450, 
  (32797*(-3 + Nc))/8040, (-11881*(-3 + Nc))/8040, (738*(-3 + Nc))/335, 
  (324875 + 15884*Nc)/90450, (-2755 + 11089*Nc)/20100, 
  (3581075 - 699949*Nc)/90450, (-5*(-3 + Nc))/24, (271*(-3 + Nc))/2010, 
  (-3937*(-3 + Nc))/1608, (-7901*(-3 + Nc))/8040, (-343*(-3 + Nc))/804, 
  (-984*(-3 + Nc))/335, (267*(-3 + Nc))/335, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-2023150547 + 7170278301*Nc)/439659360, 
  (-48007776107*(-3 + Nc))/297833760, (8538943097*(-3 + Nc))/37229220, 
  (-119883305*(-3 + Nc))/59566752, (-15744925515 + 3361893037*Nc)/376850880, 
  (65112270861 - 22099461046*Nc)/879318720, (-549359482629 + 169419017707*Nc)/
   1318978080, (-19*(-66713 + 18939*Nc))/12060, 
  (97070123208 - 29246695327*Nc)/329744520, (-59690972751 + 16739772545*Nc)/
   659489040, (186547759815 - 45948913849*Nc)/2637956160, 
  (923184551*(-3 + Nc))/60512256, (-10852870793*(-3 + Nc))/680762880, 
  (-20672702101*(-3 + Nc))/3630735360, (7087408103*(-3 + Nc))/1361525760, 
  (-11817051601*(-3 + Nc))/85095360, (-663589289*(-3 + Nc))/85095360, 
  (5827079513*(-3 + Nc))/17019072, (871765277*(-3 + Nc))/4727520, 
  (594997213*(-3 + Nc))/4254768, (9108555247*(-3 + Nc))/24312960, 
  (165847357*(-3 + Nc))/9455040, (-164828453*(-3 + Nc))/2540160, 
  (-56598911189*(-3 + Nc))/170190720, (-345083873*(-3 + Nc))/37820160, 
  (-8430066433*(-3 + Nc))/85095360, (-38190641*(-3 + Nc))/113460480, 
  (-7700356751*(-3 + Nc))/340381440, (-4044276407*(-3 + Nc))/170190720, 
  (-108894437*(-3 + Nc))/10636920, (-2985454187*(-3 + Nc))/56730240, 
  (-291370627*(-3 + Nc))/42547680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -419/70, (10 - 9*Nc)/2, (-10 + 3*Nc)/2, 54, 
  -6223/360, -167/20, -13511/180, (-27 + 11*Nc)/2, -13 + 6*Nc, 
  (3*(-11 + Nc))/2, 5, -3, 81/2, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2629993001/4374720, (245395141 + 4692240*Nc)/740880, 
  (-57352433 - 265482*Nc)/18522, -553663559/1481760, 420404437/3749760, 
  (-9939139999 - 1324355340*Nc)/34997760, 27598926709/13124160, 4395/16, 
  -3555836573/2624832, 695399633/6562080, 6993765473/26248320, 
  (271264353 + 28480760*Nc)/1505280, (-326808392 - 32040855*Nc)/1693440, 
  (-66906517 - 19374012*Nc)/3612672, (271558867 + 6385680*Nc)/6773760, 
  (285945949 - 25048800*Nc)/423360, (-1926717169 - 5565420*Nc)/423360, 
  (1526271419 + 34256880*Nc)/423360, (-50469 - 33124*Nc)/4704, 
  (41804011 - 231525*Nc)/26460, (1073570429 + 4301640*Nc)/120960, 
  (-142591 - 213640*Nc)/15680, (-853024567 - 9516780*Nc)/846720, 
  (-2831260777 + 68116860*Nc)/846720, -18681969/62720, -1157701151/423360, 
  11331673/112896, -177125825/338688, 551271011/846720, -5746127/105840, 
  -16250677/282240, 25245421/211680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 419/315, (3*(-1 + 30*Nc))/8, 
  (-3*(-1 + 10*Nc))/8, 4, -263/45, -313/60, 3161/90, (-17 + 90*Nc)/24, 
  (-115 - 48*Nc)/6, (17 - 90*Nc)/24, 247/24, 17/12, 81/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -89893399/374976, 
  (4556869 - 52920*Nc)/14112, (-2608273 + 13230*Nc)/1764, -1103051/7056, 
  645179/35712, (-4167955 + 2589244*Nc)/333312, 79210787/124992, 7571/48, 
  -53490173/124992, 3443623/62496, 33043471/249984, 
  (379739 - 83524*Nc)/21504, (-789011 + 125286*Nc)/32256, 
  (427548 + 39487*Nc)/43008, (17*(22424 + 1155*Nc))/32256, 
  (841585 - 14784*Nc)/2016, (-2107547 - 29337*Nc)/1008, 
  (5*(437977 + 17640*Nc))/2016, (-45873 + 9688*Nc)/336, 
  (442721 + 8778*Nc)/1008, (1761161 + 4860*Nc)/576, (-3097 + 8288*Nc)/672, 
  (-657668 - 16611*Nc)/2016, (-1887107 - 8673*Nc)/2016, -128679/896, 
  -2239409/2016, 59057/2688, -1586761/8064, 1204643/4032, 32701/504, 
  19347/448, 18239/126, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -7123/210, (-1 + 9*Nc)/2, (1 - 3*Nc)/2, -18, 
  -399/40, -19/20, -2543/20, (3*(-8 + Nc))/2, 13 - 6*Nc, (-36 + 11*Nc)/2, 
  -19/2, -6, -27/2, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -22330317/97216, (-30888493 - 222264*Nc)/148176, 
  (-14281769 + 55566*Nc)/18522, -46955023/296352, 53490473/749952, 
  (-2379278483 - 13251756*Nc)/6999552, 2906924417/2624832, -5447/48, 
  -2087196869/2624832, 167405365/1312416, 378424381/5249664, 
  (57132441 + 284984*Nc)/301056, (-67048852 - 320607*Nc)/338688, 
  (-145688689 - 997836*Nc)/3612672, (32636363 + 321048*Nc)/1354752, 
  (-1739179 - 705600*Nc)/84672, (-156314057 - 3928428*Nc)/84672, 
  (175432435 + 1277136*Nc)/84672, (1673575 + 40572*Nc)/4704, 
  (5051051 + 21609*Nc)/5292, (109851829 + 9576*Nc)/24192, 
  (698507 + 64680*Nc)/9408, (-93774263 - 675612*Nc)/169344, 
  (-360395993 + 5621868*Nc)/169344, -1764505/12544, -108035719/84672, 
  3510181/112896, -88126397/338688, 35687083/169344, -1234183/21168, 
  -8842301/56448, 1146125/42336, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -1676/315, 21/4, -21/4, -16, -1877/180, 28/15, 
  -3739/90, 79/12, -25/3, -79/12, (-29 - 36*Nc)/12, -79/6, -27, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30580523/468720, 
  -936653/35280, 510871/882, 3520481/35280, 322921/44640, 
  (-5246181 - 3604370*Nc)/208320, -37439183/156240, 92/3, 1599799/7812, 
  -1278691/78120, -15785251/312480, (697139 + 930160*Nc)/107520, 
  (-171929 - 697620*Nc)/80640, (-846663 - 195496*Nc)/86016, 
  (-1962913 - 22680*Nc)/161280, (-1461451 - 173040*Nc)/10080, 
  (13411441 - 288120*Nc)/10080, (-8296721 + 102480*Nc)/10080, 
  (-98879 + 6216*Nc)/336, (-872401 + 24360*Nc)/2520, 
  (-5274731 - 24960*Nc)/2880, (186541 + 138880*Nc)/3360, 
  (3477163 - 319200*Nc)/20160, (14413033 - 178080*Nc)/20160, 293453/4480, 
  6697469/10080, -86839/2688, 968399/8064, -3160349/20160, -29261/1260, 
  -139897/6720, -264889/5040, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -419/315, (-29 + 24*Nc)/8, 29/8, 8, 2377/360, 
  1/15, 2639/180, -79/24, 49/6, 79/24, (-19 + 60*Nc)/24, (79 + 48*Nc)/12, 
  27/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -39751529/937440, (13715347 + 317520*Nc)/211680, 
  (-2118923 - 31752*Nc)/5292, -11266279/211680, -2071139/267840, 
  (67*(-818843 + 117180*Nc))/1249920, 98538187/937440, -679/12, 
  -11925037/93744, 22047449/468720, 73564319/1874880, 
  (5018393 - 675360*Nc)/215040, (-12484079 + 1519560*Nc)/483840, 
  (-647819 + 466704*Nc)/516096, (4066367 - 129780*Nc)/967680, 
  (6015869 + 816480*Nc)/60480, (-39953939 - 226800*Nc)/60480, 
  (22681879 - 614880*Nc)/60480, (13301 - 1400*Nc)/224, 
  (2383709 + 1260*Nc)/15120, (-7*(-2415547 + 4320*Nc))/17280, 
  (-47*(-1121 + 560*Nc))/6720, (-11416757 + 327600*Nc)/120960, 
  (-42988007 + 1053360*Nc)/120960, -1408627/26880, -22169491/60480, 
  -2791/16128, -3003433/48384, 9908491/120960, 154457/3780, 462463/40320, 
  2175671/30240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (-838*Nc)/2835, (1296 - Nc)/72, (-324 + Nc)/72, 
  (16*Nc)/9, (-7369*Nc)/3240, (-419*Nc)/270, (14917*Nc)/1620, 
  (1020 + 13*Nc)/216, (-132 - 343*Nc)/54, (-1020 - 13*Nc)/216, 
  (378 + 673*Nc)/216, (510 - 13*Nc)/108, (27*Nc)/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-763907863*Nc)/8436960, 
  (-132820380 + 239106529*Nc)/1905120, (2234988 - 21116729*Nc)/47628, 
  (-174560111*Nc)/3810240, (18471899*Nc)/4821120, 
  (-982905840 + 505070137*Nc)/44997120, (1469977129*Nc)/8436960, 
  (28885*Nc)/432, (-352922491*Nc)/3374784, (56348783*Nc)/4218480, 
  (611324573*Nc)/16873920, (42275520 - 10683763*Nc)/3870720, 
  (-95119920 + 16934369*Nc)/8709120, (-2215584 + 37743389*Nc)/9289728, 
  (726075 + 1187834*Nc)/544320, (52647840 + 118517521*Nc)/1088640, 
  (-461782440 - 509865631*Nc)/1088640, (14343840 + 253874591*Nc)/1088640, 
  (2996364 - 1262977*Nc)/12096, (9363690 + 10285973*Nc)/136080, 
  (32314680 + 210957641*Nc)/311040, (305760 - 525337*Nc)/120960, 
  (16812180 - 159030943*Nc)/2177280, (100748340 - 338121073*Nc)/2177280, 
  (-2166947*Nc)/53760, (-313591499*Nc)/1088640, (1399609*Nc)/290304, 
  (-43071605*Nc)/870912, (185340539*Nc)/2177280, (3026759*Nc)/544320, 
  (10419707*Nc)/725760, (11737639*Nc)/544320, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (-13408*Nc)/945, 
  (-528 + 91*Nc)/48, (132 - 91*Nc)/48, (34*Nc)/3, (-3917*Nc)/720, (26*Nc)/45, 
  (-32219*Nc)/360, (-1020 - 1039*Nc)/144, (-156 + 433*Nc)/36, 
  (1020 - 1697*Nc)/144, (-666 - 1195*Nc)/144, (-510 - 329*Nc)/72, (-21*Nc)/4, 
  13*Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-14145861983*Nc)/39372480, (-4674079620 + 1898964359*Nc)/8890560, 
  (114478308 - 384884827*Nc)/222264, (-4497273901*Nc)/17781120, 
  (801369349*Nc)/22498560, (-55812417360 - 42556576033*Nc)/209986560, 
  (47449995209*Nc)/39372480, (100231*Nc)/2016, (-12824754965*Nc)/15748992, 
  (2702194183*Nc)/19686240, (11927632693*Nc)/78744960, 
  (2400534080 + 2129091527*Nc)/18063360, (-5401201680 - 5173705301*Nc)/
   40642560, (-304068576 - 795175289*Nc)/43352064, 
  (102130245 + 231880291*Nc)/10160640, (1526061600 + 1094508851*Nc)/5080320, 
  (-21880547640 - 11077063661*Nc)/5080320, (-1892187360 + 11129606461*Nc)/
   5080320, (153181364 - 3484515*Nc)/56448, (168862050 + 540500563*Nc)/
   635040, (380482920 + 6886719451*Nc)/1451520, 
  (-80904320 + 37418133*Nc)/564480, (3262478940 - 5755656413*Nc)/10160640, 
  (6088215420 - 17844482483*Nc)/10160640, (-164125211*Nc)/752640, 
  (-8800851169*Nc)/5080320, (48860171*Nc)/1354752, (-1354113343*Nc)/4064256, 
  (3802317649*Nc)/10160640, (-378567851*Nc)/2540160, (-484430543*Nc)/3386880, 
  (-127188091*Nc)/2540160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (-419*(-57 + 7*Nc))/1260, (181*(-3 + Nc))/48, 
  (-109*(-3 + Nc))/48, 17*(-3 + Nc), (23682 - 7075*Nc)/1080, 
  (1011 - 295*Nc)/120, (67299 - 17150*Nc)/540, (-343*(-3 + Nc))/48, 
  (-49*(-3 + Nc))/12, (-377*(-3 + Nc))/48, (3*(-3 + Nc))/16, 
  (-53*(-3 + Nc))/24, (47*(-3 + Nc))/3, (9*(-3 + Nc))/2, 3 + 4*Nc, 
  (11*(-3 + Nc))/108, (-16*(-3 + Nc))/27, (11*(-3 + Nc))/27, 
  (-3*(-3 + Nc))/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (10090071479421 - 3264756282607*Nc)/17415760320, 
  (-695609510341*(-3 + Nc))/35393319360, (-877412022175*(-3 + Nc))/884832984, 
  (-5635552994723*(-3 + Nc))/35393319360, (-4969728971421 + 1732419151007*Nc)/
   44783383680, (13424651853342 - 4463147624729*Nc)/26123640480, 
  (-378354014365767 + 127316461908029*Nc)/156741842880, (1647 - 365*Nc)/12, 
  (14112884579205 - 4713403021483*Nc)/7837092144, 
  (-27237521152209 + 9630860060443*Nc)/78370921440, 
  (-84325031148459 + 27668876667433*Nc)/313483685760, 
  (1195493839247*(-3 + Nc))/11985039360, (-8640895504663*(-3 + Nc))/
   80899015680, (-1243913331583*(-3 + Nc))/86292283392, 
  (3311882752639*(-3 + Nc))/161798031360, (1474257655873*(-3 + Nc))/
   10112376960, (-20813018112823*(-3 + Nc))/10112376960, 
  (17053546687283*(-3 + Nc))/10112376960, (1287816585*(-3 + Nc))/4161472, 
  (1869384966493*(-3 + Nc))/2528094240, (11117057577473*(-3 + Nc))/
   2889250560, (12125037833*(-3 + Nc))/374532480, 
  (-8797525065409*(-3 + Nc))/20224753920, (-33478749351259*(-3 + Nc))/
   20224753920, (-217734316133*(-3 + Nc))/1498129920, 
  (-12399519399167*(-3 + Nc))/10112376960, (67668189613*(-3 + Nc))/
   2696633856, (-1883871672797*(-3 + Nc))/8089901568, 
  (4846601674247*(-3 + Nc))/20224753920, (13583172529*(-3 + Nc))/632023560, 
  (-402437529349*(-3 + Nc))/6741584640, (504751373467*(-3 + Nc))/5056188480, 
  (-149223 + 125380*Nc)/238860, (-7*(248631 + 840715*Nc))/4299480, 
  (1356297 - 356555*Nc)/1433160, (-2261382 - 396715*Nc)/1074870, 
  (-119351*(-3 + Nc))/286632, (-1222375*(-3 + Nc))/4586112, 
  (-24479*(-3 + Nc))/254784, (-913571*(-3 + Nc))/1146528, 
  (815531*(-3 + Nc))/1528704, (-1188131*(-3 + Nc))/4586112, 
  (270145*(-3 + Nc))/764352, (-81829*(-3 + Nc))/2293056, 
  (139855*(-3 + Nc))/573264, (841289*(-3 + Nc))/2293056}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (-13408*Nc)/315, -2*(-5 + 4*Nc), 4*(-1 + 2*Nc), 
  -32*Nc, (-1746 + 821*Nc)/45, (2*(-312 + 127*Nc))/15, 
  (-2*(1422 + 2603*Nc))/45, (4*(3 + 2*Nc))/3, (184*Nc)/3, (-4*(3 + 2*Nc))/3, 
  (123 - 100*Nc)/3, (-2*(3 + 8*Nc))/3, -40*(-1 + Nc), 0, 64, 
  (8*(-10 + 7*Nc))/9, (-4*(-64 + 13*Nc))/9, (32*(-1 + Nc))/9, 48, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-13483203555 + 13288099019*Nc)/77748930, 
  (-31*(-385804805 + 435812246*Nc))/52668630, 
  (4*(-1558845445 + 1638002008*Nc))/5266863, (-8219080115 + 7942984247*Nc)/
   52668630, (-333369115 - 2423414498*Nc)/66641940, 
  (-31676111675 - 11589150661*Nc)/155497860, (121280500595 - 161293550891*Nc)/
   233246790, -310*Nc, (-9531402647 + 9680644835*Nc)/23324679, 
  (13890480505 - 18496783597*Nc)/116623395, (55197738415 - 43445031667*Nc)/
   466493580, (1934803375 + 444315177*Nc)/17834880, 
  (-13415993005 - 2310276293*Nc)/120385440, (-5*(308100167 + 495718873*Nc))/
   128411136, (6976492745 - 6788746772*Nc)/481541760, 
  (2830498645 - 4591357957*Nc)/15048180, (-35983576915 + 33200652847*Nc)/
   15048180, (19487279015 - 15471515747*Nc)/15048180, 
  (2762660 + 2535747*Nc)/55734, (3177110885 - 2527933724*Nc)/7524090, 
  (13308678665 - 12235160477*Nc)/4299480, (22911615 + 70381103*Nc)/557340, 
  (-10520700865 + 7493667691*Nc)/30096360, (-22199638015 + 25316848141*Nc)/
   30096360, (-382362405 + 335450377*Nc)/2229360, 
  (-19791122615 + 16518994103*Nc)/15048180, (52152229 - 43503613*Nc)/4012848, 
  (-2860584533 + 2253937277*Nc)/12038544, (8202029735 - 7903563683*Nc)/
   30096360, (573415790 - 775086983*Nc)/7524090, 
  (-566494525 - 301557539*Nc)/10032120, (1899979975 - 1328712703*Nc)/7524090, 
  (-2*(-14622 + 35167*Nc))/19905, (4640888 + 4025857*Nc)/179145, 
  (-1324913 + 148313*Nc)/59715, (2*(-5338409 + 4955489*Nc))/179145, 
  (-156830 - 277753*Nc)/47772, (-711061 + 279427*Nc)/191088, 
  (5*(4333 + 32570*Nc))/31848, (52414 - 5905*Nc)/47772, 
  (162438 - 67285*Nc)/63696, (-7451 + 81686*Nc)/191088, 
  (-1118833 - 1529*Nc)/63696, (11*(12631 + 6116*Nc))/95544, 
  (-7*(-57479 + 19877*Nc))/47772, (5*(-268325 + 56573*Nc))/95544}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (-3352*Nc)/315, (705 - 92*Nc)/48, 
  (-201 + 92*Nc)/48, -8*Nc, (-28809 + 7396*Nc)/2160, (-429 + 106*Nc)/30, 
  (-23463 - 27028*Nc)/1080, (67 + 12*Nc)/16, (-135 + 148*Nc)/12, 
  (-67 - 12*Nc)/16, (609 - 332*Nc)/48, (17 - 12*Nc)/8, (-5*(-33 + 20*Nc))/12, 
  0, 22, (-165 + 73*Nc)/54, (2*(132 + Nc))/27, (-33 + 20*Nc)/27, 33/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-193712634501 + 79482028876*Nc)/
   2487965760, (546504820977 - 274701499612*Nc)/5056188480, 
  (-62176196589 + 34038941252*Nc)/126404712, 
  (-265983025449 + 163467551224*Nc)/5056188480, 
  (20652288861 - 42595597276*Nc)/6397626240, 
  (-725083060098 - 242890947827*Nc)/14927794560, 
  (4161757975167 - 3203655260452*Nc)/22391691840, (-749*Nc)/12, 
  (-152247366735 + 97091763653*Nc)/1119584592, 
  (104723149929 - 377317179164*Nc)/11195845920, 
  (2051823097059 - 909817720964*Nc)/44783383680, 
  (47664084861 + 9707185784*Nc)/1712148480, (-346243305669 - 52800310336*Nc)/
   11557002240, (-16490288877 - 52296025864*Nc)/12327469056, 
  (88915426557 - 72904073132*Nc)/23114004480, (215421933939 - 95701039304*Nc)/
   1444625280, (-1196037859029 + 688538546264*Nc)/1444625280, 
  (573163848489 - 330467709304*Nc)/1444625280, (-46928143 + 3521288*Nc)/
   1783488, (56641073379 - 27001076924*Nc)/361156320, 
  (-11*(-41197160409 + 23206231544*Nc))/412750080, 
  (1452479979 + 1568704856*Nc)/53504640, (-367627217667 + 152330241512*Nc)/
   2889250560, (-789165770577 + 533256395192*Nc)/2889250560, 
  (-11536341759 + 6806315464*Nc)/214018560, (-563841748461 + 343939281256*Nc)/
   1444625280, (1418842743 - 974021336*Nc)/385233408, 
  (-75727378407 + 48210447736*Nc)/1155700224, 
  (294573396261 - 164241811096*Nc)/2889250560, (8139618444 - 3699801919*Nc)/
   180578160, (24585449313 - 6243026248*Nc)/963083520, 
  (56876970561 - 28411318016*Nc)/722312640, (-154365 - 417151*Nc)/477720, 
  (-139521810 + 47754721*Nc)/8598960, (7*(919740 + 251327*Nc))/2866320, 
  (-150977490 + 58782017*Nc)/4299480, (441903 - 44020*Nc)/143316, 
  (-9023592 + 3911401*Nc)/9172224, (-457280 + 93407*Nc)/169856, 
  (483204 + 580079*Nc)/2293056, (1733022 - 737491*Nc)/1528704, 
  (-6783504 + 1864799*Nc)/9172224, (-11578440 - 18137*Nc)/3057408, 
  (11*(142719 + 36274*Nc))/2293056, (-6045852 - 1650467*Nc)/2293056, 
  (-21248076 + 3355345*Nc)/4586112}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2391 + 140*Nc)/48, (519 - 140*Nc)/48, 0, (-18333 + 6808*Nc)/432, 
  (-91 + 31*Nc)/2, (-14931 - 23344*Nc)/216, (5*(-123 + 28*Nc))/48, 
  (-317 + 220*Nc)/4, (-5*(-123 + 28*Nc))/48, (789 - 1460*Nc)/48, 
  (-5*(93 + 28*Nc))/24, (-7*(-75 + 92*Nc))/12, 0, 70, (-525 + 383*Nc)/54, 
  (-2*(-420 + 373*Nc))/27, (-105 + 226*Nc)/27, 105/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-290876108495 + 341549916692*Nc)/829321920, 
  (2908020474345 - 1857489581132*Nc)/5056188480, 
  (-244217594229 + 232947711412*Nc)/126404712, 
  (-806878068465 + 1036881790484*Nc)/5056188480, 
  (256814788485 - 229526839556*Nc)/6397626240, 
  (-33359149635 - 884901893051*Nc)/7463897280, 
  (14351851130295 - 18592200621332*Nc)/22391691840, -301*Nc, 
  (-456515600919 + 588094951474*Nc)/1119584592, 
  (-1752719182095 - 835604403724*Nc)/11195845920, 
  (7746888146235 - 6266071674724*Nc)/44783383680, 
  (36014277285 + 73691359804*Nc)/1712148480, 
  (-395151018045 - 392302678556*Nc)/11557002240, 
  (267122831115 - 369960583196*Nc)/12327469056, 
  (98574041265 - 458098536412*Nc)/23114004480, 
  (1032841083435 - 730160431324*Nc)/1444625280, 
  (-5328457917405 + 4442266569124*Nc)/1444625280, 
  (535347574545 - 2090280366644*Nc)/1444625280, 
  (115701089 - 103218644*Nc)/1783488, (75376564935 - 207107493364*Nc)/
   361156320, (1276736369835 - 1644518318684*Nc)/412750080, 
  (3855310515 + 5778673636*Nc)/53504640, (-756118900635 + 1125080990092*Nc)/
   2889250560, (-2205224194425 + 3694273125412*Nc)/2889250560, 
  (-30359666295 + 36790306124*Nc)/214018560, 
  (-1254355349205 + 1970004593156*Nc)/1444625280, 
  (1719216303 - 10690554892*Nc)/385233408, (-132504357279 + 277341810188*Nc)/
   1155700224, (1062755870925 - 1103622564356*Nc)/2889250560, 
  (22592616270 - 12452695657*Nc)/90289080, (322782230505 - 134442378068*Nc)/
   963083520, (137308439625 - 144920677396*Nc)/722312640, 
  (-1696245 + 148396*Nc)/477720, (-858380865 - 8494058*Nc)/4299480, 
  (45259005 - 156461*Nc)/716580, (-410977065 - 10455466*Nc)/2149740, 
  (19211700 + 5015077*Nc)/573264, (-4319742 - 3558115*Nc)/2293056, 
  (-1666114 - 83739*Nc)/63696, (-2475966 + 2333939*Nc)/1146528, 
  (4529967 - 485383*Nc)/764352, (-7823352 + 1341041*Nc)/1146528, 
  (-2621622 + 1613*Nc)/764352, (-11*(-1207311 + 12904*Nc))/2293056, 
  (-21001971 + 146783*Nc)/573264, (-16450671 - 298405*Nc)/1146528}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 838/315, (5 + 216*Nc)/24, (-5 - 72*Nc)/24, 8, 
  -3121/1080, -41/15, 10153/540, (-11 + 72*Nc)/24, (-59 - 72*Nc)/6, 
  (11 - 72*Nc)/24, 43/8, 11/12, 169/6, 0, 0, -25/27, 116/27, 62/27, 7*Nc, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-253344489371 - 2801582928*Nc)/
   1243982880, (839598922417 + 78306060096*Nc)/2528094240, 
  (-80978422409 - 1731024216*Nc)/63202356, (-302679198529 - 7142238072*Nc)/
   2528094240, (32892467971 - 7493388192*Nc)/3198813120, 
  (397209710839 - 670713626448*Nc)/14927794560, 
  (4491854022217 - 243769023504*Nc)/11195845920, 1699/12, 
  (-286354020061 + 1280964564*Nc)/1119584592, 
  (-139252997101 + 68714056512*Nc)/5597922960, 
  (2568072132389 + 82647307152*Nc)/22391691840, 
  (-4896147899 + 18963533208*Nc)/856074240, (-3255507089 - 127244792592*Nc)/
   5778501120, (79722722899 - 32150499048*Nc)/6163734528, 
  (65054425757 - 22940250624*Nc)/11557002240, (314185666139 - 7535257848*Nc)/
   722312640, (-1041235984949 - 21856700232*Nc)/722312640, 
  (460525255009 - 52510425768*Nc)/722312640, (-217796239 - 56128392*Nc)/
   891744, (51208637279 - 6393773448*Nc)/180578160, 
  (438033337819 - 15041530008*Nc)/206375040, (-155558621 + 2044238472*Nc)/
   26752320, (-323876060987 - 34063405416*Nc)/1444625280, 
  (-817466455577 + 70588950984*Nc)/1444625280, (-9079326919 - 896169672*Nc)/
   107009280, (-11*(44924782031 + 3034407528*Nc))/722312640, 
  (4312116623 + 37296936*Nc)/192616704, (-67964405119 - 2243662632*Nc)/
   577850112, (337957525021 + 9090211608*Nc)/1444625280, 
  (3100057729 + 321134922*Nc)/90289080, (51686178073 - 5639360616*Nc)/
   481541760, (24106219121 + 8171945928*Nc)/361156320, 
  (-129398 + 59709*Nc)/59715, (7406629 + 5015538*Nc)/537435, 
  (1091444 - 5041107*Nc)/716580, (36467732 + 7651269*Nc)/1074870, 
  (66979 + 1008207*Nc)/286632, (4335472 + 15345*Nc)/2293056, 
  (-61681 - 175711*Nc)/127392, (698539 + 3828132*Nc)/1146528, 
  (-7*(47057 + 124290*Nc))/764352, (-2343691 + 1376703*Nc)/2293056, 
  (-11252 - 2901111*Nc)/764352, (11*(45008 + 143145*Nc))/1146528, 
  (-1023932 - 5067*Nc)/573264, (-5*(-416324 + 321057*Nc))/1146528}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-15 + 4*Nc)/3, (71400*(-3 + Nc))/3001, (-4200*(-3 + Nc))/3001, 
  (-700*(-3 + Nc))/3001, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (65*(1151 + 307*Nc))/9003, (282145*(-3 + Nc))/21007, 
  (-772920*(-3 + Nc))/21007, (21055*(-3 + Nc))/21007, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3001/1890, (-20 - 33*Nc)/9, -20/9, 
  22/27, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 161/18, (5*(-327 + 322*Nc))/378, 
  (-2*(-1440 + 497*Nc))/189, 629/378, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 39013/7560, (65 - 108*Nc)/9, (65 + 21*Nc)/9, 
  -71/54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 77/24, (-10119 - 28112*Nc)/1512, 
  (2*(549 + 4214*Nc))/189, -17249/1512, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-3001*Nc)/1680, (-5*Nc)/2, (-5*Nc)/2, (3*Nc)/2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-235*Nc)/144, (4480 + 297*Nc)/112, 
  (-1120 - 61*Nc)/21, (-53*Nc)/56, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (7686290243*(-4 + Nc))/8119692000, 0, 0, 0, 
  (-5428 - 145939*Nc)/110472, (-585335*(-4 + Nc))/3093216, 
  (-68321*(-4 + Nc))/3866520, (2127275*(-4 + Nc))/773304, 
  (-78937*(-4 + Nc))/322210, (3820093*(-4 + Nc))/7733040, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-16993057141*(-4 + Nc))/10787590800, 0, 0, 0, 
  (-12339979132 + 4269917455*Nc)/17260145280, (-1587274469*(-4 + Nc))/
   34520290560, (-520982447*(-4 + Nc))/479448480, 
  (-2724182*(-4 + Nc))/4349835, (1588558847*(-4 + Nc))/1438345440, 
  (-668022727*(-4 + Nc))/308216880, (736547467*(-4 + Nc))/2876690880, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3001*(-7443393979949707 + 3730234158758229*Nc))/727554753448740000, 
  (13938730973*(-3 + Nc))/2508904660, (-4748600*(-3 + Nc))/2917331, 
  (-119400956*(-3 + Nc))/218799825, 
  (7*(-26156564819858167 + 9966616149773289*Nc))/346454644499400, 
  (-127105021449704427 + 45828717785145109*Nc)/1385818577997600, 
  (-13840944991157669 + 5528550541283643*Nc)/346454644499400, 
  (-5430895681554347 + 1273980265647349*Nc)/115484881499800, 
  (-297003604956803 + 106160169266745*Nc)/2887122037495, 
  (-29113314880712587 + 4355526887677269*Nc)/692909288998800, 
  (114168981696*(-3 + Nc))/3136130825, (52135855654*(-3 + Nc))/3136130825, 
  (-8569537208*(-3 + Nc))/9408392475, (-2309558272*(-3 + Nc))/627226165, 
  (-215088434*(-3 + Nc))/627226165, (-44781816531*(-3 + Nc))/1254452330, 
  (-445141637*(-3 + Nc))/501780932, (23634967367*(-3 + Nc))/2508904660, 
  (-616905438*(-3 + Nc))/627226165, (-94114810868*(-3 + Nc))/3136130825, 
  (344148033768*(-3 + Nc))/3136130825, (55845155968*(-3 + Nc))/3136130825, 
  (-1155299892656*(-3 + Nc))/9408392475, (303350718142*(-3 + Nc))/9408392475, 
  (1315087934237*(-3 + Nc))/28225177425, (581388976*(-3 + Nc))/627226165, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-91559120700019179587637 + 29787746325924371206699*Nc)/
   31575876299675316000, (-446373202557766583*(-3 + Nc))/129083144757000, 
  (6248347932952269*(-3 + Nc))/860554298380, (16771337941790869*(-3 + Nc))/
   32270786189250, (-17035281228460756813021 + 6086788095819212426307*Nc)/
   54130073656586256000, (-36735736358128821523547 + 
    12257394386225538627549*Nc)/21050584199783544000, 
  (1914168269491168572827 - 567711535924900983509*Nc)/2631323024972943000, 
  (-994893857536731 + 1961105017864997*Nc)/173227322249700, 
  (-250798100535003115141 + 82088992486802838331*Nc)/105252920998917720, 
  (-11*(-199358743420842549879 + 64233810200420767993*Nc))/
   1315661512486471500, (3745234810718502469913 - 1262101198578752409271*Nc)/
   1754215349981962000, (-88707505146867163*(-3 + Nc))/295047188016000, 
  (382115064904141*(-3 + Nc))/1180188752064, (11065281991449037*(-3 + Nc))/
   590094376032000, (12202966602911501*(-3 + Nc))/196698125344000, 
  (-1421486688818158*(-3 + Nc))/768352052125, (11335677315382993*(-3 + Nc))/
   3073408208500, (6675051761227611*(-3 + Nc))/3073408208500, 
  (708658862497004*(-3 + Nc))/153670410425, (5608827132829727*(-3 + Nc))/
   4610112312750, (-910995581694781*(-3 + Nc))/526869978600, 
  (-1754446389945976*(-3 + Nc))/2305056156375, (5095803257180617*(-3 + Nc))/
   18440449251000, (-23328639697929647*(-3 + Nc))/9220224625500, 
  (17394436928398823*(-3 + Nc))/36880898502000, 
  (12167485587159061*(-3 + Nc))/3073408208500, (-3683777947040627*(-3 + Nc))/
   36880898502000, (7220672806559579*(-3 + Nc))/12293632834000, 
  (-557907678648437*(-3 + Nc))/428847657000, (-1972760801405164*(-3 + Nc))/
   2305056156375, (-18323682449345633*(-3 + Nc))/18440449251000, 
  (-9654151137463771*(-3 + Nc))/4610112312750, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-3001*(-63999880107862809 + 38909860429304713*Nc))/
   2910219013794960000, (347654596019*(-3 + Nc))/5017809320, 
  (-49396018*(-3 + Nc))/2917331, (43740882*(-3 + Nc))/72933275, 
  (1463*(-1285215846575189 + 470656023565413*Nc))/1385818577997600, 
  (-1256525358660814041 + 432807975311379497*Nc)/5543274311990400, 
  (-149614686694708343 + 62738338939036151*Nc)/1385818577997600, 
  (-212976617116547003 + 60306759515246251*Nc)/1385818577997600, 
  (-44106238407941443 + 16188397169911941*Nc)/173227322249700, 
  (-203935870741042153 + 33607125762731641*Nc)/2771637155995200, 
  (686456881459*(-3 + Nc))/6272261650, (410893861234*(-3 + Nc))/9408392475, 
  (-409256756261*(-3 + Nc))/9408392475, (1263134883*(-3 + Nc))/250890466, 
  (-16238151569*(-3 + Nc))/627226165, (-95117987757*(-3 + Nc))/2508904660, 
  (20082991825*(-3 + Nc))/1003561864, (377458161589*(-3 + Nc))/5017809320, 
  (7489189289*(-3 + Nc))/1881678495, (-456100134497*(-3 + Nc))/6272261650, 
  (880288139606*(-3 + Nc))/3136130825, (90108432556*(-3 + Nc))/3136130825, 
  (-3172383582157*(-3 + Nc))/9408392475, (1022773538473*(-3 + Nc))/
   18816784950, (13734358772081*(-3 + Nc))/112900709700, 
  (1198533448*(-3 + Nc))/627226165, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-959210965233982121597007 + 319221147473341121138639*Nc)/
   126303505198701264000, (-3428144327179589623*(-3 + Nc))/387249434271000, 
  (1452885433298589119*(-3 + Nc))/77449886854200, 
  (1071961170816875687*(-3 + Nc))/774498868542000, 
  (-175399258737212316446503 + 60811988068710732970551*Nc)/
   216520294626345024000, (-1226383465800917573576613 + 
    409035299830687558572221*Nc)/252607010397402528000, 
  (75036929222393774441913 - 23608312278598269003421*Nc)/
   31575876299675316000, (-3*(564684917534081 + 625489790021743*Nc))/
   230969762999600, (-13714670430186433880891 + 4500697618237698187867*Nc)/
   2105058419978354400, (24131736711097402515557 - 7732223251825837170969*Nc)/
   5262646049945886000, (349085660320044696760881 - 
    117799802472638776163077*Nc)/63151752599350632000, 
  (-5930492710840440689*(-3 + Nc))/7081132512384000, 
  (63670521432446977*(-3 + Nc))/70811325123840, 
  (197682897304820033*(-3 + Nc))/3147170005504000, 
  (190432325059184807*(-3 + Nc))/1180188752064000, 
  (-997394067493270513*(-3 + Nc))/221285391012000, 
  (249004734295440243*(-3 + Nc))/24587265668000, 
  (1342627943045738449*(-3 + Nc))/221285391012000, 
  (272162926500327727*(-3 + Nc))/22128539101200, 
  (193700618840210003*(-3 + Nc))/55321347753000, 
  (-63586572960340193*(-3 + Nc))/12644879486400, 
  (-327950152420529287*(-3 + Nc))/221285391012000, 
  (257930938788363401*(-3 + Nc))/442570782024000, 
  (-984116292528281219*(-3 + Nc))/147523594008000, 
  (1087272827024814419*(-3 + Nc))/885141564048000, 
  (2316223272954110699*(-3 + Nc))/221285391012000, 
  (-28140705405695159*(-3 + Nc))/98349062672000, 
  (458850742550623687*(-3 + Nc))/295047188016000, 
  (-35024301857525161*(-3 + Nc))/10292343768000, 
  (-14928375843693274*(-3 + Nc))/6915168469125, 
  (-1131232961210966549*(-3 + Nc))/442570782024000, 
  (-601392592613006863*(-3 + Nc))/110642695506000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3001*(-47227190178600627 + 21989583148145999*Nc))/11640876055179840000, 
  (-113931427149*(-3 + Nc))/20071237280, (-1123299*(-3 + Nc))/5834662, 
  (8879027*(-3 + Nc))/437599650, 
  (7*(-150070775857981271 + 56430994536160707*Nc))/5543274311990400, 
  (-667910366590075571 + 246025066011009007*Nc)/22173097247961600, 
  (-83554629207326989 + 34240274259860993*Nc)/5543274311990400, 
  (-43178118144663331 + 14234896394066527*Nc)/1847758103996800, 
  (-24997695995575111 + 9411832569923877*Nc)/692909288998800, 
  (-17282859349370951 + 2691947725188499*Nc)/2217309724796160, 
  (1131246338737*(-3 + Nc))/75267139800, (38406097969*(-3 + Nc))/6272261650, 
  (-264431131061*(-3 + Nc))/37633569900, (-2602227537*(-3 + Nc))/5017809320, 
  (-108771363*(-3 + Nc))/501780932, (-6186567253*(-3 + Nc))/2007123728, 
  (1915802853*(-3 + Nc))/4014247456, (9138876341*(-3 + Nc))/4014247456, 
  (-917511173*(-3 + Nc))/2508904660, (-702172161421*(-3 + Nc))/75267139800, 
  (365832224342*(-3 + Nc))/9408392475, (26066202553*(-3 + Nc))/6272261650, 
  (-601202994529*(-3 + Nc))/12544523300, (645178667593*(-3 + Nc))/
   75267139800, (2574222180007*(-3 + Nc))/150534279600, 
  (130177026*(-3 + Nc))/627226165, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-60119534240498999041277 + 19651328724226871090129*Nc)/
   56134891199422784000, (-990068858473370969*(-3 + Nc))/774498868542000, 
  (831044545322739823*(-3 + Nc))/309799547416800, 
  (590850113641267397*(-3 + Nc))/3097995474168000, 
  (-101104038562917072463853 + 34466914924138837770801*Nc)/
   866081178505380096000, (-221167888838542698500221 + 
    73764181370565409580457*Nc)/336809347196536704000, 
  (33639974085823621548843 - 10787444678598453516331*Nc)/
   126303505198701264000, (-11*(-2546834718091 + 50431978832551*Nc))/
   554327431199040, (-22004935661312829507411 + 7267947709627275983327*Nc)/
   25260701039740252800, (38930859119974537524141 - 
    12681303651316947201197*Nc)/63151752599350632000, 
  (197472298894944418690131 - 66380558950589157931427*Nc)/
   252607010397402528000, (-1067869356147956833*(-3 + Nc))/9441510016512000, 
  (34471982374663831*(-3 + Nc))/283245300495360, 
  (94487989943918203*(-3 + Nc))/12588680022016000, 
  (83793782975782259*(-3 + Nc))/3540566256192000, 
  (-609397997633744083*(-3 + Nc))/885141564048000, 
  (1188724015987681417*(-3 + Nc))/885141564048000, 
  (763825139787946459*(-3 + Nc))/885141564048000, 
  (50591580753053729*(-3 + Nc))/29504718801600, 
  (105182014629579473*(-3 + Nc))/221285391012000, 
  (-31185679325523523*(-3 + Nc))/50579517945600, 
  (-80048549550373339*(-3 + Nc))/295047188016000, 
  (165537228085934491*(-3 + Nc))/1770283128096000, 
  (-1619476381215032387*(-3 + Nc))/1770283128096000, 
  (201349209009709043*(-3 + Nc))/1180188752064000, 
  (1282438919166277409*(-3 + Nc))/885141564048000, 
  (-45968270100862607*(-3 + Nc))/1180188752064000, 
  (761036044010077951*(-3 + Nc))/3540566256192000, 
  (-19653449808775451*(-3 + Nc))/41169375072000, 
  (-17001382438453843*(-3 + Nc))/55321347753000, 
  (-214470659753602453*(-3 + Nc))/590094376032000, 
  (-339193350239545933*(-3 + Nc))/442570782024000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3001*(-65061806527144039 + 40676700900765373*Nc))/2910219013794960000, 
  (-11050796416*(-3 + Nc))/627226165, (25276108*(-3 + Nc))/2917331, 
  (41913516*(-3 + Nc))/72933275, 
  (-7*(-282469295596024619 + 104736221346948873*Nc))/1385818577997600, 
  (1293392934091966439 - 470073675931946813*Nc)/5543274311990400, 
  (151995488682776713 - 63762367136676691*Nc)/1385818577997600, 
  (250087398934180837 - 60018559952652679*Nc)/1385818577997600, 
  (9150271755579201 - 3421768345928999*Nc)/34645464449940, 
  (252103352994881719 - 44473622821576813*Nc)/2771637155995200, 
  (-355890207193*(-3 + Nc))/3136130825, (-600703200253*(-3 + Nc))/
   12544523300, (102229110413*(-3 + Nc))/3136130825, 
  (-153112504*(-3 + Nc))/627226165, (7634676882*(-3 + Nc))/627226165, 
  (25564944629*(-3 + Nc))/627226165, (-3461155887*(-3 + Nc))/250890466, 
  (-62243783183*(-3 + Nc))/1254452330, (-5159894488*(-3 + Nc))/1881678495, 
  (460001259013*(-3 + Nc))/6272261650, (-930911651519*(-3 + Nc))/3136130825, 
  (-126614516169*(-3 + Nc))/3136130825, (1072720644666*(-3 + Nc))/3136130825, 
  (-2583464540119*(-3 + Nc))/37633569900, (-28984690350343*(-3 + Nc))/
   225801419400, (-1110948048*(-3 + Nc))/627226165, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (999468922104177834679889 - 331370720406966974600683*Nc)/
   126303505198701264000, (7358138488809020809*(-3 + Nc))/774498868542000, 
  (-38783314920388477*(-3 + Nc))/1936247171355, 
  (-1115618154303835873*(-3 + Nc))/774498868542000, 
  (192645816910343518215497 - 65616757893624891819699*Nc)/
   216520294626345024000, (1240558390958307016224087 - 
    413554877786010529793629*Nc)/252607010397402528000, 
  (-62851350448421123215167 + 19716478556800413001589*Nc)/
   31575876299675316000, (-16930885862918953 + 2880263215947731*Nc)/
   692909288998800, (913525905360954243251 - 301379579063807856945*Nc)/
   140337227998556960, (-24119283065189142528483 + 7799041955729417079361*Nc)/
   5262646049945886000, (-371854492135670444477319 + 
    125033599883814202912973*Nc)/63151752599350632000, 
  (5980138897482870871*(-3 + Nc))/7081132512384000, 
  (-64300956574786301*(-3 + Nc))/70811325123840, 
  (-513181624440486361*(-3 + Nc))/9441510016512000, 
  (-12871823782098353*(-3 + Nc))/73761797004000, 
  (1126927579034449307*(-3 + Nc))/221285391012000, 
  (-773736176857793831*(-3 + Nc))/73761797004000, 
  (-1435130567401824911*(-3 + Nc))/221285391012000, 
  (-285318480224798633*(-3 + Nc))/22128539101200, 
  (-198867948541226017*(-3 + Nc))/55321347753000, 
  (62641163368074607*(-3 + Nc))/12644879486400, 
  (400253796919597493*(-3 + Nc))/221285391012000, 
  (-289555169987212039*(-3 + Nc))/442570782024000, 
  (1030873102466676041*(-3 + Nc))/147523594008000, 
  (-1137410713106318941*(-3 + Nc))/885141564048000, 
  (-2400381755349301861*(-3 + Nc))/221285391012000, 
  (84826758170257003*(-3 + Nc))/295047188016000, 
  (-474439862999722793*(-3 + Nc))/295047188016000, 
  (36955005662229479*(-3 + Nc))/10292343768000, 
  (15929017052789411*(-3 + Nc))/6915168469125, 
  (1209638333693406811*(-3 + Nc))/442570782024000, 
  (630318977561778257*(-3 + Nc))/110642695506000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3001*(-18120939776659519 + 10683209528661683*Nc))/5820438027589920000, 
  (86559776281*(-3 + Nc))/10035618640, (-9627115*(-3 + Nc))/2917331, 
  (119699867*(-3 + Nc))/218799825, 
  (7*(-21070069994178551 + 7445165922354507*Nc))/554327431199040, 
  (-98968707976149107 + 32033430127597559*Nc)/2217309724796160, 
  (-53870764436747393 + 20545996217479901*Nc)/2771637155995200, 
  (-20204264262248681 + 5611199410000117*Nc)/554327431199040, 
  (-17191948872551299 + 6004648376312193*Nc)/346454644499400, 
  (-111526698474638831 + 35527034233068867*Nc)/5543274311990400, 
  (154637768989*(-3 + Nc))/7526713980, (15119070542*(-3 + Nc))/1881678495, 
  (-23243817209*(-3 + Nc))/3763356990, (180589039*(-3 + Nc))/2508904660, 
  (-7902100773*(-3 + Nc))/1254452330, (-38652595379*(-3 + Nc))/5017809320, 
  (3040031039*(-3 + Nc))/2007123728, (135533383883*(-3 + Nc))/10035618640, 
  (-811595303*(-3 + Nc))/1254452330, (-113026965737*(-3 + Nc))/7526713980, 
  (103919160196*(-3 + Nc))/1881678495, (2620329337*(-3 + Nc))/627226165, 
  (-252535840991*(-3 + Nc))/3763356990, (30767697043*(-3 + Nc))/2508904660, 
  (347765026991*(-3 + Nc))/15053427960, (761392044*(-3 + Nc))/627226165, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-377232949401793067534393 + 125703056180213447138901*Nc)/
   252607010397402528000, (-805949165963871343*(-3 + Nc))/464699321125200, 
  (1713907487378347511*(-3 + Nc))/464699321125200, 
  (253754645572405547*(-3 + Nc))/929398642250400, 
  (-13896349001163024051917 + 4702119062732615582089*Nc)/
   86608117850538009600, (-32566939833697012794509 + 
    10839536878475968152993*Nc)/33680934719653670400, 
  (-13*(-294254413911273164001 + 99847045740799318265*Nc))/
   7578210311922075840, (-23780090357917423 - 70725258786589*Nc)/
   1385818577997600, (-49829134949696685038277 + 16555680069722829111889*Nc)/
   37891051559610379200, (17803450486999084396263 - 
    5745580780164056160431*Nc)/18945525779805189600, 
  (81720162491837890232697 - 27529673838483310941569*Nc)/
   75782103119220758400, (-472975925630130047*(-3 + Nc))/2832453004953600, 
  (15222913252825381*(-3 + Nc))/84973590148608, 
  (151566933976207511*(-3 + Nc))/11329812019814400, 
  (66416374019398597*(-3 + Nc))/2124339753715200, 
  (-228074430711345637*(-3 + Nc))/265542469214400, 
  (521346884447481943*(-3 + Nc))/265542469214400, 
  (308534701761761941*(-3 + Nc))/265542469214400, 
  (21662635397216959*(-3 + Nc))/8851415640480, (45688036787630147*(-3 + Nc))/
   66385617303600, (-15553122178851469*(-3 + Nc))/15173855383680, 
  (-24516381786107821*(-3 + Nc))/88514156404800, 
  (63128828683367029*(-3 + Nc))/531084938428800, 
  (-695551911809242853*(-3 + Nc))/531084938428800, 
  (86550419943909917*(-3 + Nc))/354056625619200, 
  (554324826578894351*(-3 + Nc))/265542469214400, 
  (-20249770729631873*(-3 + Nc))/354056625619200, 
  (329803963147567729*(-3 + Nc))/1062169876857600, 
  (-8254203873968309*(-3 + Nc))/12350812521600, 
  (-1757564149173088*(-3 + Nc))/4149101081475, (-87418911872762107*(-3 + Nc))/
   177028312809600, (-143031451857168547*(-3 + Nc))/132771234607200, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5758587458523/221680480000, 
  -18059/1720, 4, -12/25, -87942716659/316686400, -57112437337/1266745600, 
  -7818118983/316686400, -4976863771/316686400, -2144012617/39585800, 
  -271516597/126674560, (-197571 - 15050*Nc)/2150, -204021/8600, 
  (202001 + 34400*Nc)/2150, 44/215, 67/43, 929/172, -317/344, -3229/344, 
  2771/645, 199111/4300, -368163/2150, -32913/2150, 237171/1075, 
  -235851/8600, -1310449/17200, 504/215, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -130031893501283413/86588395488000, 2857221781073/530964000, 
  -299577163547/26548200, -443241587981/530964000, 
  -9460840402223591/49479083136000, 
  (-46996638664560211 + 1767545753729000*Nc)/57725596992000, 
  4516452903272113/21647098872000, -9305541379/95005920, 
  -5044053719117801/4329419774400, 9226237823517131/10823549436000, 
  47817913221880721/43294197744000, (685624762409 - 24774106000*Nc)/
   1618176000, (-22550959219 + 743223180*Nc)/48545280, 
  (-103503878057 + 24679291000*Nc)/6472704000, 
  (47*(-4904051749 + 25284000*Nc))/2427264000, (434248576159 + 1668744000*Nc)/
   151704000, (-921234178141 + 7604163000*Nc)/151704000, 
  (-530103962707 + 682668000*Nc)/151704000, (-35903480317 - 164767400*Nc)/
   5056800, (-75830791079 - 910224000*Nc)/37926000, 
  (21834443059 + 112333200*Nc)/8668800, (52432056447 - 3392270000*Nc)/
   50568000, (-107339298943 + 7060557000*Nc)/303408000, 
  (1277897526851 + 6415815000*Nc)/303408000, -142915205939/202272000, 
  -961314830057/151704000, 42380320111/202272000, -572016279823/606816000, 
  14568106523/7056000, 12322015939/9481500, 161237347069/101136000, 
  251515203409/75852000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 2046084801/73648000, 27/2, 0, 0, -155982239/736480, 
  -105142717/2945920, -12346787/736480, 19201209/736480, -3629189/92060, 
  -12277613/1472960, (-441 + 5*Nc)/5, (-361 + 90*Nc)/20, (441 + 20*Nc)/5, -2, 
  4, -17, -15/2, -31/2, -4, 411/10, -723/5, -153/5, 702/5, -891/20, -2289/40, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7368790807003/5753381760, 
  2552029727/529200, -135579943/13230, -369991919/529200, 
  -7685075879839/49314700800, (-38869906009309 - 570543691200*Nc)/
   57533817600, 5385091914607/21575181600, 6957411/368240, 
  -4347239811743/4315036320, 6706528355489/10787590800, 
  43933075586039/43150363200, (185115457 + 2665600*Nc)/537600, 
  (-89884631 - 1199520*Nc)/241920, (-32723543 - 8282400*Nc)/6451200, 
  (-207156407 - 100800*Nc)/2419200, (421991821 - 2923200*Nc)/151200, 
  (-872231539 - 9626400*Nc)/151200, (-486723913 - 1058400*Nc)/151200, 
  (-10970621 - 4480*Nc)/1680, (-66509591 + 207900*Nc)/37800, 
  (24255697 - 67680*Nc)/8640, (13294391 + 358400*Nc)/16800, 
  (-101729497 - 3351600*Nc)/302400, (1106101109 + 10508400*Nc)/302400, 
  -44672827/67200, -779033963/151200, 19188389/201600, -457989877/604800, 
  542480531/302400, 22215827/18900, 133331591/100800, 203429311/75600, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  8671226524693/1330082880000, 1359/344, 0, 0, -21261356767/633372800, 
  -14998155901/2533491200, -2649849891/633372800, 1542753017/633372800, 
  -541614157/79171600, 3813928531/1266745600, (-50583 + 8600*Nc)/4300, 
  -51873/17200, (57293 - 12900*Nc)/4300, -1159/430, -353/215, -4729/860, 
  -1435/344, -3847/1720, -151/129, 50653/8600, -81909/4300, -11259/4300, 
  27159/1075, 52167/17200, -328267/34400, 504/215, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -5648621600590093/34635358195200, 1812566989237/3185784000, 
  -98091457433/79644600, -304011778489/3185784000, 
  -6416665929943289/296874498816000, 
  (-27509924454400319 - 377020305354000*Nc)/346353581952000, 
  3936590950245917/129882593232000, -6985743557/316686400, 
  -3557971972160773/25976518646400, 6251836301619259/64941296616000, 
  31572365259161509/259765186464000, (134324059447 + 1761452000*Nc)/
   3236352000, (-13526186873 - 158530680*Nc)/291271680, 
  (-14410437193 - 6965742000*Nc)/38836224000, (-125144319397 - 1536003000*Nc)/
   14563584000, (302421461291 + 7433496000*Nc)/910224000, 
  (-643157366909 + 26055162000*Nc)/910224000, (-210447246143 + 3337488000*Nc)/
   910224000, (-6838170291 + 33712000*Nc)/10113600, 
  (-31439224021 + 948150000*Nc)/227556000, (21136842311 - 43344000*Nc)/
   52012800, (14499176401 + 606816000*Nc)/101136000, 
  (-113191950407 - 2654820000*Nc)/1820448000, (671222735899 - 37698444000*Nc)/
   1820448000, -32263549037/404544000, -655085830093/910224000, 
  28872618739/1213632000, -391940167427/3640896000, 9532046527/42336000, 
  15653979097/113778000, 104303252881/606816000, 162899500241/455112000, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  7374580451359/3990248640000, (-86651 - 30960*Nc)/6880, 1, -69/50, 
  -504519053549/1900118400, -275676901207/7600473600, -13016438771/633372800, 
  -139307240981/1900118400, -3861470279/79171600, -7366117787/760047360, 
  -790681/12900, -1235731/51600, 205837/4300, (25223 + 7310*Nc)/2580, 
  -2423/172, (70439 + 43344*Nc)/2064, (-20395 + 4128*Nc)/4128, 
  (-5819 - 4128*Nc)/4128, (31177 - 10320*Nc)/7740, 886471/25800, 
  -521242/3225, -4703/2150, 2935787/12900, -468709/12900, -5441273/77400, 
  -756/215, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -86167427510230627/57725596992000, (-13*(-640241470103 + 398223000*Nc))/
   1592892000, (-3443379711509 + 2707916400*Nc)/318578400, 
  -2573990585791/3185784000, -49033937472636601/296874498816000, 
  (-111633812564241307 - 127778014175000*Nc)/115451193984000, 
  46453539008664743/129882593232000, -11854428463/190011840, 
  -32073393688089511/25976518646400, 64269824907524941/64941296616000, 
  268863491858411431/259765186464000, (4871144800099 + 5372850000*Nc)/
   9709056000, (-157801771751 - 161185500*Nc)/291271680, 
  (-1679833265527 - 20827695000*Nc)/38836224000, 
  (-1421701220683 + 3906378000*Nc)/14563584000, 
  (2499338840849 + 2882376000*Nc)/910224000, 
  (-4454823471551 + 76060593000*Nc)/910224000, 
  (-3008691939377 + 24045084000*Nc)/910224000, 
  (-206831647037 - 1455094200*Nc)/30340800, (-417913598119 + 4437342000*Nc)/
   227556000, (103357082009 + 89938800*Nc)/52012800, 
  (430206934517 - 4462626000*Nc)/303408000, (-794323267373 - 11738097000*Nc)/
   1820448000, (6791958747661 + 66730797000*Nc)/1820448000, 
  -831687746329/1213632000, -5601392447227/910224000, 
  237287217421/1213632000, -3309882936653/3640896000, 82751476753/42336000, 
  9102693613/7111125, 929585771159/606816000, 1521501820499/455112000, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2913399066419/498781080000, (-37852 - 2881*Nc)/688, 5 + 2*Nc, -3/2, 
  -57273603989/237514800, -30074959417/950059200, -249210167/14844675, 
  -16511843311/237514800, -11354858327/237514800, -2406809273/475029600, 
  -309021/4300, -752053/51600, 472791/4300, (70789 - 3870*Nc)/5160, 
  (80253 + 21500*Nc)/2580, (-13691 - 21285*Nc)/1720, (19063 - 1075*Nc)/688, 
  (-27059 - 93525*Nc)/10320, (4588 + 43*Nc)/258, 900983/25800, -462256/3225, 
  22673/1075, 3364721/12900, -2062613/51600, -6215587/103200, -672/215, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -72920180992451759/51953037292800, 
  (51328955286307 - 112796664750*Nc)/9557352000, 
  (-5176989579676 + 8452283175*Nc)/477867600, -15520461012683/19114704000, 
  -41898127574243651/222655874112000, 
  (-2691742145966857693 - 25732537802863500*Nc)/2078121491712000, 
  136874828425690699/779295559392000, -257299126877/950059200, 
  -203293204639881731/155859111878400, 514645191912240623/389647779696000, 
  1656174425387415623/1558591118784000, (12772147954109 + 120223313000*Nc)/
   19418112000, (-614230703423 - 5410049085*Nc)/873815040, 
  (-19424718424721 - 239531134500*Nc)/233017344000, 
  (-5157125296192 - 14134546125*Nc)/43690752000, 
  (12423543002977 - 289944270000*Nc)/5461344000, 
  (-26795064357673 - 1241043016500*Nc)/5461344000, 
  (-27472058970121 - 686650230000*Nc)/5461344000, 
  (-502603115927 + 636314000*Nc)/60681600, (-2019382691581 - 21418708500*Nc)/
   682668000, (431677909717 - 22800569400*Nc)/312076800, 
  (457696979147 - 6653906000*Nc)/606816000, (-655399211479 + 82100308500*Nc)/
   10922688000, (52730245033703 + 1260328387500*Nc)/10922688000, 
  -1902349269839/2427264000, -33717923318771/5461344000, 
  631492234433/7281792000, -19621089960169/21845376000, 
  482119140869/254016000, 235713317321/170667000, 5171290808207/3640896000, 
  9812036328877/2730672000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 38231506796069/7980497280000, -258501/13760, 3/2, -39/100, 
  -460605633439/3800236800, -97516371759/5066982400, -34886571683/3800236800, 
  -57123253591/3800236800, -11214702227/475029600, -7773359033/1520094720, 
  -331597/8600, -1031341/103200, 994921/25800, 22663/5160, 4993/1032, 
  (58145 - 15136*Nc)/4128, (66403 - 8256*Nc)/8256, (-5263 - 2752*Nc)/2752, 
  93047/15480, 1015681/51600, -79652/1075, -9033/4300, 903519/8600, 
  -228437/12900, -2397689/77400, 42/215, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -272720160640306931/346353581952000, 8883153767179/3185784000, 
  -3723387051019/637156800, -2501302412501/6371568000, 
  -39525549735567011/593748997632000, 
  (-306181573476627131 - 9202722907959000*Nc)/692707163904000, 
  82730952180532573/259765186464000, 58701119659/380023680, 
  -31928467424081981/51953037292800, 47423278618784351/129882593232000, 
  295361971693797341/519530372928000, (4458563561089 + 128986326000*Nc)/
   19418112000, (-142746519589 - 3869589780*Nc)/582543360, 
  (-13*(85474867169 + 11131281000*Nc))/77672448000, 
  (-1550335825763 + 3678822000*Nc)/29127168000, 
  (2724456709339 - 69328728000*Nc)/1820448000, 
  (-5007253331461 - 66123981000*Nc)/1820448000, 
  (-3733194494347 + 6295716000*Nc)/1820448000, (-246080588707 - 410865000*Nc)/
   60681600, (-521473967909 - 6371568000*Nc)/455112000, 
  (134469441139 + 902638800*Nc)/104025600, (84749018629 + 729022000*Nc)/
   202272000, (-607306900303 - 19133667000*Nc)/3640896000, 
  (8274231151871 + 47578167000*Nc)/3640896000, -838094527219/2427264000, 
  -5310096286697/1820448000, 208750718831/2427264000, 
  -3158406196783/7281792000, 86702243483/84672000, 16728669961/28444500, 
  100942604661/134848000, 1387151471089/910224000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -79142653700869/7980497280000, 
  (-9*(-101741 + 860*Nc))/13760, -9/2, 201/100, 716322256181/1266745600, 
  1233206820269/15200947200, 171470416723/3800236800, 
  494909191927/3800236800, 3475386087/31668640, 98952924349/7600473600, 
  4006877/25800, 4678967/103200, -4421507/25800, (-17294 + 645*Nc)/860, 
  -19421/1720, (-253243 + 61060*Nc)/6880, (-181767 + 38356*Nc)/8256, 
  (-6689 + 24940*Nc)/13760, (-36207 + 860*Nc)/1720, -4202507/51600, 
  2200679/6450, -35489/4300, -13514299/25800, 4042511/51600, 15287089/103200, 
  798/215, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1238210861461241219/346353581952000, (-39981870004313 - 1294224750*Nc)/
   3185784000, (3314987492863 + 135395820*Nc)/127431360, 
  11437999829197/6371568000, 189694042853365187/593748997632000, 
  (490678095479957309 + 9487141734805000*Nc)/230902387968000, 
  -330195067432814921/259765186464000, -302475064821/633372800, 
  29210665711273037/10390607458560, -239485408298720587/129882593232000, 
  -1301961348797071897/519530372928000, (-21515680624873 - 398918310000*Nc)/
   19418112000, (5*(27746597225 + 478701972*Nc))/116508672, 
  (6491396912029 + 443057853000*Nc)/77672448000, 
  (3570676758833 - 9080906625*Nc)/14563584000, 
  (-11923138924523 + 199111500000*Nc)/1820448000, 
  (21535987562477 + 65441313000*Nc)/1820448000, 
  (17282130875579 - 61629750000*Nc)/1820448000, 
  (1088322855629 + 4225588500*Nc)/60681600, (2376679869913 + 21523005000*Nc)/
   455112000, (-498629767403 - 5104839600*Nc)/104025600, 
  (-1393485245459 + 13545903000*Nc)/606816000, 
  (2779901236271 + 53229141000*Nc)/3640896000, 
  (-36449052388447 - 226816443000*Nc)/3640896000, 3756769669483/2427264000, 
  24694017268129/1820448000, -1052286624967/2427264000, 
  14713476281831/7281792000, -390877674931/84672000, -313968693533/113778000, 
  -4180639957493/1213632000, -6589243466273/910224000, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5065135386857/1140071040000, 
  (-408119 + 7740*Nc)/13760, 7/2, -111/100, -269914347311/1266745600, 
  -462093847639/15200947200, -66247652233/3800236800, 
  -191683863637/3800236800, -4021808483/95005920, -5745598253/2533491200, 
  -520729/8600, -1636577/103200, 1978117/25800, (18997 - 1935*Nc)/2580, 
  18931/1720, (92819 - 183180*Nc)/20640, (-37*(-2833 + 516*Nc))/8256, 
  (39017 + 21500*Nc)/41280, (152093 - 7740*Nc)/15480, 1605517/51600, 
  -820049/6450, 35459/4300, 5325469/25800, -1428091/51600, -17219327/309600, 
  -378/215, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -69252853613089087/49479083136000, (729775673143 + 61629750*Nc)/151704000, 
  (-60592039057 - 6447420*Nc)/6068160, -208110414467/303408000, 
  -3130936278583957/28273761792000, 
  (-81315122591474291 - 1590159804639000*Nc)/98958166272000, 
  7220241866498431/12369770784000, 473447329933/1900118400, 
  -60521208199507/54976759040, 476306621085573/687209488000, 
  23678571019536367/24739541568000, (1194309380309 + 22287846000*Nc)/
   2774016000, (-12818535823 - 222878460*Nc)/27740160, 
  (-127561771219 - 7824495000*Nc)/3698688000, (-22015163096 + 74911375*Nc)/
   231168000, (211262499253 - 4207980000*Nc)/86688000, 
  (-129330844049 - 1301825000*Nc)/28896000, (-329460904069 + 890358000*Nc)/
   86688000, (-61488698557 - 172743900*Nc)/8668800, 
  (-45892515143 - 519225000*Nc)/21672000, (9167062373 + 114603600*Nc)/
   4953600, (64779111247 - 1014069000*Nc)/86688000, 
  (-44890367681 - 777483000*Nc)/173376000, (3*(25405246371 + 197155000*Nc))/
   19264000, -202248144239/346752000, -448422423119/86688000, 
  20054451337/115584000, -89422019747/115584000, 7123334941/4032000, 
  5513110013/5418000, 225944552369/173376000, 118927941103/43344000, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12605664551021/2660165760000, 
  (-3*(37913 + 11610*Nc))/6880, -21/2, 293/100, -230037001369/1266745600, 
  -118269269867/5066982400, -22338350053/1266745600, -85028790961/1266745600, 
  -5828053197/158343200, 1782878593/506698240, -332661/8600, -500361/34400, 
  439641/8600, (8033 - 3870*Nc)/1720, -349/86, (-1781 - 2838*Nc)/688, 
  (-3*(-523 + 1462*Nc))/1376, (-3*(-6355 + 774*Nc))/1376, 
  (4611 + 2150*Nc)/2580, 380251/17200, -907183/8600, 58767/8600, 759061/4300, 
  -751441/34400, -10352177/206400, -504/215, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -45616890004139487/38483731328000, (9114977098243 - 7765348500*Nc)/
   2123856000, (-930083059987 + 1015468650*Nc)/106192800, 
  -1209774486721/2123856000, -2107211527434109/21990703616000, 
  (-55787161054533117 - 2450932638952000*Nc)/76967462656000, 
  35909915624138933/86588395488000, 32875025657/126674560, 
  -15248884050781741/17317679097600, 23343837487748971/43294197744000, 
  146098738788681661/173176790976000, (2439588323269 + 103057584000*Nc)/
   6472704000, (-78442666181 - 3091727520*Nc)/194181120, 
  (-780747513937 - 113778000000*Nc)/25890816000, 
  (-433455853724 + 2320597125*Nc)/4854528000, 
  (1449874159019 - 39974004000*Nc)/606816000, 
  (-2104527263381 - 3261636000*Nc)/606816000, 
  (-2113816995287 + 19987002000*Nc)/606816000, (-41298402149 - 217231700*Nc)/
   6742400, (-267555840889 - 1422225000*Nc)/151704000, 
  (40255822679 + 830037600*Nc)/34675200, (-19*(-10092374533 + 44247000*Nc))/
   202272000, (-334072507463 - 16649514000*Nc)/1213632000, 
  (4022612926291 + 52717140000*Nc)/1213632000, -397001491399/809088000, 
  -2598747234637/606816000, 111441044851/809088000, 
  -1549386892643/2427264000, 43050773743/28224000, 34272298349/37926000, 
  468921938129/404544000, 714049315169/303408000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 4599491653/193326000, -279/20, 0, -72/25, 
  -105480151/460300, -73006673/1841200, -2037043/92060, -5530059/460300, 
  -5507294/115075, -3245481/920600, -1922/25, -513/25, 1872/25, 12/5, 6/5, 
  169/10, 47/4, 267/20, 62/15, (3003 - 775*Nc)/75, -3636/25, -36/25, 5184/25, 
  -813/25, -2987/50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -229842268840231/125855226000, 57606520879/9261000, -12326252273/926100, 
  -946208561/1157625, -20145188724557/215751816000, 
  (-423940078072369 - 72566025724500*Nc)/503420904000, 
  212174114421847/188782839000, 91500131/115075, -50290060493801/37756567800, 
  48952409297279/94391419500, 486437440610459/377565678000, 
  (260495724 + 42378875*Nc)/588000, (-19709527 - 3051279*Nc)/42336, 
  (-251368412 - 276819375*Nc)/14112000, (-167*(29396027 + 882000*Nc))/
   42336000, (2474840363 - 103194000*Nc)/661500, 
  (-3702948437 + 15545250*Nc)/661500, (-2*(336908053 + 21553875*Nc))/165375, 
  (-67188393 - 1585150*Nc)/7350, (-362913703 - 29547000*Nc)/165375, 
  (68660569 + 1093050*Nc)/18900, (68301643 - 5512500*Nc)/73500, 
  (-666322751 + 25247250*Nc)/1323000, (3109394966 - 937125*Nc)/661500, 
  -102899983/147000, -977810956/165375, 90400601/441000, -1169120293/1323000, 
  1497379949/661500, 177583817/165375, 176470927/110250, 955016963/330750, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-6718966002031*Nc)/478829836800, (227255 - 20322*Nc)/15480, -22/9, 
  (146*Nc)/225, (745749547333*Nc)/5700355200, (492368496719*Nc)/22801420800, 
  (13037091661*Nc)/1140071040, (-2423752801*Nc)/1900118400, 
  (17896146901*Nc)/712544400, (25339993823*Nc)/11400710400, 
  (1286775 + 3626024*Nc)/77400, (-796575 + 1765067*Nc)/154800, 
  (-1881250 - 1791177*Nc)/38700, (-71165 + 12176*Nc)/15480, 
  (-430 + 941*Nc)/3870, (-131365 + 15927*Nc)/7740, 
  (7*(-3526 + 1417*Nc))/3096, (-9030 + 85703*Nc)/15480, 
  (-41925 + 2258*Nc)/5805, (-1679150 - 5344521*Nc)/232200, (327829*Nc)/4300, 
  (62017*Nc)/12900, (-923671*Nc)/9675, (1478777*Nc)/154800, 
  (30617809*Nc)/928800, (-623*Nc)/3870, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (129504046595045987*Nc)/173176790976000, 
  (2849332972500 - 74241233103613*Nc)/28672056000, 
  (-65822943375 + 3897511754264*Nc)/716801400, (1382337115967*Nc)/3584007000, 
  (207985618191863411*Nc)/2671870489344000, 
  (-21321361574688000 + 1064771738976082631*Nc)/3117182237568000, 
  (-236176911236205743*Nc)/1168943339088000, (-475615614809*Nc)/6650414400, 
  (127093785575537329*Nc)/233788667817600, (-212485296329184001*Nc)/
   584471669544000, (-1231094931357338071*Nc)/2337886678176000, 
  (24903536000 - 1294725223747*Nc)/7281792000, (-350205975 + 19832512184*Nc)/
   102400200, (-136100837250 + 165670786049*Nc)/43690752000, 
  (-321762490875 + 2970233052869*Nc)/65536128000, 
  (27072391500 - 2876785763591*Nc)/2048004000, 
  (1138727472750 + 5402287714139*Nc)/2048004000, 
  (-194572570500 + 1643738308279*Nc)/1024002000, 
  (-12690099800 + 159379254337*Nc)/45511200, 
  (-168677916750 + 1914817010989*Nc)/2048004000, 
  (-10640855250 - 138017380049*Nc)/117028800, (22284008250 - 104938674431*Nc)/
   227556000, (-255154614750 + 1387803167269*Nc)/8192016000, 
  (-3006696750750 - 17179895109563*Nc)/8192016000, 
  (151207874401*Nc)/455112000, (2866404416429*Nc)/1024002000, 
  (-27356262863*Nc)/341334000, (3396233365697*Nc)/8192016000, 
  (-22929680773*Nc)/23814000, (-2261669249737*Nc)/4096008000, 
  (-984552561421*Nc)/1365336000, (-182402078917*Nc)/128000250, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-30275779420619*Nc)/7182447552000, 
  (647365 - 187686*Nc)/92880, -77/54, (-406*Nc)/675, 
  (734007114757*Nc)/17101065600, (459546518351*Nc)/68404262400, 
  (12374936797*Nc)/3420213120, (7593423071*Nc)/5700355200, 
  (17729682049*Nc)/2137633200, (44710278047*Nc)/34202131200, 
  (1857600 + 3551321*Nc)/232200, (-245100 + 421367*Nc)/116100, 
  (-2648800 - 1851783*Nc)/116100, (-83420 - 14971*Nc)/46440, 
  (-23005 - 2446*Nc)/11610, (7*(-41495 + 15168*Nc))/46440, 
  (-72455 + 8198*Nc)/18576, (119325 - 266*Nc)/92880, 
  (-105135 + 20854*Nc)/34830, (-2130650 - 5190909*Nc)/696600, 
  (278041*Nc)/12900, (319393*Nc)/38700, (-1306493*Nc)/58050, 
  (3548783*Nc)/464400, (25851511*Nc)/2786400, (6643*Nc)/11610, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (85262510376456803*Nc)/519530372928000, 
  (-1666586958750 - 53394735483277*Nc)/86016168000, 
  (189232251075 + 5585628096802*Nc)/4300808400, 
  (4026384549797*Nc)/43008084000, (163475133954462419*Nc)/8015611468032000, 
  (77152450860051000 + 862397981561478899*Nc)/9351546712704000, 
  (-82167230652391847*Nc)/3506830017264000, (407087793199*Nc)/19951243200, 
  (100474247172661021*Nc)/701366003452800, (-186767775430162729*Nc)/
   1753415008632000, (-904353463801764559*Nc)/7013660034528000, 
  (-180229469000 - 2108870238401*Nc)/43690752000, 
  (81103261050 + 1032919809809*Nc)/19660838400, 
  (1071150790500 + 693533726909*Nc)/524289024000, 
  (-290526705000 + 4139863446427*Nc)/393216768000, 
  (346005670500 - 4003153156753*Nc)/12288024000, 
  (-1043708620500 + 9378572626387*Nc)/12288024000, 
  (-567955395000 + 4632808830439*Nc)/12288024000, 
  (18030050500 + 111352988473*Nc)/136533600, (7261474500 + 1360820590531*Nc)/
   6144012000, (-53943194700 - 217238009797*Nc)/702172800, 
  (110736696000 - 168001574773*Nc)/1365336000, 
  (-22814182125 + 551985384263*Nc)/12288024000, 
  (-1547839636875 - 6391623230026*Nc)/12288024000, 
  (466701258241*Nc)/5461344000, (9061131219089*Nc)/12288024000, 
  (-311478126107*Nc)/16384032000, (5398834387201*Nc)/49152096000, 
  (-132230853311*Nc)/571536000, (-2058842946523*Nc)/12288024000, 
  (-1481424209543*Nc)/8192016000, (-2472526341913*Nc)/6144012000, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (694669982501*Nc)/598537296000, 
  (2881 - 306*Nc)/6192, -2/9, (28*Nc)/225, (-24617232619*Nc)/1425088800, 
  (-14763226577*Nc)/5700355200, (-81743951*Nc)/57003552, 
  (-961070657*Nc)/475029600, (-151031092*Nc)/44534025, 
  (-1560959489*Nc)/2850177600, (-154800 - 219349*Nc)/38700, 
  (-51600 - 109567*Nc)/77400, (43000 + 59991*Nc)/9675, (1075 + 3089*Nc)/7740, 
  (-4085 + 1042*Nc)/3870, (-2279 - 1338*Nc)/3096, (1247 + 2206*Nc)/6192, 
  (50955 + 15206*Nc)/30960, (903 + 34*Nc)/2322, (-66650 + 327711*Nc)/116100, 
  (-9222*Nc)/1075, (-7036*Nc)/3225, (105412*Nc)/9675, (-35234*Nc)/9675, 
  (-198913*Nc)/58050, (-581*Nc)/1935, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-6850267020215363*Nc)/129882593232000, (138249277425 + 2585252952248*Nc)/
   14336028000, (-30416936445 - 591815285086*Nc)/1433602800, 
  (-993105493537*Nc)/28672056000, (-5420353923747113*Nc)/667967622336000, 
  (-135237247956369300 - 27820484730410521*Nc)/1558591118784000, 
  (6310377442514557*Nc)/146117917386000, (-12168616127*Nc)/2493905400, 
  (-7787085807546029*Nc)/116894333908800, (3529925892019349*Nc)/
   73058958693000, (11961133683722429*Nc)/292235834772000, 
  (1263666266800 + 304874378251*Nc)/29127168000, 
  (-568649820060 - 153019787953*Nc)/13107225600, 
  (-3095914008600 + 279200814551*Nc)/349526016000, 
  (34555529925 - 100077633563*Nc)/65536128000, 
  (67963933800 + 674152475303*Nc)/8192016000, 
  (-2751027967800 - 2359187267777*Nc)/8192016000, 
  (-203701629600 + 99594650641*Nc)/8192016000, (22576583260 - 19988218583*Nc)/
   91022400, (5040162225 - 18995611147*Nc)/512001000, 
  (23126887800 + 103884927011*Nc)/468115200, (-24259817400 + 28176139913*Nc)/
   910224000, (513915992100 - 423227352221*Nc)/16384032000, 
  (1164766787100 + 2067200749237*Nc)/16384032000, 
  (-124573439861*Nc)/3640896000, (-2490619701109*Nc)/8192016000, 
  (88601744227*Nc)/10922688000, (-1569584409311*Nc)/32768064000, 
  (28634864431*Nc)/381024000, (174969911419*Nc)/4096008000, 
  (223000734013*Nc)/5461344000, (516082412273*Nc)/4096008000, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (465079653893*Nc)/74817162000, 
  (-48547 + 2412*Nc)/6192, 13/18, (-73*Nc)/225, (-5501770001*Nc)/89068050, 
  (-893000677*Nc)/89068050, (-76958131*Nc)/14250888, (-14578439*Nc)/14844675, 
  (-4266146029*Nc)/356272200, (-48607189*Nc)/44534025, 
  (-686925 - 1687147*Nc)/77400, (170925 - 819601*Nc)/154800, 
  (426775 + 430773*Nc)/19350, (42355 - 823*Nc)/15480, (215 + 938*Nc)/3870, 
  (37883 - 4296*Nc)/3096, (35131 - 5050*Nc)/6192, (53535 - 47786*Nc)/30960, 
  (8385 - 268*Nc)/2322, (101050 + 623127*Nc)/58050, (-75691*Nc)/2150, 
  (-15583*Nc)/6450, (862111*Nc)/19350, (-294983*Nc)/77400, 
  (-7094731*Nc)/464400, (-679*Nc)/1935, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-135209447056907*Nc)/386555337000, (-74570981625 + 2555543565706*Nc)/
   2048004000, (7799007825 - 534850134692*Nc)/204800400, 
  (-374201012707*Nc)/2048004000, (-3211521613087499*Nc)/83495952792000, 
  (1091572447647750 - 19420993460319001*Nc)/111327937056000, 
  (1469501761796279*Nc)/20873988198000, (17999084279*Nc)/831301800, 
  (-301473179151467*Nc)/1192799325600, (258516730323679*Nc)/1490999157000, 
  (10633631745506863*Nc)/41747976396000, (-10199729000 + 187049637841*Nc)/
   2080512000, (4589878050 - 91517862607*Nc)/936230400, 
  (24331657500 - 66290663299*Nc)/24966144000, (13982745375 - 211402069816*Nc)/
   9362304000, (-7531600500 + 402390200573*Nc)/585144000, 
  (-30754116000 - 752886655547*Nc)/585144000, (53363043000 - 486797261789*Nc)/
   585144000, (61305100 - 11019052673*Nc)/6501600, 
  (1842652125 - 68289010393*Nc)/146286000, (1481482440 + 25581186259*Nc)/
   46811520, (-2507824500 + 14454325523*Nc)/65016000, 
  (4170118500 - 88906141931*Nc)/1170288000, (139489893000 + 1179232905427*Nc)/
   1170288000, (-41271320471*Nc)/260064000, (-777552318439*Nc)/585144000, 
  (28702406977*Nc)/780192000, (-458043695261*Nc)/2340576000, 
  (12581464741*Nc)/27216000, (80958181699*Nc)/292572000, 
  (138221948503*Nc)/390096000, (29151547829*Nc)/41796000, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (605331466919*Nc)/24939054000, 
  (-7*(1763 + 144*Nc))/1032, -1/3, (-94*Nc)/75, (-14629184731*Nc)/59378700, 
  (-9565569173*Nc)/237514800, (-12683171*Nc)/593787, (-73884893*Nc)/19792900, 
  (-2831755931*Nc)/59378700, (-603440261*Nc)/118757400, 
  (-435375 - 1116833*Nc)/12900, (22575 - 550139*Nc)/25800, 
  (205325 + 278247*Nc)/3225, (16985 + 523*Nc)/2580, (-5375 + 382*Nc)/645, 
  (9589 - 492*Nc)/516, (13373 - 2522*Nc)/1032, (85785 - 33274*Nc)/5160, 
  (3999 + 112*Nc)/387, (27950 + 414303*Nc)/9675, (-152547*Nc)/1075, 
  (-10637*Nc)/1075, (594929*Nc)/3225, (-289537*Nc)/12900, 
  (-4649309*Nc)/77400, (-322*Nc)/645, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-7633075751498107*Nc)/5411774718000, (-122043497625 + 12155090725238*Nc)/
   2389338000, (18759621825 - 2538886020016*Nc)/238933800, 
  (-1765953749261*Nc)/2389338000, (-639485185535321*Nc)/3975997752000, 
  (-1327785369650250 - 92876688243302123*Nc)/129882593232000, 
  (5823265433805667*Nc)/24352986231000, (31256706143*Nc)/415650900, 
  (-9786426013042687*Nc)/9741194492400, (8564142028655069*Nc)/12176493115500, 
  (50612701731197099*Nc)/48705972462000, (12406919000 + 892380939743*Nc)/
   2427264000, (-5583113550 - 436425766481*Nc)/1092268800, 
  (-147273430500 - 320657961677*Nc)/29127168000, 
  (38191143375 - 1014694264418*Nc)/10922688000, 
  (-8881456500 + 1927491633379*Nc)/682668000, 
  (262821762000 - 3552257438581*Nc)/682668000, 
  (319236687000 - 2350843445347*Nc)/682668000, (-471576700 - 52368320779*Nc)/
   7585200, (11892848625 - 327212909789*Nc)/170667000, 
  (-4671864 + 3364803295*Nc)/1560384, (1875079500 + 69180049429*Nc)/75852000, 
  (-72629644500 - 406972868413*Nc)/1365336000, 
  (318258738000 + 5619094276421*Nc)/1365336000, (-193351373833*Nc)/303408000, 
  (-3672589214297*Nc)/682668000, (140062063871*Nc)/910224000, 
  (-2161563125203*Nc)/2730672000, (59727262043*Nc)/31752000, 
  (384591110777*Nc)/341334000, (663628373369*Nc)/455112000, 
  (971888145469*Nc)/341334000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (4817360444731*Nc)/4655290080000, (-33110 - 1689*Nc)/24080, 
  (35 + 6*Nc)/7, (-29*Nc)/175, (780417701*Nc)/63337280, 
  (2970445193*Nc)/1773443840, (-192105157*Nc)/2216804800, 
  (334144491*Nc)/443360960, (66793648*Nc)/34637575, 
  (19103492221*Nc)/4433609600, (1376 + 17787*Nc)/3612, 
  (6020 + 44661*Nc)/36120, (774 - 511*Nc)/301, (-5375 - 3446*Nc)/1505, 
  (55685 + 33*Nc)/4515, (120830 - 49763*Nc)/12040, 
  (-229706 - 27675*Nc)/14448, (-540682 - 25011*Nc)/14448, 
  (-204250 + 7443*Nc)/27090, (-14069*Nc)/6020, (22881*Nc)/3010, 
  (1929*Nc)/602, (-20883*Nc)/3010, (42419*Nc)/12040, (192907*Nc)/72240, 
  (2918*Nc)/645, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (9336390737729123*Nc)/202039589472000, (-50036719950 - 304466446787*Nc)/
   2230048800, (45443881350 + 344947094129*Nc)/1115024400, 
  (32734044127*Nc)/1115024400, (1570014804762469*Nc)/207812149171200, 
  (20131260773488200 + 2381874910874779*Nc)/242447507366400, 
  (-4971799448862943*Nc)/90917815262400, (8762828719*Nc)/3325207200, 
  (5801810883667921*Nc)/90917815262400, (-101108286490025*Nc)/1818356305248, 
  (-5149528953833567*Nc)/181835630524800, (-47026975800 - 7944801049*Nc)/
   1132723200, (52905347775 + 10154802904*Nc)/1274313600, 
  (95097548700 - 8348770883*Nc)/13592678400, (-22998326400 + 9230583961*Nc)/
   20389017600, (-46092099900 - 9652542377*Nc)/318578400, 
  (120834764400 + 65573693849*Nc)/318578400, (-50311367400 - 20740146841*Nc)/
   318578400, (-2220499876 + 684247539*Nc)/4247712, 
  (-13366702650 + 2354572771*Nc)/79644600, (-3005906400 - 14873081833*Nc)/
   91022400, (-8906710400 - 1355209407*Nc)/53096400, 
  (12846800400 + 13459493477*Nc)/637156800, (51926382900 - 71429310307*Nc)/
   637156800, (4157773607*Nc)/141590400, (88440951079*Nc)/318578400, 
  (-3475213561*Nc)/424771200, (56630958233*Nc)/1274313600, 
  (-845067997*Nc)/14817600, (-656111543*Nc)/19911150, 
  (-1041805703*Nc)/42477120, (-17827894691*Nc)/159289200, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3001*(-10465162054233 + 3047238243946*Nc))/403904412240000, 
  (19*(-3 + Nc))/2, -4*(-3 + Nc), (29*(-3 + Nc))/75, 
  (21*(-5433027876967 + 1874267351414*Nc))/192335434400, 
  (-76330563949321 + 25694027481082*Nc)/769341737600, 
  (-605710221749 + 183840493038*Nc)/10122917600, 
  (2300427203477 + 606864461566*Nc)/192335434400, 
  (-5772287761864 + 1896082046133*Nc)/48083858600, 
  (1128046279911 + 584178589978*Nc)/384670868800, (1756*(-3 + Nc))/25, 
  (1741*(-3 + Nc))/100, (-1771*(-3 + Nc))/25, 0, (-48*(-3 + Nc))/5, 
  (29*(-3 + Nc))/15, (-71*(-3 + Nc))/10, (13*(-3 + Nc))/2, 
  (-268*(-3 + Nc))/45, (-1751*(-3 + Nc))/50, (8519*(-3 + Nc))/75, 
  (408*(-3 + Nc))/25, (-10591*(-3 + Nc))/75, (1939*(-3 + Nc))/150, 
  (44323*(-3 + Nc))/900, 0, (2248167 + 1279787*Nc)/313386, 
  (-1731486 + 241897*Nc)/2089240, (3*(-120664 + 17943*Nc))/522310, 
  (3*(-3 + Nc))/5, 2*(-3 + Nc), (-28*(-3 + Nc))/3, 8*(-3 + Nc), 
  (12*(-3 + Nc))/5, (388*(-3 + Nc))/45, 28*(-3 + Nc), (37*(-3 + Nc))/3, 
  (-14*(-3 + Nc))/5, (-15233863424861710004245 + 5077311935978154353218*Nc)/
   4652316425768726400, (-136468780696567*(-3 + Nc))/36868041000, 
  (14496801131569*(-3 + Nc))/1843402050, (10542312514037*(-3 + Nc))/
   18434020500, (-122777990888320134147729 + 41118630061647257425018*Nc)/
   358892981416444608000, (-685519037612890283871939 + 
    228670896749581023954238*Nc)/418708478319185376000, 
  (121200418514600561811207 - 39417691145961960803494*Nc)/
   157015679369694516000, (445082537031 - 146392276262*Nc)/15184376400, 
  (-78365729910169533780393 + 26053337137931352769946*Nc)/
   31403135873938903200, (126817683624513773303289 - 
    42648982083205918516538*Nc)/78507839684847258000, 
  (721698611764920180963639 - 240934775026555916007638*Nc)/
   314031358739389032000, (-1337456428459*(-3 + Nc))/4681656000, 
  (2634558457997*(-3 + Nc))/8426980800, (1137957568177*(-3 + Nc))/
   112359744000, (341745128471*(-3 + Nc))/5266863000, 
  (-5062258866479*(-3 + Nc))/2633431500, (11283846927131*(-3 + Nc))/
   2633431500, (6483262944797*(-3 + Nc))/2633431500, 
  (298435546273*(-3 + Nc))/58520700, (3793606052581*(-3 + Nc))/2633431500, 
  (-11968552367*(-3 + Nc))/6019272, (-13203621092*(-3 + Nc))/24383625, 
  (147974655886*(-3 + Nc))/658357875, (-7918242885023*(-3 + Nc))/2633431500, 
  (561427644433*(-3 + Nc))/1170414000, (5506171670561*(-3 + Nc))/1316715750, 
  (-225692193173*(-3 + Nc))/1755621000, (1633556181707*(-3 + Nc))/2633431500, 
  (-7449303198049*(-3 + Nc))/5266863000, (-4618904762833*(-3 + Nc))/
   5266863000, (-487236060361*(-3 + Nc))/438905250, 
  (-5774111553463*(-3 + Nc))/2633431500, (-76519212842 + 30703862969*Nc)/
   20793161100, (10605508503267 - 4307228969219*Nc)/374276899800, 
  (375097095393 - 307794647701*Nc)/124758966600, 
  (18086455160979 - 7129835104003*Nc)/187138449900, 
  (20008393*(-3 + Nc))/1910880, (-17063953*(-3 + Nc))/7643520, 
  (-1251133*(-3 + Nc))/764352, (2799977*(-3 + Nc))/1910880, 
  (365701*(-3 + Nc))/477720, (205505*(-3 + Nc))/1528704, 
  (-824647*(-3 + Nc))/2547840, (-592097*(-3 + Nc))/955440, 
  (4269259*(-3 + Nc))/1910880, (-180889*(-3 + Nc))/84928}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (3001*(-24664031133841926941 + 6472497137643512787*Nc))/
   187521105375077040000, (252175023*(-3 + Nc))/3095140, 
  (23724*(-3 + Nc))/3599, (131148*(-3 + Nc))/89975, 
  (-7*(-82441943708578327657 + 25652077513090603719*Nc))/89295764464322400, 
  (407640727227819200957 - 132845576774024470419*Nc)/357183057857289600, 
  (1930708245375814433 - 591309372705134031*Nc)/4699777077069600, 
  (6759108970177646637 - 1769432192870980579*Nc)/29765254821440800, 
  (13395331799810369839 - 4313947709800607853*Nc)/11161970558040300, 
  (25115797736219032271 - 11042214817280596577*Nc)/59530509642881600, 
  (-3405741089*(-3 + Nc))/3868925, (-9235476937*(-3 + Nc))/46427100, 
  (11538077197*(-3 + Nc))/11606775, (-36563294*(-3 + Nc))/773785, 
  (-15332318*(-3 + Nc))/773785, (34632519*(-3 + Nc))/1547570, 
  (-108055031*(-3 + Nc))/619028, (-361192147*(-3 + Nc))/3095140, 
  (-394910198*(-3 + Nc))/2321355, (8991604327*(-3 + Nc))/23213550, 
  (-14217352181*(-3 + Nc))/11606775, (-1058589847*(-3 + Nc))/3868925, 
  (5889086318*(-3 + Nc))/3868925, (-802580609*(-3 + Nc))/15475700, 
  (-847082107*(-3 + Nc))/1573800, (17497816*(-3 + Nc))/773785, 
  (235668439761 - 48894517502*Nc)/939896845, (-30403057869 + 14070046117*Nc)/
   1127876214, (2*(-1076548888 + 353784465*Nc))/187979369, 
  (284572*(-3 + Nc))/3599, (-23191*(-3 + Nc))/3599, 
  (-1309312*(-3 + Nc))/17995, (1582404*(-3 + Nc))/17995, 
  (-1840716*(-3 + Nc))/17995, (6594848*(-3 + Nc))/53985, 
  (-16717364*(-3 + Nc))/53985, (-672318*(-3 + Nc))/3599, 
  (2092960*(-3 + Nc))/10797, (72560290167365509948800581937 - 
    24604733566425571916070708191*Nc)/2159935599308072374454400, 
  (51781137295736226079*(-3 + Nc))/1267908315786000, 
  (-1085878706115049691*(-3 + Nc))/12679083157860, 
  (-7785870222038072713*(-3 + Nc))/1267908315786000, 
  (77467911817516091652624090397 - 25335065425199994067965034899*Nc)/
   18513733708354906066752000, (115631292345179424622535048209 - 
    38405899093037797772033503503*Nc)/7199785331026907914848000, 
  (-14262316888925417756206679247 + 5861866857085721003811743849*Nc)/
   2699919499135090468068000, (-719757460069639009 + 657815444617259183*Nc)/
   2349888538534800, (13823679306296662611801277083 - 
    4652233530561261027888856741*Nc)/539983899827018093613600, 
  (-25683159053887867378088123769 + 8751695353073877755138550223*Nc)/
   1349959749567545234034000, (-135103254886703716123084459719 + 
    44653007782894183659149166673*Nc)/5399838998270180936136000, 
  (10691059734816844277*(-3 + Nc))/3864101533824000, 
  (-1753580646274981381*(-3 + Nc))/579615230073600, 
  (-407760054440955481*(-3 + Nc))/15456406135296000, 
  (-4029941113894774459*(-3 + Nc))/5796152300736000, 
  (8080208731691864627*(-3 + Nc))/362259518796000, 
  (-16232704413039468533*(-3 + Nc))/362259518796000, 
  (-8935167998300206751*(-3 + Nc))/362259518796000, 
  (-215570059535614627*(-3 + Nc))/4025105764400, 
  (-1292438443166517277*(-3 + Nc))/90564879699000, 
  (389155888570177703*(-3 + Nc))/20700543931200, 
  (292235618503188057*(-3 + Nc))/40251057644000, 
  (-1783851032239731359*(-3 + Nc))/724519037592000, 
  (24559415585173576843*(-3 + Nc))/724519037592000, 
  (-847145560687829469*(-3 + Nc))/161004230576000, 
  (-16662001687000049101*(-3 + Nc))/362259518796000, 
  (674340744242035363*(-3 + Nc))/483012691728000, 
  (-10001132181964793459*(-3 + Nc))/1449038075184000, 
  (257472062688951199*(-3 + Nc))/16849279944000, 
  (209328865066516127*(-3 + Nc))/22641219924750, 
  (2762189764752617137*(-3 + Nc))/241506345864000, 
  (4367102615501833817*(-3 + Nc))/181129759398000, 
  (2*(778954010578797 + 63963524089321*Nc))/18708646699725, 
  (-143001376082470938 + 34138568201780641*Nc)/112251880198350, 
  (-8*(-144037307844331 + 77794590495992*Nc))/6236215566575, 
  (2*(-35858653081337973 + 4434600246446986*Nc))/56125940099175, 
  (-144035277911*(-3 + Nc))/1146209520, (-43425999*(-3 + Nc))/23879365, 
  (30443838623*(-3 + Nc))/573104760, (-10558456027*(-3 + Nc))/573104760, 
  (25950485633*(-3 + Nc))/2292419040, (-513488957*(-3 + Nc))/229241904, 
  (4895011441*(-3 + Nc))/191034920, (-185430619*(-3 + Nc))/18790320, 
  (-114150446*(-3 + Nc))/71638095, (41795801*(-3 + Nc))/19103492}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-3001*(-42196294948866016887 + 18352572845984164189*Nc))/
   375042210750154080000, (-141485707*(-3 + Nc))/2476112, 
  (-14695*(-3 + Nc))/3599, (-55978*(-3 + Nc))/17995, 
  (7*(-180440836017594841643 + 58656794120157397881*Nc))/178591528928644800, 
  (-891552969131153455783 + 291858673051781660861*Nc)/714366115714579200, 
  (-3850634431808343051 + 1435498375249951297*Nc)/9399554154139200, 
  (11*(-4972921083553480559 + 1065730829295592853*Nc))/178591528928644800, 
  (-9678524514473849118 + 3259891794630601901*Nc)/7441313705360200, 
  (-199162532890241805559 + 62023011006631908493*Nc)/357183057857289600, 
  (3525484908*(-3 + Nc))/3868925, (20249018273*(-3 + Nc))/92854200, 
  (-22339856383*(-3 + Nc))/23213550, (4639393*(-3 + Nc))/154757, 
  (54168887*(-3 + Nc))/1547570, (-119643303*(-3 + Nc))/6190280, 
  (339091263*(-3 + Nc))/2476112, (781065627*(-3 + Nc))/12380560, 
  (672800123*(-3 + Nc))/4642710, (-19455760003*(-3 + Nc))/46427100, 
  (31894676669*(-3 + Nc))/23213550, (1131216019*(-3 + Nc))/3868925, 
  (-13032820347*(-3 + Nc))/7737850, (959873619*(-3 + Nc))/7737850, 
  (1409022521*(-3 + Nc))/2360700, (-12132176*(-3 + Nc))/773785, 
  (-1088693754689 + 197227098758*Nc)/3759587380, 
  (-5*(-27587556739 + 6239234382*Nc))/4511504856, 
  (7960303145 + 812886161*Nc)/563938107, (-765319*(-3 + Nc))/10797, 
  (166961*(-3 + Nc))/14396, (1581032*(-3 + Nc))/17995, 
  (-1450059*(-3 + Nc))/17995, (2046831*(-3 + Nc))/17995, 
  (-5136268*(-3 + Nc))/53985, (5764833*(-3 + Nc))/17995, 
  (3291131*(-3 + Nc))/21594, (-659186*(-3 + Nc))/3599, 
  (-801481400887153426712459639047 + 269904554253395891995751260589*Nc)/
   21599355993080723744544000, (-114854194516062782321*(-3 + Nc))/
   2535816631572000, (2672453669745801939*(-3 + Nc))/28175740350800, 
  (2163745116804889789*(-3 + Nc))/316977078946500, 
  (-172227116904281632830258989783 + 57330831920845918447327877661*Nc)/
   37027467416709812133504000, (-838301393291170172061342686073 + 
    279057457639351010894847310891*Nc)/43198711986161447489088000, 
  (33852069114168222470273421843 - 12259011145198517122265128681*Nc)/
   5399838998270180936136000, (1364742057194583107 - 989914980600730689*Nc)/
   4699777077069600, (-31258929237470655825842360253 + 
    10416399892115726455130012071*Nc)/1079967799654036187227200, 
  (59955806498202979655100097581 - 19911242578452489455122950727*Nc)/
   2699919499135090468068000, (99925756260682680520383018497 - 
    33263146106646409030051577299*Nc)/3599892665513453957424000, 
  (-9652336071794885543*(-3 + Nc))/2898076150368000, 
  (2095746483781624081*(-3 + Nc))/579615230073600, 
  (253077539432214627*(-3 + Nc))/2576067689216000, 
  (9061276375934768191*(-3 + Nc))/11592304601472000, 
  (-4451820441427137637*(-3 + Nc))/181129759398000, 
  (4414414944155466709*(-3 + Nc))/90564879699000, 
  (2469158361364518233*(-3 + Nc))/90564879699000, 
  (135046957981947706*(-3 + Nc))/2264121992475, 
  (720267431146415567*(-3 + Nc))/45282439849500, 
  (-483962245693985*(-3 + Nc))/23000604368, (-1571889723114514733*(-3 + Nc))/
   181129759398000, (15006561637431737*(-3 + Nc))/5031382205500, 
  (-13242185044917056713*(-3 + Nc))/362259518796000, 
  (2154799148682144383*(-3 + Nc))/362259518796000, 
  (1168500345504158977*(-3 + Nc))/22641219924750, 
  (-7524312349615881*(-3 + Nc))/5031382205500, 
  (1407520230222362621*(-3 + Nc))/181129759398000, 
  (-23814386234493859*(-3 + Nc))/1404106662000, 
  (-208599558226943993*(-3 + Nc))/20125528822000, 
  (-1132327954712738299*(-3 + Nc))/90564879699000, 
  (-2453403500480443807*(-3 + Nc))/90564879699000, 
  (-4562518901037052 - 2782495049440901*Nc)/149669173597800, 
  (1407488077817219879 - 373279878826725223*Nc)/898015041586800, 
  (-109503453302514679 + 47433759661277573*Nc)/299338347195600, 
  (574096006531881643 - 108553729690822691*Nc)/449007520793400, 
  (616675057489*(-3 + Nc))/4584838080, (200206647487*(-3 + Nc))/18339352320, 
  (-499443402593*(-3 + Nc))/9169676160, (121923020881*(-3 + Nc))/4584838080, 
  (-27216030987*(-3 + Nc))/1528279360, (3406687025*(-3 + Nc))/3667870464, 
  (-195646168961*(-3 + Nc))/18339352320, (339201313*(-3 + Nc))/37580640, 
  (-176010051661*(-3 + Nc))/4584838080, (2421648765*(-3 + Nc))/611311744}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 740208416648296129/17367889726320000, -12389/1720, 4, -12/25, 
  -3870808270551747/8270423679200, -2559229638031841/33081694716800, 
  -16928837127477/435285456800, -133661860653443/8270423679200, 
  -93854632417513/1033802959900, -219043533329793/16540847358400, 
  (-176163 - 11825*Nc)/1075, -175733/4300, (176053 + 19350*Nc)/1075, 171/43, 
  647/215, 5759/516, 1671/344, 659/1720, -371/1935, 173603/2150, 
  -299094/1075, -45234/1075, 367176/1075, -96669/2150, -515411/4300, 189/215, 
  -2111951/1044620, 8919/208924, -21675/104462, (3*(2 + 3*Nc))/2, -3, 68/15, 
  -2/5, -47/5, 158/45, -156/5, -21, 15, 
  (-7940375996918351135849027 - 26430809064143090191200*Nc)/
   3000744094620828528000, (28844031053766287 + 30773233335600*Nc)/
   3170651526000, (-6078839025810391 - 8942606215200*Nc)/317065152600, 
  (-1096898500197191 + 1005396046200*Nc)/792662881500, 
  (-4408064122952325041749009 + 48701942540851580366400*Nc)/
   15432398200907118144000, (-23137092402663268893739969 + 
    605283810850599000800400*Nc)/18004464567724971168000, 
  (3568624723690758231638617 + 73067988054066708414600*Nc)/
   6751674212896864188000, 4625343345649/217642728400, 
  (-2678885077761918819030767 + 2715875229194414519400*Nc)/
   1350334842579372837600, (4481222719362458034701339 - 
    68074557107462421427800*Nc)/3375837106448432094000, 
  (25026151221445166512508129 + 22119739101654509788200*Nc)/
   13503348425793728376000, (541199244316273 - 12942173273400*Nc)/
   805244832000, (-267469413752297 + 5605642501515*Nc)/362360174400, 
  (-180982242037007 + 41180953574250*Nc)/9662937984000, 
  (-2316520052776667 + 7788301586100*Nc)/14494406976000, 
  (552555887695097 + 1485881352900*Nc)/113237554500, 
  (-1136670935923163 - 7368166365525*Nc)/113237554500, 
  (-1325791594156597 - 2171478323700*Nc)/226475109000, 
  (-15294846185357 - 20607679050*Nc)/1258195050, 
  (-376267347156313 - 1557929239650*Nc)/113237554500, 
  (41*(1366533467981 + 3819527460*Nc))/12941434800, 
  (7102206182509 - 251708796850*Nc)/4193983500, 
  (-283966613239873 + 9746085727350*Nc)/452950218000, 
  (1628964362927098 + 20054252450925*Nc)/226475109000, 
  (-116809344808043 + 611331632100*Nc)/100655604000, 
  (-2292619214914247 + 10574465554800*Nc)/226475109000, 
  (95172440747411 + 78328026000*Nc)/301966812000, 
  (-1351107146048923 + 8750093026500*Nc)/905900436000, 
  (36211882209653 + 27116510400*Nc)/10533726000, 
  (490488663336379 + 1927654914150*Nc)/226475109000, 
  (412117364255039 + 4405580058600*Nc)/150983406000, 
  (151766708015731 - 288376233075*Nc)/28309388625, 
  (-108933848741 - 20301667390*Nc)/13862107400, 
  (27649315669169 - 5953719763440*Nc)/374276899800, 
  (-174449242297 + 517935392595*Nc)/62379483300, 
  (25754718532423 - 2211002474130*Nc)/187138449900, 
  (-22644971 + 708210*Nc)/955440, (46454522 + 1029735*Nc)/3821760, 
  (24056737 - 1292175*Nc)/1910880, (15436627 - 1985940*Nc)/1910880, 
  (-50110529 + 1533195*Nc)/3821760, (4191365 - 422037*Nc)/764352, 
  (282229 + 933020*Nc)/636960, (-11*(-219677 + 46230*Nc))/1910880, 
  (-3581411 - 3337320*Nc)/955440, (815456 + 14707*Nc)/127392}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1053238932941432557/13025917294740000, (-9*(-21 + 43*Nc))/43, 0, 
  0, -264080793875353/413521183960, -508081787646181/4962254207520, 
  -21373336879411/326464092600, -18517310010911/1240563551880, 
  -133191396973071/1033802959900, 111097175274047/12405635518800, 
  -135862/645, -69479/1290, 141742/645, 938/215, 846/215, 
  (2*(-35 + 473*Nc))/129, (446 + 43*Nc)/43, (2944 - 645*Nc)/215, 
  (4*(187 + 1505*Nc))/1935, 140293/1290, -15250/43, -11544/215, 285464/645, 
  -1887/43, -598061/3870, -84/43, 2728021/522310, -288581/208924, 
  -60332/52231, -8, (-30 + 17*Nc)/6, (-4*(-41 + 5*Nc))/15, -16/5, 
  (2*(-13 + 10*Nc))/5, (-4*(19 + 65*Nc))/45, -1384/15, -44, 38/3, 
  (-2563389523129409360067473 - 4476754897727722780800*Nc)/
   750186023655207132000, (3792369084876479 + 512663398660*Nc)/317065152600, 
  (-198708972536839 - 13736365265*Nc)/7926628815, 
  (-566436647640923 + 366651796280*Nc)/317065152600, 
  (-278143995926220211368923 + 1879008878618631643520*Nc)/
   771619910045355907200, 
  (-13*(23607033880832814908857 + 16284288560545853792*Nc))/
   180044645677249711680, (126392644836114014467213 + 
    306716590998313249040*Nc)/168791855322421604700, 
  9435232548349/163232046300, (-873122398048203977645351 + 
    439948634314112306600*Nc)/337583710644843209400, 
  (142469456778687030087323 - 976783870682251757720*Nc)/84395927661210802350, 
  (23*(35862483383425041956233 + 15600209067161452160*Nc))/
   337583710644843209400, (287129139741957 + 365424005240*Nc)/322097932800, 
  (-705848793480067 - 1137561209120*Nc)/724720348800, 
  (-108242313927467 - 261059407000*Nc)/3865175193600, 
  (-621071937304699 - 1102499001380*Nc)/2898881395200, 
  (583432298644621 + 327374619320*Nc)/90590043600, 
  (-1174264692464203 - 1905647410520*Nc)/90590043600, 
  (-143120561268053 - 359418313576*Nc)/18118008720, 
  (-8103362393947 - 18383132530*Nc)/503278020, 
  (-100518045673907 - 24300536680*Nc)/22647510900, 
  (139048989657497 + 545887856920*Nc)/25882869600, 
  (4611391716653 + 17745524832*Nc)/2013112080, 
  (-147048525215629 - 1948421870360*Nc)/181180087200, 
  (347594422387957 + 258324318728*Nc)/36236017440, 
  (-61041152108359 - 69445624360*Nc)/40262241600, 
  (-237920008175755 + 400275538264*Nc)/18118008720, 
  (48348433421081 - 431039525000*Nc)/120786724800, 
  (-701256829083673 + 1957724528200*Nc)/362360174400, 
  (18844429251149 + 6212045560*Nc)/4213490400, 
  (6310457776537 + 16110336914*Nc)/2264751090, 
  (211605106561283 + 354920188840*Nc)/60393362400, 
  (316615314016387 - 383281757320*Nc)/45295021800, 
  (-163176736557 + 61331729440*Nc)/20793161100, 
  (-2575059339029 - 1719952205320*Nc)/187138449900, 
  (295365228101 - 12368039645*Nc)/15594870825, 
  (4239231557057 + 353022016660*Nc)/93569224950, 
  (-14826353 + 2743400*Nc)/955440, (4068059 - 415415*Nc)/955440, 
  (-479726 - 1343035*Nc)/477720, (180019 - 284140*Nc)/477720, 
  (-3688201 + 1012360*Nc)/1910880, (-102421 - 62561*Nc)/191088, 
  (83411 - 36890*Nc)/318480, (11*(199243 + 69530*Nc))/955440, 
  (-5113009 + 1095415*Nc)/477720, (139909 - 2396*Nc)/31848}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 4887512806568503/100976103060000, 27, -6, 39/25, 
  -55667098658731/144251575800, -4435400629271/72125787900, 
  -193818891693/5061458800, -279582821423/18031446975, 
  -21679376262541/288503151600, 1301982693829/144251575800, -2942/25, 
  -4843/150, 8666/75, (19 + 18*Nc)/4, -153/10, (828 + 955*Nc)/60, 
  (4 + 1305*Nc)/120, (136 + 87*Nc)/8, (-9 + 235*Nc)/45, 4673/75, -33041/150, 
  -1687/50, 40849/150, -6839/200, -353269/3600, 0, -2443199/417848, 
  -4829463/4178480, -527633/522310, -31/5, (-19 - 9*Nc)/4, (-98 + 43*Nc)/6, 
  (34 + 3*Nc)/2, (137 + 50*Nc)/10, (-431 - 235*Nc)/45, -65, 19/6, -19/10, 
  (-7311776599297650070541 - 29621638116059439240*Nc)/3489237319326544800, 
  (71*(7849955565653 + 17738337400*Nc))/73736082000, 
  (-14562415554259 - 30606338000*Nc)/921701025, 
  (-20180200030159 + 10569751675*Nc)/18434020500, 
  (-20495051721472010261219 + 214667043641346976400*Nc)/89723245354111152000, 
  (-111620767197586507122104 + 284278357890966525275*Nc)/
   104677119579796344000, (6851708649616815047851 + 59408801216498555675*Nc)/
   19626959921211814500, 78623452181/3796094100, 
  (-5962525734533543040329 + 8118966232308274700*Nc)/3925391984242362900, 
  (9809718959007528333302 - 144502035766006935275*Nc)/9813479960605907250, 
  (60691312905367012121402 + 91525678428535318975*Nc)/39253919842423629000, 
  (10379977276077 - 14064994475*Nc)/18726624000, 
  (-10204758477233 + 3862185845*Nc)/16853961600, 
  (-1702092127814 + 48351057125*Nc)/112359744000, 
  (-184601693877757 - 429564089150*Nc)/1348316928000, 
  (46242187780387 + 33035274650*Nc)/10533726000, 
  (-82830007182193 - 243627700400*Nc)/10533726000, 
  (-50817307680991 - 131806138100*Nc)/10533726000, 
  (-4594942015313 - 16790594450*Nc)/468165600, 
  (-13418267618209 - 64694292950*Nc)/5266863000, 
  (198870228790 - 649991377*Nc)/60192720, (4066148997899 + 3975177150*Nc)/
   2340828000, (-6149045298707 - 15291728725*Nc)/10533726000, 
  (59731322079469 + 557446865150*Nc)/10533726000, 
  (-2196974465162 + 4160522275*Nc)/2340828000, 
  (-42196740532483 + 150187567075*Nc)/5266863000, 
  (1606349424919 - 5913431125*Nc)/7022484000, 
  (-24843070015067 + 157559404625*Nc)/21067452000, 
  (29376273898486 + 39193446425*Nc)/10533726000, 
  (18700111740637 + 94073781200*Nc)/10533726000, 
  (7891046855641 + 68356495025*Nc)/3511242000, 
  (22866795205957 - 23027906650*Nc)/5266863000, 
  (-75450533009 + 2540515840*Nc)/27724214800, 
  (-26912507468837 - 4385044725730*Nc)/374276899800, 
  (6074169785479 + 981397508360*Nc)/249517933200, 
  (-6021976628597 - 512968746805*Nc)/93569224950, 
  (-1970909 + 1053005*Nc)/477720, (-18987263 + 919400*Nc)/15287040, 
  (-10630907 - 2506432*Nc)/1528704, (-25937633 - 474400*Nc)/3821760, 
  (43645273 + 1323530*Nc)/7643520, (-13468037 - 1052944*Nc)/3057408, 
  (2248843 + 1597880*Nc)/5095680, (11*(360461 + 135010*Nc))/3821760, 
  (-36606541 - 9865190*Nc)/3821760, (-806477 - 37508*Nc)/509568}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 3086356126487879857/26051834589480000, 259253/6880, -7, 111/50, 
  -12456189903804689/12405635518800, -2715544160675999/16540847358400, 
  -62068249106351/652928185200, -72567340642617/4135211839600, 
  -246794737991441/1240563551880, 19814692416023/24811271037600, 
  -738633/2150, -1099457/12900, 1152962/3225, (12617 + 7740*Nc)/2580, 
  -3223/516, (-112857 + 164260*Nc)/10320, (133709 + 110940*Nc)/20640, 
  (655949 + 110940*Nc)/20640, (-62223 + 14620*Nc)/7740, 1486831/8600, 
  -2440843/4300, -422443/4300, 9066631/12900, -4037363/51600, 
  -76967251/309600, -147/215, -6268273/1044620, -8181871/6267720, 
  -1083256/783465, -64/15, (-17 - 3*Nc)/2, (-212 - 65*Nc)/30, 
  (414 + 295*Nc)/30, (8*(2 + 15*Nc))/15, (-234 - 85*Nc)/45, -5183/30, -139/3, 
  599/30, (-8081951392430403847563719 - 15907384540963521085200*Nc)/
   1500372047310414264000, (243049852194333519 + 340225000656800*Nc)/
   12682606104000, (-10172723906568981 - 11109716011520*Nc)/253652122080, 
  (-17928308410562859 + 2917056678200*Nc)/6341303052000, 
  (-4631673181908634925191101 + 21080108323613177994400*Nc)/
   7716199100453559072000, (-48731801136975933403954287 + 
    153405179039216338184300*Nc)/18004464567724971168000, 
  (6146170289390221796643711 + 7006136187491957702200*Nc)/
   6751674212896864188000, 4898366245347/108821364200, 
  (-534008591605134867965313 + 355719003473368946320*Nc)/
   135033484257937283760, (9120496460252001522902517 - 
    56093317627152014620600*Nc)/3375837106448432094000, 
  (52851953957923098271768827 + 43250662078617643189400*Nc)/
   13503348425793728376000, (9064803809393797 - 22824978513400*Nc)/
   6441958656000, (-1114018027691784 + 2112250157885*Nc)/724720348800, 
  (-3057345934420353 + 107603167406000*Nc)/77303503872000, 
  (-19878110665478319 - 43994436152450*Nc)/57977627904000, 
  (19133875904563191 + 32160243201800*Nc)/1811800872000, 
  (-37125227586504819 - 62873426856800*Nc)/1811800872000, 
  (-22636070407299873 - 85302398031200*Nc)/1811800872000, 
  (-512629704791791 - 1109360347550*Nc)/20131120800, 
  (-1573133980075293 - 2868095160350*Nc)/226475109000, 
  (874463992517937 - 4534922359240*Nc)/103531478400, 
  (252431957916487 + 741959070300*Nc)/67103736000, 
  (-4633874717372337 - 10638021283400*Nc)/3623601744000, 
  (55234332182210739 + 269872227553600*Nc)/3623601744000, 
  (-1945685403071467 + 616708244600*Nc)/805244832000, 
  (-37760333039744523 + 53358588999800*Nc)/1811800872000, 
  (1476157121967669 - 3375953693000*Nc)/2415734496000, 
  (-22366544009649717 + 62742900073000*Nc)/7247203488000, 
  (600318300835257 + 432293289400*Nc)/84269808000, 
  (1017115876737267 + 2583315884800*Nc)/226475109000, 
  (6787955654212311 + 25674305074600*Nc)/1207867248000, 
  (10142870670652431 - 3017213705800*Nc)/905900436000, 
  (-264941774557 + 25564985260*Nc)/41586322200, 
  (-5344105537362 - 2483407248065*Nc)/187138449900, 
  (2348565287919 + 433223761780*Nc)/124758966600, 
  (189731632611 - 449790129205*Nc)/93569224950, 
  (-73806939 + 6266660*Nc)/1910880, (2296347 + 16172*Nc)/1528704, 
  (332277 - 9100240*Nc)/3821760, (-11435553 + 172880*Nc)/955440, 
  (5468301 + 98459*Nc)/764352, (-8764569 - 548312*Nc)/1528704, 
  (485647 + 202332*Nc)/509568, (11*(54477 + 14668*Nc))/382176, 
  (-3782481 - 918197*Nc)/382176, (310907 + 116090*Nc)/254784}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -408725888503346789/104207338357920000, 69697/6880, 1, -9/50, 
  455679785748537/3308169471680, 917002827483817/39698033660160, 
  8936350812779/870570913600, 112940272723643/9924508415040, 
  172226476040909/6202817759400, 1193077242217901/99245084150400, 7000/129, 
  13957/1032, -24261/430, (5443 + 6450*Nc)/2580, -10631/2580, 
  (116211 + 45580*Nc)/10320, (18411 + 31820*Nc)/6880, 
  (-1919 + 95460*Nc)/20640, (17*(2613 + 860*Nc))/7740, -129227/5160, 
  200839/2580, 12971/860, -257741/2580, 25617/3440, 2066099/61920, 147/215, 
  -1290631/522310, -2359631/3133860, -389092/783465, -88/15, (-4 - 5*Nc)/4, 
  (-408 + 55*Nc)/30, (112 + 5*Nc)/10, (2*(113 + 25*Nc))/15, (-76 - 17*Nc)/9, 
  121/10, 169/6, -139/10, (1485467850641940942317207 + 
    2993929282050015086400*Nc)/2000496063080552352000, 
  (-6445655874666349 + 7241201114560*Nc)/2536521220800, 
  (6700804907937499 - 81543548800*Nc)/1268260610400, 
  (500121993048449 - 1110809003360*Nc)/1268260610400, 
  (537259039014315203072131 - 7386260095148970340480*Nc)/
   6172959280362847257600, (2751493554449602018170463 - 
    48716923182293886517480*Nc)/7201785827089988467200, 
  (-354834455154863727137971 - 12478205683738395119120*Nc)/
   2700669685158745675200, -17809579320913/1305856370400, 
  (1545691356464484169848367 - 566243600904721205200*Nc)/
   2700669685158745675200, (-119883700729113306851233 + 
    1608043815367149753712*Nc)/270066968515874567520, 
  (-2732718234178019652660299 + 1775612221249467082160*Nc)/
   5401339370317491350400, (-255508703470551 + 4060788086320*Nc)/
   1288391731200, (156180047186668 - 2166628255015*Nc)/724720348800, 
  (145443561867083 - 12026374031000*Nc)/15460700774400, 
  (519447700751137 - 957441204790*Nc)/11595525580800, 
  (-441281651927533 - 2544202090640*Nc)/362360174400, 
  (960846036670441 + 365504191640*Nc)/362360174400, 
  (612375403507411 + 576427870760*Nc)/362360174400, 
  (14044528969777 - 19259187010*Nc)/4026224160, 
  (23191485779846 - 306249661235*Nc)/22647510900, 
  (-99759418653407 - 689254313440*Nc)/103531478400, 
  (-16925269202927 - 188895987420*Nc)/40262241600, 
  (97438907220283 + 3867004045520*Nc)/724720348800, 
  (-1602665156535593 + 12232438486520*Nc)/724720348800, 
  (53107605312673 - 171970594880*Nc)/161048966400, 
  (1070328526079081 - 5648918001440*Nc)/362360174400, 
  (13*(-3591529333523 + 41230498400*Nc))/483146899200, 
  (641065959722887 - 3547705436800*Nc)/1449440697600, 
  (-16146513174443 + 11206640480*Nc)/16853961600, 
  (-53524772539003 - 145188427580*Nc)/90590043600, 
  (-34382408967097 - 204742733216*Nc)/48314689920, 
  (-282668360670769 + 1227263880640*Nc)/181180087200, 
  (62229830903 - 28783981790*Nc)/41586322200, 
  (-61215680256523 + 3482127951040*Nc)/748553799600, 
  (4660482884353 - 282566576140*Nc)/249517933200, 
  (-37706565245171 + 108200694980*Nc)/374276899800, 
  (13647469 - 182056*Nc)/764352, (-79463897 + 1976900*Nc)/15287040, 
  (-86375869 + 4637500*Nc)/7643520, (-4194649 + 608968*Nc)/764352, 
  (26676986 - 1417415*Nc)/3821760, (-12313355 + 654548*Nc)/3057408, 
  (-140023 - 971900*Nc)/5095680, (11*(36517 + 16460*Nc))/1910880, 
  (-19971589 - 1298810*Nc)/3821760, (-1825871 - 410952*Nc)/509568}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 20868000754524389/538539216320000, (-3*(-160 + 27*Nc))/16, -21/2, 
  329/100, -277605932375373/769341737600, -187138412989719/3077366950400, 
  -1281824423451/40491670400, -2921575428597/769341737600, 
  -3354202486839/48083858600, -5014891054791/1538683475200, -12477/100, 
  -12597/400, 12357/100, 3/4, -147/10, (8 + 115*Nc)/40, 
  (3*(-112 + 15*Nc))/80, (3*(104 + 11*Nc))/16, (-214 - 35*Nc)/30, 12417/200, 
  -20341/100, -1134/25, 23549/100, -5321/200, -107897/1200, 0, 
  -4007235/417848, -967467/4178480, -109191/261155, 6/5, (-3*(10 + 3*Nc))/8, 
  (-34 + Nc)/2, 33/2, (-3*(-26 + 5*Nc))/10, (-73 + 30*Nc)/15, -72, -35/4, 
  99/10, (-106326411557993669627777 + 85405193757441653760*Nc)/
   55827797109224716800, (111533231406621 - 188348508425*Nc)/16385796000, 
  (-23348199126264 + 29627544625*Nc)/1638579600, 
  (-2044607611089 + 380226700*Nc)/2048224500, 
  (-34339471266602543501559 - 22678274147470950400*Nc)/159507991740642048000, 
  (-160409185585591043154269 - 771109449254013801400*Nc)/
   186092657030749056000, (16728656654930463800097 + 
    153826965781947102400*Nc)/69784746386530896000, 902724993689/60737505600, 
  (-18686008147537346196183 - 6008519734227382400*Nc)/13956949277306179200, 
  (31060158372164973383919 + 28495114311129636800*Nc)/34892373193265448000, 
  (193724806853597180995569 - 102866677291244339200*Nc)/
   139569492773061792000, (11219393907779 + 50151101700*Nc)/24968832000, 
  (-1858688899896 - 7268500715*Nc)/3745324800, 
  (-41428471477 - 67518242750*Nc)/99875328000, 
  (-17824429797897 + 73203382525*Nc)/149812992000, 
  (9226441978629 - 12783518300*Nc)/2340828000, 
  (-16964484494331 + 11410837550*Nc)/2340828000, 
  (-9693538407297 + 77354699450*Nc)/2340828000, 
  (-1359541277819 + 3007053525*Nc)/156055200, 
  (-2603359547703 + 20672658650*Nc)/1170414000, 
  (79299000747 + 706418048*Nc)/26752320, (1188407549062 - 4365287325*Nc)/
   780276000, (-2435768142813 - 6099826600*Nc)/4681656000, 
  (24577057104921 - 17935358350*Nc)/4681656000, 
  (-2623192907599 + 3188917200*Nc)/3121104000, 
  (-16942725918747 + 2698301200*Nc)/2340828000, 
  (664327413621 + 1178366000*Nc)/3121104000, 
  (-10009329765153 - 6124552000*Nc)/9363312000, 
  (11805276053349 - 5637041200*Nc)/4681656000, 
  (3741765968979 - 4283623400*Nc)/2340828000, (3185409058019 - 1170559600*Nc)/
   1560552000, (571344253668 - 231049525*Nc)/146301750, 
  (-64111117768 - 5568085755*Nc)/13862107400, 
  (1840898185561 + 349553878260*Nc)/499035866400, 
  (1558953509519 + 98948495640*Nc)/166345288800, 
  (7857339460157 - 187790292780*Nc)/249517933200, 
  (-13774849 - 741640*Nc)/849280, (25450957 + 351840*Nc)/10191360, 
  (438523 + 191296*Nc)/339712, (-9257113 - 858480*Nc)/2547840, 
  (513019 + 31285*Nc)/424640, (-1338519 - 9104*Nc)/679424, 
  (-3*(-658821 + 69440*Nc))/3397120, (-11*(-84368 + 10635*Nc))/1273920, 
  (-15014471 - 697600*Nc)/2547840, (1543813 - 466480*Nc)/1019136}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-47422738910006269*Nc)/23157186301760000, 
  (-8170 - 5589*Nc)/10320, 1/3, 0, (23657749657997*Nc)/1323267788672, 
  (232713953252537*Nc)/79396067320320, (8457815449633*Nc)/5223425481600, 
  (1038564227419*Nc)/19849016830080, (43264904366831*Nc)/12405635518800, 
  (33914466838829*Nc)/198490168300800, (20425 + 32634*Nc)/5160, 
  (7955 + 15801*Nc)/10320, (-11610 - 16721*Nc)/2580, (-1075 + 434*Nc)/5160, 
  (430 + 77*Nc)/1290, (7*(4730 + 1229*Nc))/15480, (-14620 + 3231*Nc)/10320, 
  (-26660 + 3119*Nc)/10320, (-9460 + 917*Nc)/11610, (5375 - 24207*Nc)/7740, 
  (27727*Nc)/2580, (833*Nc)/860, (-5723*Nc)/430, (23281*Nc)/10320, 
  (291001*Nc)/61920, (-49*Nc)/645, (300113*Nc)/6267720, (11671*Nc)/3133860, 
  (6503*Nc)/3133860, (5 + 2*Nc)/60, 1/8, (5 + 8*Nc)/45, (5 - 4*Nc)/30, 
  (-1 - Nc)/6, (35 + 11*Nc)/135, (89*Nc)/30, (-11*Nc)/30, (-11*Nc)/30, 
  (519344619922646356104000 + 3271803751006372750577887*Nc)/
   36008929135449942336000, (-178762527710900 - 2684675955009071*Nc)/
   7609563662400, (22599009773690 + 281567363030153*Nc)/380478183120, 
  (-10538193971200 + 401469305921477*Nc)/7609563662400, 
  (-165759966491120915849600 + 447382929223221759216433*Nc)/
   37037755682177083545600, (88469574648892158492400 + 
    2461456921592805745104883*Nc)/43210714962539930803200, 
  (-159159698043719044226800 - 362482660975987949875957*Nc)/
   16204018110952474051200, (9903182648189*Nc)/7835138222400, 
  (-55607526621584177937200 + 1277002419936202259132389*Nc)/
   16204018110952474051200, (9072466322073233909200 - 
    19300621973255510602523*Nc)/324080362219049481024, 
  (-112942431627377529522800 - 2398081170206195687977853*Nc)/
   32408036221904948102400, (-16388910848800 - 226309720429291*Nc)/
   7730350387200, (2117788668352 + 21930580960657*Nc)/695731534848, 
  (-35373528307600 + 142340476264349*Nc)/92764204646400, 
  (28172837883050 + 217903328405381*Nc)/34786576742400, 
  (-116674467254800 - 420791694784663*Nc)/2174161046400, 
  (233800414523200 + 837923323148377*Nc)/2174161046400, 
  (116682372839200 + 468706364915779*Nc)/2174161046400, 
  (-46229895292 + 2301912551783*Nc)/4831468992, 
  (4582375283150 + 69392489581073*Nc)/543540261600, 
  (-4023807346720 - 23189458080427*Nc)/124237774080, 
  (60346827800 - 5491775584271*Nc)/80524483200, 
  (-10585387761200 + 107492317463491*Nc)/4348322092800, 
  (-84263543848400 - 1194917724463247*Nc)/4348322092800, 
  (-5406032480800 + 47585179883321*Nc)/966293798400, 
  (-127987790526400 + 891439086482729*Nc)/2174161046400, 
  (2150934923200 - 29979357035687*Nc)/2898881395200, 
  (-120561976287200 + 528478327891831*Nc)/8696644185600, 
  (-559915966400 - 13342821890291*Nc)/101123769600, 
  (-1999310319475 - 11238167053003*Nc)/135885065400, 
  (-55862641049600 - 136523801011613*Nc)/1449440697600, 
  (11820314307200 - 230231223220573*Nc)/1087080523200, 
  (197830135600 - 82208995461*Nc)/249517933200, 
  (24916113018125 + 2967450746084*Nc)/1122830699400, 
  (-6925874996350 + 54163486397*Nc)/748553799600, 
  (7322018404300 + 3218473402063*Nc)/561415349700, 
  (-6429256 - 2108935*Nc)/2293056, (-10458130 + 5434217*Nc)/45861120, 
  (49576210 + 5837239*Nc)/22930560, (8781140 - 2755489*Nc)/11465280, 
  (-9845695 + 1947083*Nc)/22930560, (32278630 - 5004491*Nc)/45861120, 
  (-4361380 - 25513*Nc)/15287040, (11*(-625955 + 65623*Nc))/11465280, 
  (51839470 - 2510117*Nc)/11465280, (1549902 + 450899*Nc)/1528704}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-244809405168096007*Nc)/23157186301760000, (4085 - 1233*Nc)/1720, 
  -1, 0, (3273504133750207*Nc)/33081694716800, 
  (2172833842737981*Nc)/132326778867200, (15443106372033*Nc)/1741141827200, 
  (27296291656583*Nc)/33081694716800, (16117718022779*Nc)/827042367920, 
  (132155348811501*Nc)/66163389433600, (20425 + 303676*Nc)/8600, 
  (-29025 + 149903*Nc)/17200, (-45150 - 151853*Nc)/4300, 
  (-215 + 456*Nc)/1720, (-430 - 37*Nc)/430, (645 + 3568*Nc)/2580, 
  (430 + 687*Nc)/860, (1720 + 677*Nc)/860, (645 + 1099*Nc)/1935, 
  (-3*(6450 + 50071*Nc))/8600, (231639*Nc)/4300, (39099*Nc)/4300, 
  (-69769*Nc)/1075, (133713*Nc)/17200, (2425721*Nc)/103200, (-7*Nc)/86, 
  (-7171*Nc)/52231, (-11671*Nc)/522310, (-6503*Nc)/522310, (5 - Nc)/5, 0, 
  (-2*Nc)/3, Nc/2, (20 + 7*Nc)/10, (-4*(15 + 4*Nc))/45, 11*Nc, (21*Nc)/2, 
  (-7*Nc)/5, (46205984003603434214400 + 6092939060376480717660511*Nc)/
   12002976378483314112000, (-75069480878700 - 22784760909270247*Nc)/
   12682606104000, (7180675888575 + 1195047352199483*Nc)/317065152600, 
  (-2739475527600 + 3407831894058559*Nc)/12682606104000, 
  (-64254631093360985356800 + 3493062030913612235676389*Nc)/
   61729592803628472576000, (-1287192485532507043156800 + 
    17302968037330869717639479*Nc)/72017858270899884672000, 
  (-68298728932391638195200 - 2338152540116892311580077*Nc)/
   27006696851587456752000, (-15306736639939*Nc)/2611712740800, 
  (47*(-21758943814266580320 + 8650701956768030113663*Nc))/
   1080267874063498270080, (96524179583523997569600 - 
    3414633274995435323957419*Nc)/13503348425793728376000, 
  (-56870038500883232150400 - 19867158429169489455305989*Nc)/
   54013393703174913504000, (111683881957200 - 1612462936536017*Nc)/
   12883917312000, (-48908752525920 + 797318699047603*Nc)/5797762790400, 
  (-271669868904000 + 280240613417503*Nc)/154607007744000, 
  (-12575045100975 + 911339280572771*Nc)/28988813952000, 
  (-8339902838400 - 3551098679786501*Nc)/3623601744000, 
  (-109819855899600 + 7177717703778179*Nc)/3623601744000, 
  (-112314430964400 + 4153226826343313*Nc)/3623601744000, 
  (2737615257300 + 96256217402651*Nc)/40262241600, 
  (-6899392765650 + 585502486105351*Nc)/905900436000, 
  (-5328075431280 - 168818556497009*Nc)/207062956800, 
  (-19*(-172558905400 + 2384464930163*Nc))/134207472000, 
  (38934918649200 + 874345922827817*Nc)/7247203488000, 
  (-438958059262800 - 10617480077087509*Nc)/7247203488000, 
  (-3164216386800 + 368493073966747*Nc)/1610489664000, 
  (-54336745268400 + 7124928342934363*Nc)/3623601744000, 
  (-1616689662000 - 281754169397269*Nc)/4831468992000, 
  (-52698818130000 + 4199659097570117*Nc)/14494406976000, 
  (-289178257200 - 113341714815337*Nc)/168539616000, 
  (-1714912854900 - 191350343613427*Nc)/452950218000, 
  (-27941102422800 - 1276757586195031*Nc)/2415734496000, 
  (3237705416400 - 1890664391976671*Nc)/1811800872000, 
  (3736866895 + 5350303698*Nc)/5198290275, (530654163405 - 863204170198*Nc)/
   93569224950, (-190255857135 + 2521716866*Nc)/62379483300, 
  (447501889095 - 1767405810202*Nc)/93569224950, 
  (-2034120 + 13240273*Nc)/3821760, (-556965 - 3881992*Nc)/3821760, 
  (220086 - 673637*Nc)/764352, (-29*(-1515 + 7609*Nc))/477720, 
  (-65340 + 1475417*Nc)/1910880, (257034 - 296369*Nc)/1528704, 
  (189405 + 2522*Nc)/1273920, (-11*(21135 + 32647*Nc))/1910880, 
  (1152615 + 570541*Nc)/955440, (73837 - 120456*Nc)/127392}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-5243438726835779*Nc)/231571863017600, (19780 - 3861*Nc)/5160, 
  -2/3, 0, (1752363175396491*Nc)/8270423679200, 
  (3477121534934119*Nc)/99245084150400, (249510885211*Nc)/13058563704, 
  (68380210845257*Nc)/24811271037600, (1037116188251443*Nc)/24811271037600, 
  (191666823046583*Nc)/49622542075200, (166625 + 1930086*Nc)/25800, 
  (-95675 + 956013*Nc)/51600, (-258000 - 965713*Nc)/12900, 
  (-11395 + 932*Nc)/5160, (-430 - 167*Nc)/645, (2*(-3655 + 1718*Nc))/1935, 
  (-27305 + 4956*Nc)/5160, (-12685 + 7732*Nc)/5160, (-23435 + 2233*Nc)/5805, 
  (-11*(18275 + 261849*Nc))/77400, (1531499*Nc)/12900, (85333*Nc)/4300, 
  (-312411*Nc)/2150, (920573*Nc)/51600, (15922421*Nc)/309600, (343*Nc)/1290, 
  (-1542313*Nc)/6267720, (-352219*Nc)/25070880, (-109463*Nc)/6267720, 
  (65 - Nc)/60, (7 - Nc)/8, (70 - 41*Nc)/90, (7*(5 + 2*Nc))/30, 
  (-5 + 7*Nc)/30, (155 - 22*Nc)/135, (328*Nc)/15, (203*Nc)/15, (-83*Nc)/30, 
  (-107055240767816229579600 + 10076893761701907159801811*Nc)/
   9002232283862485584000, (1575143994687200 - 150634409147350477*Nc)/
   38047818312000, (-58445226076300 + 7891339910150003*Nc)/951195457800, 
  (-2166925006400 + 22513219902732169*Nc)/38047818312000, 
  (115342495879845810111200 + 5809673637929547272781911*Nc)/
   46297194602721354432000, (-144194888373659127335800 + 
    30035802957523928324975171*Nc)/54013393703174913504000, 
  (60021091361664214556600 - 8191857728616549315226501*Nc)/
   40510045277381185128000, (-19774670879317*Nc)/1958784555600, 
  (12433963825757889316300 + 3379006853029716529195549*Nc)/
   4051004527738118512800, (-359447565385153764381800 - 
    11649813246255523960744007*Nc)/20255022638690592564000, 
  (326351149351421694938200 - 65548436320111553825204297*Nc)/
   81020090554762370256000, (79149083204800 - 11177648007205847*Nc)/
   38651751936000, (-46977515082680 + 5496093745805773*Nc)/17393288371200, 
  (338750406232000 + 3585187861564873*Nc)/463821023232000, 
  (-293569798309550 + 12131868429572047*Nc)/173932883712000, 
  (580329321510400 - 23270375931509291*Nc)/10870805232000, 
  (-770283906666400 + 46831678660269389*Nc)/10870805232000, 
  (-1352871255769600 + 27621575449205183*Nc)/10870805232000, 
  (6434335138700 + 637679732044031*Nc)/120786724800, 
  (-52868998066850 + 3916127087246041*Nc)/2717701308000, 
  (-40587890225120 - 1110893064040199*Nc)/621188870400, 
  (10899238113400 - 299476758211027*Nc)/402622416000, 
  (416240123994800 + 5676782484834047*Nc)/21741610464000, 
  (-1045984754567200 - 69707108464682419*Nc)/21741610464000, 
  (15419558408800 + 2444726471410477*Nc)/4831468992000, 
  (29*(11857471673600 + 1636584347524577*Nc))/10870805232000, 
  (10655583008000 - 1871958248472979*Nc)/14494406976000, 
  (418227555116000 + 28095291780258947*Nc)/43483220928000, 
  (3346713507200 - 748636445345167*Nc)/505618848000, 
  (8250433876825 - 631284537468416*Nc)/679425327000, 
  (217003813140800 - 8367075567045121*Nc)/7247203488000, 
  (1922353837600 - 12627407456866961*Nc)/5435402616000, 
  (-193011042385 + 98718718212*Nc)/124758966600, 
  (-31861554530540 - 13912451428037*Nc)/2245661398800, 
  (2498861356345 - 104549299499*Nc)/374276899800, 
  (-12715377361930 - 15759268874479*Nc)/1122830699400, 
  (30327460 + 90247303*Nc)/11465280, (3496138 - 12202655*Nc)/9172224, 
  (-31726850 - 49355489*Nc)/22930560, (6698660 + 4364801*Nc)/11465280, 
  (-767363 + 2033044*Nc)/4586112, (37*(-419750 + 101953*Nc))/45861120, 
  (31126820 + 354641*Nc)/15287040, (-11*(110495 + 41303*Nc))/2866320, 
  (-46133750 + 6422371*Nc)/11465280, (-53850 - 1135141*Nc)/1528704}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-204 + 5*Nc)/21, 
  (-312*(-3 + Nc))/49, (552*(-3 + Nc))/49, (-8*(-3 + Nc))/49, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 88/3, (-396 - 91*Nc)/21, (16*(22 + 7*Nc))/7, -400/21, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 50/3, (-75 + 14*Nc)/7, (600 - 7*Nc)/21, -52/7, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-41*Nc)/18, (-1680 + 41*Nc)/28, (-2*(-840 + 41*Nc))/21, 
  (23*Nc)/21, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3857*(-4 + Nc))/186, 0, 
  0, 0, (-15540 + 4133*Nc)/372, (4001*(-4 + Nc))/1488, (4833*(-4 + Nc))/62, 
  (116*(-4 + Nc))/3, (-2075*(-4 + Nc))/62, (-203*(-4 + Nc))/93, 
  (-55*(-4 + Nc))/124, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (7013 + 49439*Nc)/2790, 
  (6952*(-3 + Nc))/945, (-2080*(-3 + Nc))/189, (-439*(-3 + Nc))/945, 
  (-21957 - 46231*Nc)/16740, (471807 - 206099*Nc)/22320, 
  (-120957 - 194671*Nc)/8370, (-28*(-4 + Nc))/3, (75009 + 12839*Nc)/1674, 
  (-205059 - 19637*Nc)/4185, (-60069 + 86593*Nc)/16740, (1611*(-3 + Nc))/320, 
  (-3071*(-3 + Nc))/540, (-173*(-3 + Nc))/2304, (-131*(-3 + Nc))/540, 
  (-3331*(-3 + Nc))/270, (-14189*(-3 + Nc))/270, (-7301*(-3 + Nc))/270, 
  (-25*(-3 + Nc))/3, (-872*(-3 + Nc))/135, (5683*(-3 + Nc))/540, 
  (67*(-3 + Nc))/30, (643*(-3 + Nc))/540, (2653*(-3 + Nc))/540, 
  (-707*(-3 + Nc))/120, (-5731*(-3 + Nc))/270, (-223*(-3 + Nc))/72, 
  (-421*(-3 + Nc))/216, (1651*(-3 + Nc))/540, (2161*(-3 + Nc))/135, 
  (523*(-3 + Nc))/180, (2351*(-3 + Nc))/135, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-24987344 + 32821683*Nc)/2343600, (-3227134*(-3 + Nc))/33075, 
  (1190071*(-3 + Nc))/6615, (513337*(-3 + Nc))/132300, 
  (-15382224 + 2444903*Nc)/669600, (114723338 - 43935951*Nc)/6249600, 
  (-428855808 + 109153031*Nc)/2343600, (6185 - 1753*Nc)/180, 
  (56276988 - 12962989*Nc)/468720, (-60854376 + 11547637*Nc)/1171800, 
  (-33203*(-8268 + 1951*Nc))/4687200, (1866083*(-3 + Nc))/403200, 
  (-2948201*(-3 + Nc))/604800, (-407893*(-3 + Nc))/161280, 
  (3331823*(-3 + Nc))/1209600, (-3803987*(-3 + Nc))/37800, 
  (204563*(-3 + Nc))/9450, (5785823*(-3 + Nc))/37800, (42377*(-3 + Nc))/315, 
  (1004021*(-3 + Nc))/18900, (797153*(-3 + Nc))/10800, 
  (127307*(-3 + Nc))/12600, (-98824*(-3 + Nc))/4725, 
  (-2512381*(-3 + Nc))/18900, (-74147*(-3 + Nc))/50400, 
  (-804347*(-3 + Nc))/37800, (-14837*(-3 + Nc))/10080, 
  (-170207*(-3 + Nc))/30240, (-1660333*(-3 + Nc))/75600, 
  (-60341*(-3 + Nc))/37800, (-705749*(-3 + Nc))/25200, 
  (-27469*(-3 + Nc))/9450, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (5496927 - 21082939*Nc)/1562400, (6548141*(-3 + Nc))/66150, 
  (-1206232*(-3 + Nc))/6615, (-2178901*(-3 + Nc))/529200, 
  (34746951 - 5500147*Nc)/1339200, (-153671787 + 60913399*Nc)/12499200, 
  (979645017 - 251728069*Nc)/4687200, (-1610 + 517*Nc)/60, 
  (-125551437 + 30215261*Nc)/937440, (-79*(-1707081 + 335297*Nc))/2343600, 
  (-551151471 + 130322347*Nc)/9374400, (-1988653*(-3 + Nc))/537600, 
  (590603*(-3 + Nc))/151200, (3061153*(-3 + Nc))/1290240, 
  (-1685713*(-3 + Nc))/604800, (15701351*(-3 + Nc))/151200, 
  (-5745071*(-3 + Nc))/151200, (-23856479*(-3 + Nc))/151200, 
  (-210563*(-3 + Nc))/1680, (-251138*(-3 + Nc))/4725, 
  (-3413969*(-3 + Nc))/43200, (-140887*(-3 + Nc))/16800, 
  (6464257*(-3 + Nc))/302400, (42206527*(-3 + Nc))/302400, 
  (142327*(-3 + Nc))/67200, (3800231*(-3 + Nc))/151200, 
  (70691*(-3 + Nc))/40320, (736721*(-3 + Nc))/120960, 
  (6899209*(-3 + Nc))/302400, (120559*(-3 + Nc))/75600, 
  (2874577*(-3 + Nc))/100800, (116549*(-3 + Nc))/75600, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3227383 + 8761119*Nc)/669600, (-661183*(-3 + Nc))/6300, 
  (60343*(-3 + Nc))/315, (32273*(-3 + Nc))/8400, 
  (-14704483 + 2119201*Nc)/446400, (25632659 - 11710093*Nc)/1785600, 
  (-57519023 + 13642161*Nc)/223200, (1600 - 419*Nc)/180, 
  (7017643 - 1439149*Nc)/44640, (-6713181 + 971647*Nc)/111600, 
  (27519449 - 6164143*Nc)/446400, (1058563*(-3 + Nc))/230400, 
  (-144053*(-3 + Nc))/28800, (-450161*(-3 + Nc))/184320, (674*(-3 + Nc))/225, 
  (-258523*(-3 + Nc))/2400, (18983*(-3 + Nc))/2400, (1221001*(-3 + Nc))/7200, 
  (110713*(-3 + Nc))/720, (51163*(-3 + Nc))/900, (432059*(-3 + Nc))/4800, 
  (98977*(-3 + Nc))/7200, (-107461*(-3 + Nc))/4800, 
  (-2175713*(-3 + Nc))/14400, (-60817*(-3 + Nc))/28800, 
  (-175289*(-3 + Nc))/7200, (-1103*(-3 + Nc))/640, (-35159*(-3 + Nc))/5760, 
  (-329471*(-3 + Nc))/14400, (-2407*(-3 + Nc))/1200, 
  (-422789*(-3 + Nc))/14400, (-18331*(-3 + Nc))/3600, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-168387 + 48289*Nc)/78120, (-4042*(-3 + Nc))/6615, (2320*(-3 + Nc))/1323, 
  (781*(-3 + Nc))/26460, (11049 + 1477*Nc)/66960, 
  (-1451013 + 489551*Nc)/624960, (795003 - 175121*Nc)/234360, (12 - Nc)/3, 
  (15873 + 15709*Nc)/46872, (-819339 + 123173*Nc)/117180, 
  (91731 - 40657*Nc)/468720, (-3609*(-3 + Nc))/8960, (10903*(-3 + Nc))/30240, 
  (18539*(-3 + Nc))/64512, (599*(-3 + Nc))/15120, (-5111*(-3 + Nc))/7560, 
  (-210109*(-3 + Nc))/7560, (-37321*(-3 + Nc))/7560, (1291*(-3 + Nc))/84, 
  (-88*(-3 + Nc))/945, (-2671*(-3 + Nc))/2160, (47*(-3 + Nc))/840, 
  (41963*(-3 + Nc))/15120, (35813*(-3 + Nc))/15120, (-367*(-3 + Nc))/3360, 
  (1609*(-3 + Nc))/7560, (-299*(-3 + Nc))/2016, (799*(-3 + Nc))/6048, 
  (-3649*(-3 + Nc))/15120, (3131*(-3 + Nc))/3780, (743*(-3 + Nc))/5040, 
  (1051*(-3 + Nc))/3780, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-27836771 + 21006747*Nc)/2343600, (-2362537*(-3 + Nc))/66150, 
  (293084*(-3 + Nc))/6615, (527791*(-3 + Nc))/264600, 
  (-9910941 + 2940877*Nc)/669600, (-353912683 + 121273891*Nc)/6249600, 
  (-313882047 + 132537679*Nc)/2343600, (475 + 154*Nc)/90, 
  (41270787 - 15156551*Nc)/468720, (-11237109 + 4580033*Nc)/1171800, 
  (96673761 - 24767977*Nc)/4687200, (-6813131*(-3 + Nc))/806400, 
  (1287929*(-3 + Nc))/151200, (459959*(-3 + Nc))/215040, 
  (968141*(-3 + Nc))/604800, (-786341*(-3 + Nc))/75600, 
  (-4097539*(-3 + Nc))/75600, (6174989*(-3 + Nc))/75600, 
  (141259*(-3 + Nc))/2520, (282766*(-3 + Nc))/4725, 
  (2259779*(-3 + Nc))/21600, (199951*(-3 + Nc))/25200, 
  (-3267487*(-3 + Nc))/151200, (-13229857*(-3 + Nc))/151200, 
  (-426271*(-3 + Nc))/100800, (-2522621*(-3 + Nc))/75600, 
  (-22121*(-3 + Nc))/20160, (-448571*(-3 + Nc))/60480, 
  (-1354219*(-3 + Nc))/151200, (65981*(-3 + Nc))/37800, 
  (-353569*(-3 + Nc))/16800, (-85859*(-3 + Nc))/37800, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (184846*Nc)/9765, (16*(-15435 + 19346*Nc))/6615, (-147584*Nc)/1323, 
  (-16052*Nc)/6615, (-27131*Nc)/4185, (-1822800 + 874997*Nc)/39060, 
  (-1227574*Nc)/29295, (40*Nc)/3, (199310*Nc)/5859, (-671596*Nc)/29295, 
  (527321*Nc)/29295, (39200 - 19349*Nc)/1680, (2*(-11025 + 6079*Nc))/945, 
  (13*(-2352 + 1349*Nc))/4032, (-7751*Nc)/7560, (2*(35280 + 47443*Nc))/945, 
  (-2*(-141120 + 19843*Nc))/945, (-2*(-105840 + 13627*Nc))/945, 
  (-1420*Nc)/21, (-32*(-2205 + 293*Nc))/945, (25200 + 8243*Nc)/135, 
  (-2*(-3920 + 811*Nc))/105, (-52920 + 7211*Nc)/945, 
  (-158760 + 34541*Nc)/945, (-1969*Nc)/210, (-45394*Nc)/945, (-197*Nc)/126, 
  (-1439*Nc)/378, (19937*Nc)/945, (23348*Nc)/945, (8921*Nc)/315, 
  (32548*Nc)/945, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-161227*Nc)/9765, 
  (8*(-5145 + 8842*Nc))/2205, (-39488*Nc)/441, (-3302*Nc)/2205, 
  (-2677*Nc)/2790, (585900 + 526069*Nc)/26040, (45041*Nc)/9765, 32*Nc, 
  (36479*Nc)/1953, (-132226*Nc)/9765, (149497*Nc)/19530, 
  (-3*(4200 + 4201*Nc))/1120, (14175 + 17522*Nc)/1260, 
  (13692 + 7055*Nc)/2688, (-313*Nc)/1260, (11760 + 15881*Nc)/315, 
  (32340 + 19879*Nc)/315, (23520 + 7951*Nc)/315, (-1070*Nc)/21, 
  (16*(735 + 59*Nc))/315, (6720 + 3601*Nc)/90, (1960 - 2091*Nc)/105, 
  (-11760 + 3307*Nc)/630, (-29400 + 16837*Nc)/630, (337*Nc)/140, 
  (-1759*Nc)/315, (389*Nc)/84, (23*Nc)/252, (9439*Nc)/630, (-2302*Nc)/315, 
  (4727*Nc)/210, (-122*Nc)/315, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -46072/465, 658624/945, 
  -294400/189, -47248/945, -176188/4185, (-447803 + 78120*Nc)/1395, 
  -927896/4185, -448/3, -57800/837, 1331056/4185, 726004/4185, 
  (9031 - 1680*Nc)/60, (14*(-847 + 270*Nc))/135, (-3983 + 312*Nc)/144, 
  (-2663 - 315*Nc)/135, (8*(10643 + 2520*Nc))/135, -10744/135, 
  (-8*(7307 + 2520*Nc))/135, (-16*(199 + 28*Nc))/3, -30464/135, 98164/135, 
  824/5, 964/135, 31324/135, -1178/15, -75176/135, 190/9, -902/27, 34228/135, 
  25552/135, 16084/45, 49232/135, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -23948648/4185, 
  -77144288/2835, 52326656/567, 4362896/2835, 107502476/12555, 
  (-62715539 + 22022400*Nc)/4185, 538133512/12555, 16928/3, -67973384/2511, 
  -70435952/12555, -160228268/12555, (1963713 - 473600*Nc)/180, 
  (8*(-784093 + 133200*Nc))/405, (-1247141 + 310752*Nc)/432, 
  (-7*(3709 + 9720*Nc))/810, (8*(-3586531 + 392040*Nc))/405, 
  (8*(-206489 + 589320*Nc))/405, (-8*(3108581 + 72360*Nc))/405, 
  (-16*(-6819 + 8092*Nc))/9, (-512*(11701 + 1125*Nc))/405, 
  (4*(-10669637 + 154800*Nc))/405, (8*(83587 + 9200*Nc))/45, 
  (-4*(760907 + 336600*Nc))/405, (-4*(-891883 + 433800*Nc))/405, 2154/5, 
  11048392/405, -129998/27, 280078/81, -4651316/405, 8695936/405, 
  -1615508/135, 3867536/405, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8496683/468720, 
  -6779327/79380, 1297118/3969, 751603/158760, 14142751/401760, 
  (-247580317 + 76336260*Nc)/3749760, 254590207/1406160, 109/4, 
  -33318791/281232, -20998861/703080, -125811901/2812320, 
  (7866939 - 1641640*Nc)/161280, (-13002956 + 1846845*Nc)/181440, 
  (-4524967 + 1100484*Nc)/387072, (-642419 - 132300*Nc)/725760, 
  (-11989073 + 1443960*Nc)/45360, (-3954187 + 2168460*Nc)/45360, 
  (-13491463 + 370440*Nc)/45360, (-13*(-69 + 1736*Nc))/504, 
  (-210647 - 15750*Nc)/2835, (-5269873 + 77400*Nc)/12960, 
  (341681 + 32200*Nc)/5040, (-3311101 - 1178100*Nc)/90720, 
  (4702829 - 1518300*Nc)/90720, -46667/6720, 4761787/45360, -324797/12096, 
  451813/36288, -3551887/90720, 1146619/11340, -1658071/30240, 914863/22680, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -9938071/234360, -2219417/19845, 1782344/3969, 
  453071/79380, 10002707/200880, (-170573549 + 57327060*Nc)/1874880, 
  172470419/703080, 93/2, -21457003/140616, -13603157/351540, 
  -91709897/1406160, (5148183 - 1232840*Nc)/80640, 
  (37*(-214321 + 37485*Nc))/90720, (-3234983 + 780444*Nc)/193536, 
  (-594913 - 251370*Nc)/362880, (-8432101 + 963900*Nc)/22680, 
  (-395699 + 1811880*Nc)/22680, (-9697691 - 495180*Nc)/22680, 
  (-3279 - 26446*Nc)/252, (-4*(80177 + 6300*Nc))/2835, 
  (-4109861 + 61920*Nc)/6480, (223477 + 25760*Nc)/2520, 
  (-1825997 - 942480*Nc)/45360, (4627573 - 1214640*Nc)/45360, 11201/3360, 
  3653399/22680, -155689/6048, 405425/18144, -2437979/45360, 364129/2835, 
  -771107/15120, 680231/11340, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 179719/1953, 46420/147, 
  -168316/147, -1781/98, -28731/248, (517249 - 179025*Nc)/2604, -747631/1302, 
  -611/6, 228461/651, 37885/434, 106012/651, (11*(-11619 + 2800*Nc))/896, 
  (133829 - 23100*Nc)/672, (410027 - 99372*Nc)/10752, (5323 + 3668*Nc)/2688, 
  (76045 - 7994*Nc)/84, (275 - 14042*Nc)/84, (75231 + 3206*Nc)/84, 
  (-2843 + 9191*Nc)/42, (4771 + 420*Nc)/21, (34921 - 516*Nc)/24, 
  (-16357 - 1932*Nc)/84, (11*(715 + 357*Nc))/84, (-15409 + 5061*Nc)/84, 
  -4211/336, -31993/84, 19459/336, -17135/336, 7985/56, -23585/84, 22745/168, 
  -885/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -787651/39060, 164641/6615, 
  40508/1323, -16882/6615, 121873/8370, (-9647779 + 3147585*Nc)/312480, 
  7081009/117180, 55/2, -864107/23436, -714941/29295, -1909657/234360, 
  (126624 - 33845*Nc)/6720, (-1364648 + 304605*Nc)/60480, 
  (-147844 + 39753*Nc)/32256, (-294811 - 57330*Nc)/120960, 
  (-112438 + 20475*Nc)/1890, (-79174 + 125055*Nc)/3780, 
  (-449318 - 50085*Nc)/1890, (-2214 - 1211*Nc)/21, (-68741 - 3150*Nc)/945, 
  (-126308 + 1935*Nc)/540, (6516 + 805*Nc)/210, (-53587 - 58905*Nc)/7560, 
  (747923 - 75915*Nc)/7560, 221/210, 106067/1890, -1613/252, 16013/1512, 
  -151/1890, 184027/3780, 5147/630, 43681/1890, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  10636711/156240, 947293/8820, -254122/441, -125417/17640, -3447989/44640, 
  (59164843 - 19213180*Nc)/416640, -60436433/156240, -995/12, 7740625/31248, 
  6809639/78120, 27066539/312480, (-5432403 + 1239560*Nc)/53760, 
  (2849254 - 464835*Nc)/20160, (1052301 - 267820*Nc)/43008, 
  (342631 + 84840*Nc)/80640, (2663587 - 317520*Nc)/5040, 
  (1000193 - 592620*Nc)/5040, (4015877 + 147840*Nc)/5040, 
  (20063 + 27188*Nc)/168, (68473 + 6405*Nc)/315, (1423667 - 27960*Nc)/1440, 
  (-31*(2749 + 280*Nc))/560, (724499 + 322980*Nc)/10080, 
  (-2167651 + 431340*Nc)/10080, 47417/6720, -1183193/5040, 64247/1344, 
  -124631/4032, 600893/10080, -72239/315, 90663/1120, -253697/2520, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -6180347/117180, -3981443/19845, 2961368/3969, 408847/39690, 
  7426159/100440, (-118554733 + 40908840*Nc)/937440, 125353663/351540, 187/3, 
  -15462143/70308, -10878109/175770, -73519309/703080, 
  (3622191 - 879760*Nc)/40320, (-2815177 + 494865*Nc)/22680, 
  (-2340595 + 559944*Nc)/96768, (-297971 - 177660*Nc)/181440, 
  (-6579317 + 650160*Nc)/11340, (19*(-8317 + 70560*Nc))/11340, 
  (-6964627 - 340200*Nc)/11340, (4797 - 19712*Nc)/126, 
  (-4*(112223 + 10080*Nc))/2835, (-3172117 + 63360*Nc)/3240, 
  (160469 + 18760*Nc)/1260, (-11*(117059 + 65520*Nc))/22680, 
  (3094241 - 1023120*Nc)/22680, 16937/1680, 2823223/11340, -106961/3024, 
  308857/9072, -2041003/22680, 525871/2835, -615619/7560, 473287/5670, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -17635283/156240, -5067899/8820, 872012/441, 645601/17640, 
  7834057/44640, (-130550059 + 44450280*Nc)/416640, 132323269/156240, 391/4, 
  -16968557/31248, -8728507/78120, -84793327/312480, 
  (12069019 - 2867760*Nc)/53760, (-6368357 + 1075410*Nc)/20160, 
  (-2600897 + 619416*Nc)/43008, (-102713 - 152040*Nc)/80640, 
  (-7533851 + 746760*Nc)/5040, (-120349 + 1335600*Nc)/5040, 
  (-6755341 - 178920*Nc)/5040, (45317 - 54292*Nc)/168, 
  (-43*(4891 + 420*Nc))/630, (-3372091 + 43920*Nc)/1440, 
  (526361 + 72800*Nc)/1680, (-1402687 - 771960*Nc)/10080, 
  (2268143 - 1025640*Nc)/10080, 110279/6720, 2979169/5040, -130327/1344, 
  313351/4032, -2512789/10080, 568543/1260, -268239/1120, 531541/2520, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -572591/15624, -438941/882, 614888/441, 56053/1764, 
  424285/4464, (-6069911 + 2189096*Nc)/41664, 7337881/15624, 43/2, 
  -4501765/15624, -218959/7812, -5691547/31248, (601495 - 141232*Nc)/5376, 
  (-333917 + 52962*Nc)/2016, (5*(-140613 + 30632*Nc))/21504, 
  (42403 - 1512*Nc)/8064, (37*(-12779 + 1008*Nc))/504, 
  (11*(6733 + 6216*Nc))/504, (-183649 + 18480*Nc)/504, (39021 - 10528*Nc)/84, 
  (-5*(635 + 168*Nc))/63, (-164407 + 2064*Nc)/144, (22877 + 2576*Nc)/168, 
  (-77611 - 40824*Nc)/1008, (-84181 - 40824*Nc)/1008, 5233/224, 161461/504, 
  -29551/672, 74975/2016, -190969/1008, 23731/126, -59569/336, 18649/252, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -6513559/234360, -5598811/39690, 2097512/3969, 768239/79380, 
  9384503/200880, (-154476461 + 59319120*Nc)/1874880, 145199651/703080, 
  155/6, -18797227/140616, -14360333/351540, -101264393/1406160, 
  (4700967 - 1275680*Nc)/80640, (-7344943 + 1435140*Nc)/90720, 
  (-3052703 + 805392*Nc)/193536, (-439387 - 264600*Nc)/362880, 
  (-8910229 + 937440*Nc)/22680, (-134291 + 2000880*Nc)/22680, 
  (-9854099 - 574560*Nc)/22680, (12345 - 27328*Nc)/252, 
  (-323837 - 25200*Nc)/2835, (-4617269 + 61920*Nc)/6480, 
  (217933 + 25760*Nc)/2520, (-11*(122923 + 85680*Nc))/45360, 
  (4612537 - 1592640*Nc)/45360, 27329/3360, 4054751/22680, -145945/6048, 
  468089/18144, -2902331/45360, 733907/5670, -769763/15120, 658979/11340, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (753304*Nc)/1454985, (-63336420 + 43814849*Nc)/985635, 
  (-8*(-3944304 + 2126881*Nc))/197127, (-6221911*Nc)/1971270, 
  (-11702411*Nc)/2494260, (-1163708070 + 253334567*Nc)/23279760, 
  (-163196716*Nc)/4364955, (956*Nc)/149, (46210567*Nc)/1745982, 
  (-45691894*Nc)/4364955, (47579489*Nc)/4364955, 
  (50051960 - 13580523*Nc)/2002560, (-112616910 + 30946399*Nc)/4505760, 
  (-37376220 + 10802809*Nc)/4806144, (-14805 - 1399184*Nc)/1126440, 
  (-43218000 + 33624821*Nc)/563220, (76684860 + 6036229*Nc)/563220, 
  (33626880 - 31289549*Nc)/563220, (-59*(-6944 + 6607*Nc))/6258, 
  (-4*(3153150 + 850831*Nc))/140805, (-18732960 - 4315379*Nc)/160920, 
  (634200 - 416957*Nc)/62580, (20361600 + 13295917*Nc)/1126440, 
  (-14432040 + 61656547*Nc)/1126440, (450239*Nc)/83440, (4546121*Nc)/563220, 
  (204857*Nc)/150192, (1186151*Nc)/450576, (19358659*Nc)/1126440, 
  (-40438*Nc)/140805, (7116187*Nc)/375480, (1277249*Nc)/281610, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-45565759*Nc)/23279760, (6804140 - 3739539*Nc)/438060, 
  (4*(-109564 + 56129*Nc))/21903, (110207*Nc)/292040, (3477787*Nc)/2217120, 
  (1015486220 - 140756227*Nc)/62079360, (103408499*Nc)/7759920, 
  (1397*Nc)/1788, (-12651127*Nc)/1551984, (105481*Nc)/1293320, 
  (-26395097*Nc)/15519840, (-65515240 + 12757637*Nc)/8010240, 
  (8189405 - 1596332*Nc)/1001280, (14262556 - 2676315*Nc)/6408192, 
  (-56000 + 1424357*Nc)/4005120, (-187040 - 804277*Nc)/83440, 
  (-1767500 - 4067109*Nc)/250320, (-4955440 + 4496439*Nc)/250320, 
  (-200396 + 112177*Nc)/8344, (-56420 + 293667*Nc)/31290, 
  (-1241960 + 1930289*Nc)/71520, (-1339240 + 248783*Nc)/250320, 
  (725340 - 2637427*Nc)/500640, (7393540 - 9845037*Nc)/500640, 
  (-1109023*Nc)/1001280, (-62977*Nc)/83440, (-115025*Nc)/200256, 
  (-216677*Nc)/200256, (-931009*Nc)/500640, (80753*Nc)/62580, 
  (-1337291*Nc)/500640, (-187319*Nc)/125160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (9849967*Nc)/5819940, (30724470 - 60730427*Nc)/985635, 
  (8*(-171108 + 2348509*Nc))/197127, (2715884*Nc)/985635, 
  (38589391*Nc)/4988520, (1103861640 - 476194717*Nc)/46559520, 
  (1289772397*Nc)/17459820, (881*Nc)/447, (-158121707*Nc)/3491964, 
  (53991089*Nc)/8729910, (-403357351*Nc)/34919640, 
  (-5934740 + 3682111*Nc)/500640, (53412660 - 32487877*Nc)/4505760, 
  (9059652 - 5433893*Nc)/2403072, (-2028600 + 19900201*Nc)/9011520, 
  (-12506760 - 9379667*Nc)/140805, (-56314440 - 19261721*Nc)/281610, 
  (-18683280 + 16154483*Nc)/140805, (2*(-42273 + 133723*Nc))/3129, 
  (4*(-2648205 + 1821628*Nc))/140805, (-3690630 + 5271683*Nc)/40230, 
  (-349720 + 77659*Nc)/15645, (5948145 - 7559299*Nc)/281610, 
  (20540205 - 29689699*Nc)/281610, (-162947*Nc)/31290, (-4632197*Nc)/140805, 
  (20578*Nc)/9387, (-886001*Nc)/112644, (-1990229*Nc)/140805, 
  (560213*Nc)/281610, (-1316387*Nc)/46935, (-539281*Nc)/140805, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (85862863*Nc)/2909970, (-12797820 - 95977981*Nc)/985635, 
  (16*(-449820 + 2700793*Nc))/197127, (6921787*Nc)/985635, 
  (1176227*Nc)/1247130, (-1848976710 + 42901037*Nc)/23279760, 
  (137777263*Nc)/8729910, (-3459*Nc)/149, (-24709283*Nc)/1745982, 
  (93585026*Nc)/4364955, (-368031079*Nc)/17459820, 
  (39762940 - 660269*Nc)/1001280, (-89466615 + 1409537*Nc)/2252880, 
  (-20880846 - 3365437*Nc)/2403072, (4645620 + 20891783*Nc)/9011520, 
  (10765440 - 29494937*Nc)/281610, (-93604770 + 14788097*Nc)/281610, 
  (8993880 + 29193593*Nc)/281610, (703640 + 430257*Nc)/3129, 
  (2*(3793860 + 2136313*Nc))/140805, (14584680 - 4058437*Nc)/80460, 
  (3*(74900 + 4141*Nc))/10430, (-17*(79380 + 10291*Nc))/281610, 
  (-9998730 - 16166117*Nc)/281610, (224131*Nc)/125160, (-5155727*Nc)/281610, 
  (-50093*Nc)/75096, (-295313*Nc)/225288, (-20370223*Nc)/563220, 
  (-1945211*Nc)/281610, (-8054239*Nc)/187740, (1021702*Nc)/140805, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (3127*Nc)/1116, (588 - 983*Nc)/42, (4*(-252 + 281*Nc))/21, 
  (149*Nc)/84, (1183*Nc)/744, (-5921 + 287*Nc)/744, (5467*Nc)/372, -Nc/6, 
  (-1409*Nc)/186, (298*Nc)/93, (-4531*Nc)/744, (3056 + 89*Nc)/768, 
  (-764 - 53*Nc)/192, (-3720 - 1549*Nc)/3072, (-16 + 75*Nc)/128, 
  (448 - 755*Nc)/24, (216 + 127*Nc)/8, (96 + 185*Nc)/8, (-568 + 347*Nc)/12, 
  (4*(21 + 5*Nc))/3, (2736 - 805*Nc)/48, (80 + 11*Nc)/24, (-760 - 89*Nc)/48, 
  (-8 - 559*Nc)/48, (43*Nc)/32, (15*Nc)/8, (-23*Nc)/32, (5*Nc)/32, 
  (-457*Nc)/48, (-5*Nc)/6, (-145*Nc)/16, (17*Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2272067*Nc)/1662840, (-399645 + 42472*Nc)/20115, 
  (-8*(-34524 + 6185*Nc))/4023, (-43891*Nc)/80460, (-138793*Nc)/9977040, 
  (-173069280 + 28126033*Nc)/13302720, (14802617*Nc)/4988520, (2575*Nc)/894, 
  (-410437*Nc)/997704, (-8166791*Nc)/2494260, (18260029*Nc)/9977040, 
  (1240640 - 194207*Nc)/190720, (-523395 + 89038*Nc)/80460, 
  (-2792448 + 576217*Nc)/1373184, (-268560 + 225341*Nc)/2574720, 
  (-8426160 + 1549667*Nc)/160920, (3706560 - 2824667*Nc)/160920, 
  (13*(-130320 + 112969*Nc))/160920, (28712 - 3923*Nc)/1788, 
  (2*(-566955 + 50303*Nc))/20115, (-24274080 + 9603829*Nc)/321840, 
  (-70480 - 33099*Nc)/17880, (4595040 - 798821*Nc)/321840, 
  (3394800 - 2458931*Nc)/321840, (-17987*Nc)/23840, (-930073*Nc)/160920, 
  (22931*Nc)/42912, (-168799*Nc)/128736, (1234873*Nc)/321840, 
  (127843*Nc)/80460, (-133871*Nc)/107280, (-150547*Nc)/80460, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (9713*Nc)/831420, (756000 + 3168569*Nc)/281610, 
  (-8*(55692 + 64973*Nc))/28161, (-380311*Nc)/563220, (-9714257*Nc)/4988520, 
  (52879800 - 645697*Nc)/1662840, (-56918867*Nc)/2494260, (-6073*Nc)/894, 
  (1307875*Nc)/124713, (-363422*Nc)/623565, (11521991*Nc)/4988520, 
  (-9097600 - 135723*Nc)/572160, (20469600 + 224389*Nc)/1287360, 
  (6450432 + 383917*Nc)/1373184, (880920 - 1152427*Nc)/2574720, 
  (6785280 + 2409281*Nc)/160920, (-8654400 + 106429*Nc)/160920, 
  (-29*(-14400 + 145981*Nc))/160920, (73312 - 14793*Nc)/1788, 
  (671760 - 174197*Nc)/20115, (3530880 - 6951353*Nc)/321840, 
  (13920 + 3421*Nc)/5960, (919440 + 1718347*Nc)/321840, 
  (-4461840 + 4317757*Nc)/321840, (15157*Nc)/71520, (672041*Nc)/160920, 
  (-3823*Nc)/42912, (102719*Nc)/128736, (875299*Nc)/321840, (26267*Nc)/40230, 
  (838747*Nc)/107280, (167789*Nc)/80460, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1451117*Nc)/1108560, (-13*(-255780 + 182881*Nc))/187740, 
  (8*(-49539 + 28079*Nc))/9387, (312497*Nc)/375480, (11648693*Nc)/6651360, 
  (77157140 - 33709883*Nc)/8868480, (49546613*Nc)/3325680, (-253*Nc)/447, 
  (-6546445*Nc)/665136, (5403511*Nc)/1662840, (-21761699*Nc)/6651360, 
  (-4977880 + 2599683*Nc)/1144320, (1866705 - 1018444*Nc)/429120, 
  (396364 - 234375*Nc)/305152, (-26310 + 161801*Nc)/429120, 
  (1224480 - 2037607*Nc)/107280, (-7*(322380 + 61619*Nc))/107280, 
  (-1485360 + 1867663*Nc)/107280, (-113816 + 58645*Nc)/3576, 
  (234540 + 98959*Nc)/13410, (6313920 + 2307271*Nc)/214560, 
  (-47480 + 83797*Nc)/35760, (-1542960 - 944429*Nc)/214560, 
  (1306920 - 3582299*Nc)/214560, (-63977*Nc)/143040, (-325927*Nc)/107280, 
  (-6925*Nc)/9536, (-64321*Nc)/85824, (-1004933*Nc)/214560, (16619*Nc)/6705, 
  (-276749*Nc)/71520, (287297*Nc)/53640, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-25889058319 + 15455258788*Nc)/155497860, (-22797015497*(-3 + Nc))/
   105337260, (2437153160*(-3 + Nc))/5266863, (561837569*(-3 + Nc))/
   105337260, (-198731847 - 1054148786*Nc)/133283880, 
  (485942916834 - 165195662953*Nc)/1243982880, 
  (-137238201939 - 5067874502*Nc)/466493580, (-347 - 887*Nc)/18, 
  (26716716456 - 3855542279*Nc)/93298716, (-96830985948 + 27650097971*Nc)/
   233246790, (111402240807 - 18544701244*Nc)/932987160, 
  (6801417857*(-3 + Nc))/107009280, (-14795215661*(-3 + Nc))/240770880, 
  (-5534125547*(-3 + Nc))/256822272, (18996421*(-3 + Nc))/3762045, 
  (-10619843659*(-3 + Nc))/30096360, (11851879789*(-3 + Nc))/30096360, 
  (11512050691*(-3 + Nc))/30096360, (9984497*(-3 + Nc))/111468, 
  (408054131*(-3 + Nc))/7524090, (776135821*(-3 + Nc))/8598960, 
  (125297603*(-3 + Nc))/3344040, (-4169856113*(-3 + Nc))/60192720, 
  (-13946410823*(-3 + Nc))/60192720, (-108198641*(-3 + Nc))/4458720, 
  (-5769789079*(-3 + Nc))/30096360, (-66868855*(-3 + Nc))/8025696, 
  (-1099439581*(-3 + Nc))/24077088, (-3254269301*(-3 + Nc))/60192720, 
  (-512946641*(-3 + Nc))/15048180, (-3236993153*(-3 + Nc))/20064240, 
  (731560919*(-3 + Nc))/15048180, (-457532 + 309539*Nc)/39810, 
  (-185047353 + 29648671*Nc)/716580, (25536633 - 4716991*Nc)/238860, 
  (-52687161 + 10701797*Nc)/358290, (-484567*(-3 + Nc))/95544, 
  (-1238551*(-3 + Nc))/764352, (1390147*(-3 + Nc))/382176, 
  (51877*(-3 + Nc))/47772, (-85105*(-3 + Nc))/63696, 
  (2157437*(-3 + Nc))/764352, (-1942309*(-3 + Nc))/254784, 
  (-27401*(-3 + Nc))/63696, (3870505*(-3 + Nc))/191088, 
  (-45667*(-3 + Nc))/382176}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-8524412269 + 12066717253*Nc)/310995720, 
  (-6414106103*(-3 + Nc))/52668630, (1371432268*(-3 + Nc))/5266863, 
  (95089408*(-3 + Nc))/26334315, (-5220458157 - 80159531*Nc)/266567760, 
  (320771770119 - 111591738763*Nc)/2487965760, 
  (-231346416099 + 27641236243*Nc)/932987160, (-116 - 143*Nc)/9, 
  (33563349285 - 6493475477*Nc)/186597432, (-81820233393 + 20301923741*Nc)/
   466493580, (-19*(-7681594503 + 1463407711*Nc))/1865974320, 
  (597639949*(-3 + Nc))/26752320, (-5281815433*(-3 + Nc))/240770880, 
  (-1079368439*(-3 + Nc))/128411136, (371467741*(-3 + Nc))/120385440, 
  (-721282549*(-3 + Nc))/3762045, (2629942201*(-3 + Nc))/15048180, 
  (1483710437*(-3 + Nc))/7524090, (2780206*(-3 + Nc))/27867, 
  (119740274*(-3 + Nc))/3762045, (19107631*(-3 + Nc))/1074870, 
  (13226881*(-3 + Nc))/836010, (-103860604*(-3 + Nc))/3762045, 
  (-1981486141*(-3 + Nc))/15048180, (-720481*(-3 + Nc))/92890, 
  (-546442913*(-3 + Nc))/7524090, (-4162049*(-3 + Nc))/2006424, 
  (-47686897*(-3 + Nc))/3009636, (-233506541*(-3 + Nc))/7524090, 
  (-43590592*(-3 + Nc))/3762045, (-81765379*(-3 + Nc))/1254015, 
  (117941261*(-3 + Nc))/7524090, (-151418 - 31359*Nc)/39810, 
  (-60643047 + 16684529*Nc)/716580, (8394327 - 1073009*Nc)/238860, 
  (7*(-2503077 + 980329*Nc))/358290, (-30401*(-3 + Nc))/23886, 
  (203071*(-3 + Nc))/764352, (823307*(-3 + Nc))/382176, 
  (336611*(-3 + Nc))/191088, (-66859*(-3 + Nc))/42464, 
  (1060873*(-3 + Nc))/764352, (-197889*(-3 + Nc))/84928, 
  (-10945*(-3 + Nc))/63696, (1259123*(-3 + Nc))/191088, 
  (37723*(-3 + Nc))/382176}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-9088987319 + 5351200283*Nc)/77748930, (-3912352259*(-3 + Nc))/105337260, 
  (742598354*(-3 + Nc))/5266863, (441180661*(-3 + Nc))/210674520, 
  (1957226271 - 1290483437*Nc)/133283880, (854414378091 - 292394277257*Nc)/
   2487965760, (-10444786089 - 11359254157*Nc)/233246790, (139 - 443*Nc)/18, 
  (17246836011 + 3026399*Nc)/186597432, (4*(-7418437527 + 2156800729*Nc))/
   116623395, (4986370551 + 884223608*Nc)/233246790, 
  (11792629393*(-3 + Nc))/214018560, (-25601481889*(-3 + Nc))/481541760, 
  (-8285385631*(-3 + Nc))/513644544, (-108696379*(-3 + Nc))/481541760, 
  (-8427580031*(-3 + Nc))/60192720, (12415819481*(-3 + Nc))/60192720, 
  (3889613219*(-3 + Nc))/60192720, (-11649103*(-3 + Nc))/222936, 
  (-176887514*(-3 + Nc))/3762045, (-733551511*(-3 + Nc))/17197920, 
  (140909707*(-3 + Nc))/6688080, (-1226738197*(-3 + Nc))/120385440, 
  (924208673*(-3 + Nc))/120385440, (-161502029*(-3 + Nc))/8917440, 
  (-7168262531*(-3 + Nc))/60192720, (-95478167*(-3 + Nc))/16051392, 
  (-1224179681*(-3 + Nc))/48154176, (-1956318769*(-3 + Nc))/120385440, 
  (-441960289*(-3 + Nc))/30096360, (-3438005617*(-3 + Nc))/40128480, 
  (1641114121*(-3 + Nc))/30096360, (-595330 + 176769*Nc)/79620, 
  (-99108795 + 15636641*Nc)/1433160, (20041275 - 3055061*Nc)/477720, 
  (22272825 - 12644693*Nc)/716580, (122945*(-3 + Nc))/95544, 
  (-4579997*(-3 + Nc))/1528704, (170447*(-3 + Nc))/764352, 
  (-126889*(-3 + Nc))/382176, (380795*(-3 + Nc))/254784, 
  (877309*(-3 + Nc))/1528704, (-2264023*(-3 + Nc))/509568, 
  (-20691*(-3 + Nc))/42464, (3454127*(-3 + Nc))/382176, 
  (-2398625*(-3 + Nc))/764352}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (99628603 - 1236438475*Nc)/124398288, (1026870463*(-3 + Nc))/42134904, 
  (-318995902*(-3 + Nc))/5266863, (-4154509*(-3 + Nc))/10533726, 
  (181168419 + 64351181*Nc)/106627104, (-26374452201 + 8706638341*Nc)/
   995186304, (18895385721 - 1724316793*Nc)/373194864, (659 + 137*Nc)/36, 
  (19*(-753555153 + 157161793*Nc))/373194864, (9458671137 - 2398307753*Nc)/
   186597432, (-13921633011 + 2319501907*Nc)/746389728, 
  (-46444441*(-3 + Nc))/10700928, (404921599*(-3 + Nc))/96308352, 
  (501391855*(-3 + Nc))/256822272, (-60268667*(-3 + Nc))/96308352, 
  (164340383*(-3 + Nc))/3009636, (-446020501*(-3 + Nc))/6019272, 
  (-119508821*(-3 + Nc))/3009636, (-330553*(-3 + Nc))/55734, 
  (5399333*(-3 + Nc))/3009636, (21787183*(-3 + Nc))/859896, 
  (-256969*(-3 + Nc))/334404, (23013061*(-3 + Nc))/6019272, 
  (92499823*(-3 + Nc))/6019272, (713269*(-3 + Nc))/445872, 
  (26872393*(-3 + Nc))/1504818, (-900821*(-3 + Nc))/4012848, 
  (39659971*(-3 + Nc))/12038544, (42502489*(-3 + Nc))/6019272, 
  (3239750*(-3 + Nc))/752409, (3904526*(-3 + Nc))/250803, 
  (-6117409*(-3 + Nc))/1504818, (56296 + 63951*Nc)/79620, 
  (60772209 - 9805951*Nc)/1433160, (-7081569 + 136471*Nc)/477720, 
  (24775113 - 3876617*Nc)/716580, (97219*(-3 + Nc))/191088, 
  (-809441*(-3 + Nc))/1528704, (-934759*(-3 + Nc))/764352, 
  (-222617*(-3 + Nc))/191088, (3081*(-3 + Nc))/2654, 
  (-1172633*(-3 + Nc))/1528704, (120703*(-3 + Nc))/169856, 
  (15785*(-3 + Nc))/127392, (-955585*(-3 + Nc))/382176, 
  (-342917*(-3 + Nc))/764352}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (8*(2843525 + 26777336*Nc))/4319385, (-4*(73015090 + 66261659*Nc))/
   8778105, (16*(3141784 + 25774445*Nc))/1755621, 
  (7985200 + 72809567*Nc)/8778105, (-1215500 - 24063229*Nc)/5553495, 
  (8264988460 - 372836119*Nc)/103665240, (-8*(6367625 + 96597322*Nc))/
   38874465, (-68*Nc)/3, (-11943688 - 24971543*Nc)/7774893, 
  (8*(31882030 + 100324787*Nc))/38874465, (-2*(47632310 + 364151833*Nc))/
   38874465, (-357041920 + 10559051*Nc)/8917440, 
  (807539780 - 10674563*Nc)/20064240, (224868344 - 40210133*Nc)/21401856, 
  (2974355 - 7080572*Nc)/5016060, (37112560 - 356990917*Nc)/2508030, 
  (-360209800 + 254005747*Nc)/2508030, (77684720 - 492757487*Nc)/2508030, 
  (1299992 - 471903*Nc)/27867, (-4*(-14129060 + 36299051*Nc))/1254015, 
  (-2367040 - 355547357*Nc)/716580, (30574240 + 7423529*Nc)/278670, 
  (-268060600 + 164535001*Nc)/5016060, (-531142600 + 956262331*Nc)/5016060, 
  (-5747120 - 17291269*Nc)/1114680, (-30497360 - 114174217*Nc)/2508030, 
  (-2647376 - 6746629*Nc)/668808, (-8332592 - 6415147*Nc)/2006424, 
  (-21375280 - 178486643*Nc)/5016060, (-5444800 + 25489687*Nc)/1254015, 
  (-38470000 - 138055019*Nc)/1672020, (-8091680 + 73887047*Nc)/1254015, 
  (2*(14010 + 2507*Nc))/6635, (314540 - 286997*Nc)/59715, 
  (-147360 - 10573*Nc)/19905, (-2*(-431140 + 353269*Nc))/59715, 
  (5*(382 + 13915*Nc))/3981, (-47896 - 43917*Nc)/63696, 
  (-45416 - 20165*Nc)/31848, (-4448 + 21635*Nc)/5308, (5928 - 8659*Nc)/10616, 
  (3448 + 25977*Nc)/63696, (-34816 + 109*Nc)/21232, 
  (-11*(-1641 + 109*Nc))/7962, (7*(14496 + 1417*Nc))/15924, 
  (92592 - 20165*Nc)/31848}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(9774459744 + 7723058881*Nc))/12958155, 
  (-4*(7391540688 + 2990513767*Nc))/8778105, (128*(101318637 + 84262331*Nc))/
   1755621, (4*(-213512124 + 451553929*Nc))/8778105, 
  (-2335625328 - 627534467*Nc)/5553495, (130995421536 - 33219428461*Nc)/
   51832620, (-2*(19271030016 + 14809919849*Nc))/38874465, (-3056*Nc)/3, 
  (-2*(1432415208 + 68161091*Nc))/7774893, (4*(27450424848 + 9351390617*Nc))/
   38874465, (-15657355392 - 19923292993*Nc)/38874465, 
  (-3055872092 + 649899597*Nc)/2229360, (-4*(-458677821 + 80328226*Nc))/
   1254015, (1778892780 - 622733833*Nc)/5350464, 
  (961238292 - 99243437*Nc)/10032120, (-2*(2697155076 + 2235930839*Nc))/
   1254015, (2*(-428562204 + 1622228999*Nc))/1254015, 
  (-2*(-2372161764 + 1700541529*Nc))/1254015, (4*(35621600 + 8636823*Nc))/
   27867, (-8*(-112248024 + 295032299*Nc))/1254015, 
  (-935670876 - 1639779919*Nc)/179145, (2*(154299292 + 28960263*Nc))/139335, 
  (-615632892 + 936726647*Nc)/1254015, (-3983035812 + 3292394177*Nc)/1254015, 
  (-202005132 - 90493283*Nc)/278670, (-2*(3712909116 + 1040011499*Nc))/
   1254015, (-14017836 - 31818503*Nc)/167202, (-716563092 - 148596257*Nc)/
   501606, (-818963124 - 1156521181*Nc)/1254015, 
  (16*(-117307491 + 14983886*Nc))/1254015, (-1844625972 - 923620633*Nc)/
   418005, (4*(248086356 + 471486409*Nc))/1254015, 
  (8*(195898 + 40779*Nc))/6635, (-4*(-3716588 + 518701*Nc))/6635, 
  (-4*(5676652 + 171981*Nc))/19905, (-8*(-4367528 + 1915431*Nc))/19905, 
  (2*(-455544 + 486739*Nc))/3981, (-789044 - 824753*Nc)/15924, 
  (1106108 - 160803*Nc)/7962, (8*(22333 + 13374*Nc))/3981, 
  (2*(-40105 + 74894*Nc))/3981, (1073396 - 197397*Nc)/15924, 
  (9*(-32812 + 197*Nc))/5308, (-22*(-3368 + 1773*Nc))/3981, 
  (2543908 + 161343*Nc)/3981, (1753684 - 328005*Nc)/7962}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-151038492 - 152049043*Nc)/4319385, (-2*(-257380362 + 269656147*Nc))/
   8778105, (-64*(4633533 + 472000*Nc))/1755621, 
  (-2*(-12981096 + 2262011*Nc))/8778105, (116075412 + 92867173*Nc)/11106990, 
  (-28984860804 + 5367444389*Nc)/103665240, (1476064764 + 2391772381*Nc)/
   38874465, 36*Nc, (65310228 - 24193637*Nc)/7774893, 
  (-2*(1436264532 + 1115689903*Nc))/38874465, (644356548 - 419252023*Nc)/
   77748930, (634898048 - 104017863*Nc)/4458720, 
  (-362657196 + 54063851*Nc)/2508030, (-389427600 + 66693539*Nc)/10700928, 
  (-15306444 + 42625949*Nc)/10032120, (68018184 + 42734761*Nc)/1254015, 
  (-410990904 - 167192281*Nc)/1254015, (53849304 + 315718511*Nc)/1254015, 
  (2*(2018616 + 2223539*Nc))/27867, (4*(-7084746 + 42568021*Nc))/1254015, 
  (173298744 + 132471401*Nc)/358290, (-7668648 - 5210137*Nc)/139335, 
  (19022688 - 95012983*Nc)/2508030, (-1299672 - 520555153*Nc)/2508030, 
  (15188448 + 10577977*Nc)/557340, (211285224 + 111560161*Nc)/1254015, 
  (2157240 + 1798813*Nc)/334404, (36761400 + 11206147*Nc)/1003212, 
  (34015176 + 6363719*Nc)/2508030, (-32*(-1277091 + 229501*Nc))/1254015, 
  (105039288 + 51065267*Nc)/836010, (-2*(15653844 + 43513511*Nc))/1254015, 
  (-2*(106787 + 12282*Nc))/19905, (2*(-1743283 + 234337*Nc))/59715, 
  (2*(371568 + 8633*Nc))/19905, (4*(-872201 + 288449*Nc))/59715, 
  (5181 - 43993*Nc)/3981, (61142 + 80709*Nc)/31848, (754 + 77507*Nc)/15924, 
  (-19032 - 22487*Nc)/7962, (4558 - 869*Nc)/7962, (-59542 - 28783*Nc)/31848, 
  (-39728 - 89*Nc)/10616, (11*(-1655 + 356*Nc))/15924, 
  (-162394 - 8099*Nc)/7962, (-208912 + 16465*Nc)/15924}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*(1565200647 + 1314572506*Nc))/12958155, 
  (-4*(2209108443 + 1434590474*Nc))/8778105, (64*(66448023 + 53237444*Nc))/
   1755621, (8*(-39526287 + 72731629*Nc))/8778105, 
  (-2*(387511539 + 79610522*Nc))/5553495, (-4*(-2327334351 + 720118472*Nc))/
   12958155, (-4*(3264875133 + 1867749134*Nc))/38874465, (-1072*Nc)/3, 
  (-4*(227484501 + 23330360*Nc))/7774893, (8*(4481355579 + 1417406252*Nc))/
   38874465, (-206*(23511477 + 29370406*Nc))/38874465, 
  (-439499611 + 114941917*Nc)/1114680, (2128283481 - 464008742*Nc)/5016060, 
  (272423742 - 100102483*Nc)/2675232, (83139513 + 22084019*Nc)/2508030, 
  (-4*(449996163 + 305551319*Nc))/1254015, (4*(-399746442 + 120493109*Nc))/
   1254015, (76*(13238493 + 580229*Nc))/1254015, 
  (40*(1687107 + 650747*Nc))/27867, (-8*(-10745439 + 23218978*Nc))/1254015, 
  (-2*(183683163 + 123322519*Nc))/179145, (4*(11827961 + 883023*Nc))/139335, 
  (2*(112770789 + 85821527*Nc))/1254015, (2*(-343874901 + 8074097*Nc))/
   1254015, (-32134581 - 12096583*Nc)/139335, (-4*(610985103 + 169696439*Nc))/
   1254015, (-1452015 - 4709363*Nc)/83601, (-116118645 - 31329953*Nc)/250803, 
  (-2*(126095097 + 183277681*Nc))/1254015, (8*(-75380457 + 731219*Nc))/
   1254015, (-2*(293406861 + 138451513*Nc))/418005, 
  (8*(45514218 + 56002159*Nc))/1254015, (2*(673181 + 190440*Nc))/19905, 
  (-2*(-21831229 + 3633540*Nc))/59715, (-8*(299707 + 11155*Nc))/6635, 
  (-4*(-8153363 + 4472580*Nc))/59715, (-99301 + 66738*Nc)/1327, 
  (-229543 - 352270*Nc)/15924, (388279 - 85186*Nc)/7962, 
  (-4*(-6244 + 1791*Nc))/1327, (4*(-8678 + 22551*Nc))/3981, 
  (357383 - 145906*Nc)/15924, (-24193 + 345*Nc)/2654, 
  (-11*(1723 + 5520*Nc))/15924, (773501 + 62790*Nc)/3981, 
  (274423 - 63825*Nc)/3981}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*(8827776948 + 7536894919*Nc))/12958155, 
  (-4*(13110330132 + 6414309091*Nc))/8778105, 
  (128*(183087108 + 150678005*Nc))/1755621, (4*(-400778316 + 837041287*Nc))/
   8778105, (-8*(532133919 + 132673372*Nc))/5553495, 
  (54704225706 - 16035281947*Nc)/12958155, 
  (-4*(17454690972 + 12242726191*Nc))/38874465, (-5696*Nc)/3, 
  (-8*(645502428 + 50150549*Nc))/7774893, (8*(24864632316 + 8287610203*Nc))/
   38874465, (-2*(14033338164 + 17001238847*Nc))/38874465, 
  (-1713156276 + 421333957*Nc)/743120, (12403489824 - 2537793493*Nc)/5016060, 
  (3094875708 - 1140585745*Nc)/5350464, (1835603748 + 71431309*Nc)/10032120, 
  (-2*(4862673324 + 3728221157*Nc))/1254015, 
  (2*(-3628095876 + 2199481307*Nc))/1254015, 
  (-2*(-3692210796 + 1825530187*Nc))/1254015, (4*(83459356 + 23024857*Nc))/
   27867, (-8*(-183200796 + 375195887*Nc))/1254015, 
  (-1697485644 - 2292447757*Nc)/179145, (2*(229254988 + 34963349*Nc))/139335, 
  (23*(-8943156 + 60467677*Nc))/1254015, (-6106099428 + 3613053461*Nc)/
   1254015, (-359232588 - 158506189*Nc)/278670, 
  (-2*(6727967244 + 1929793757*Nc))/1254015, (-21407964 - 58339625*Nc)/
   167202, (-1295883108 - 307249583*Nc)/501606, 
  (-1465872516 - 2080766323*Nc)/1254015, (16*(-212372469 + 18680513*Nc))/
   1254015, (-3308805348 - 1632718399*Nc)/418005, 
  (4*(463821804 + 775370767*Nc))/1254015, (8*(1006271 + 247089*Nc))/19905, 
  (-4*(-60593078 + 9428773*Nc))/59715, (-4*(10128868 + 347357*Nc))/19905, 
  (-8*(-23243806 + 11606021*Nc))/59715, (2*(-841446 + 757495*Nc))/3981, 
  (-455312 - 596935*Nc)/5308, (2098632 - 431587*Nc)/7962, 
  (4*(85754 + 4211*Nc))/3981, (-159160 + 395253*Nc)/3981, 
  (1953184 - 574205*Nc)/15924, (-502004 + 3581*Nc)/5308, 
  (-11*(-7431 + 7162*Nc))/3981, (4488852 + 325871*Nc)/3981, 
  (3038148 - 662485*Nc)/7962}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (16*(644512739 + 626369241*Nc))/4319385, 
  (-16*(2953356513 + 1360426672*Nc))/8778105, (32*(647644404 + 538363943*Nc))/
   1755621, (2*(-670484112 + 1531761197*Nc))/8778105, 
  (-2*(1844742516 + 541077079*Nc))/5553495, (217991330484 - 68035055509*Nc)/
   51832620, (-16*(3787423863 + 2908883287*Nc))/38874465, -1736*Nc, 
  (-2*(2267767128 + 206395853*Nc))/7774893, 
  (16*(10843133538 + 4096054937*Nc))/38874465, 
  (-4*(6206952282 + 7088924593*Nc))/38874465, (-3376940192 + 894909707*Nc)/
   1486240, (24259087068 - 5448115433*Nc)/10032120, 
  (6284324232 - 2283246911*Nc)/10700928, (831997074 - 12257719*Nc)/5016060, 
  (-8170967328 - 6615797407*Nc)/1254015, (-9959108232 + 4058375257*Nc)/
   1254015, (5885800512 - 3738449597*Nc)/1254015, 
  (2*(163885376 + 34894915*Nc))/27867, (-8*(-204517716 + 376250351*Nc))/
   1254015, (-3027442368 - 4181322407*Nc)/358290, 
  (453233216 + 64543979*Nc)/139335, (-451966296 + 2655034651*Nc)/2508030, 
  (-11167397256 + 7334366881*Nc)/2508030, (-636868656 - 328697599*Nc)/557340, 
  (-11721773328 - 3898716187*Nc)/1254015, (-44261520 - 115912639*Nc)/334404, 
  (-2265344880 - 609184273*Nc)/1003212, (-2597529072 - 3732834473*Nc)/
   2508030, (2*(-1485556032 + 143693197*Nc))/1254015, 
  (-5830908336 - 3094846529*Nc)/836010, (2*(779098368 + 1507782677*Nc))/
   1254015, (4*(618494 + 168981*Nc))/6635, (-2*(-35235692 + 6448217*Nc))/
   19905, (-2*(17924896 + 712659*Nc))/19905, (-28*(-1971132 + 1133887*Nc))/
   19905, (2*(-723966 + 734639*Nc))/3981, (-2494664 - 3539859*Nc)/31848, 
  (3512072 - 977019*Nc)/15924, (554144 + 27291*Nc)/7962, 
  (-500392 + 1466969*Nc)/15924, (-101*(-33544 + 9269*Nc))/31848, 
  (3*(-325248 + 2449*Nc))/10616, (-11*(-11015 + 7347*Nc))/3981, 
  (8046448 + 668577*Nc)/7962, (5497264 - 1359195*Nc)/15924}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*(-553090675 + 45562116*Nc))/12958155, (8*(302170447 + 158660844*Nc))/
   8778105, (-128*(-7491937 + 10040745*Nc))/8778105, 
  (-8*(-35782484 + 11017239*Nc))/8778105, (-2*(59907247 + 19511808*Nc))/
   5553495, (-2198594873 - 3972541926*Nc)/25916310, 
  (-4*(2714551999 + 785323356*Nc))/38874465, -1136/15, 
  (4*(579769213 + 54664170*Nc))/38874465, (8*(281588425 + 177466488*Nc))/
   38874465, (2*(445687957 + 297149388*Nc))/38874465, 
  (34469412 + 84599101*Nc)/1114680, (-74927567 - 190018497*Nc)/2508030, 
  (-111863914 - 237412599*Nc)/13376160, (-23*(2262583 + 1068918*Nc))/2508030, 
  (-4*(11563432 + 712995*Nc))/1254015, (4*(120249658 + 53168901*Nc))/1254015, 
  (-4*(448522196 + 138266049*Nc))/1254015, (-8*(13611788 + 6392173*Nc))/
   139335, (-16*(49588867 + 15397098*Nc))/1254015, 
  (-2*(170398976 + 29803395*Nc))/179145, (4*(6154836 + 8085911*Nc))/139335, 
  (-2*(-94786246 + 33636189*Nc))/1254015, (2*(652290358 + 28428585*Nc))/
   1254015, (-4850612 - 4438947*Nc)/139335, (-4*(-12504164 + 48916311*Nc))/
   1254015, (-12411752 - 433935*Nc)/418005, (-23*(-513460 + 107067*Nc))/
   250803, (2*(-23897564 + 16196811*Nc))/1254015, 
  (8*(17668600 + 3079761*Nc))/1254015, (-2*(10505384 + 7318917*Nc))/418005, 
  (8*(32608022 + 12669681*Nc))/1254015, (32*(-8142 + 15685*Nc))/99525, 
  (32*(155347 + 255815*Nc))/298575, (-8*(-22892 + 318635*Nc))/99525, 
  (16*(764876 + 496345*Nc))/298575, (2*(555061 + 152550*Nc))/19905, 
  (-51584 - 1051*Nc)/7962, (-444676 - 139015*Nc)/19905, 
  (4*(51759 + 61625*Nc))/19905, (-3*(966 + 8935*Nc))/6635, 
  (13514 + 26805*Nc)/13270, (-236 - 54337*Nc)/13270, 
  (11*(944 + 9009*Nc))/19905, (2*(-21476 + 76701*Nc))/19905, 
  (43660 - 115129*Nc)/19905}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-2*(-26718231935 + 171696432*Nc))/47513235, 
  (-32*(3886251041 + 64204542*Nc))/96559155, (32*(7618407109 + 269843400*Nc))/
   96559155, (-2*(-4741665743 + 95790168*Nc))/96559155, 
  (-6468653867 - 26595648*Nc)/61088445, (-91414140179 - 21041828928*Nc)/
   285079410, (-2*(14425084589 + 4680621936*Nc))/427619115, -45928/165, 
  (8*(6122294327 + 120549330*Nc))/427619115, (4*(85026864065 + 387872928*Nc))/
   427619115, (-31898602753 + 2021556528*Nc)/427619115, 
  (2177891153 + 605354104*Nc)/16348640, (-11502360269 - 4110448464*Nc)/
   110353320, (-31456731853 - 6636863208*Nc)/588551040, 
  (962707063 + 156158613*Nc)/27588330, (-8499636109 - 1654631640*Nc)/
   13794165, (23001392551 + 2209402872*Nc)/13794165, 
  (42541769113 + 4951838232*Nc)/13794165, (2*(389001503 + 99080568*Nc))/
   510895, (-8*(-1176398143 + 180713808*Nc))/13794165, 
  (7707655483 - 385290360*Nc)/3941190, (-705338863 - 238287848*Nc)/1532685, 
  (4417712077 + 1840549752*Nc)/27588330, (-31982757689 + 1132865640*Nc)/
   27588330, (-865330309 - 66116664*Nc)/6130740, 
  (-21449531977 - 432556632*Nc)/13794165, (135634951 - 56983320*Nc)/18392220, 
  (-3998493115 + 2465208*Nc)/11035332, (-10939535843 + 214202232*Nc)/
   27588330, (2*(-5093997785 + 66685032*Nc))/13794165, 
  (-11313035483 - 81968904*Nc)/9196110, (2*(441736679 + 114688872*Nc))/
   13794165, (4*(4291639 + 352480*Nc))/364925, (2*(-491299369 + 4005120*Nc))/
   3284325, (-2*(18099521 + 4752120*Nc))/1094775, 
  (4*(-604747913 + 9653640*Nc))/3284325, (2*(9550283 + 686700*Nc))/218955, 
  (-7*(3943099 + 20616*Nc))/350328, (-16786259 - 1162760*Nc)/291940, 
  (-27143399 + 1323600*Nc)/437910, (68740267 - 641880*Nc)/875820, 
  (-41818091 + 641880*Nc)/1751640, (186593 + 3067656*Nc)/583880, 
  (-186593 + 102547*Nc)/19905, (16979963 + 7238472*Nc)/437910, 
  (-34519705 - 1768488*Nc)/875820}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-4*(-99039767 + 3856947*Nc))/4319385, 
  (2*(-217153411 + 161571120*Nc))/8778105, (-352*(-7150117 + 929445*Nc))/
   8778105, (-2*(-107542990 + 11240781*Nc))/8778105, 
  (41368025 - 9972516*Nc)/5553495, (-2071730306 - 2026959369*Nc)/51832620, 
  (-4*(-38799325 + 200111451*Nc))/38874465, 736/15, 
  (2*(769103464 + 27808275*Nc))/38874465, (16*(-48780959 + 22664154*Nc))/
   38874465, (2*(-314615155 + 75677703*Nc))/38874465, 
  (13539410 + 17265603*Nc)/891744, (-151967686 - 193893159*Nc)/10032120, 
  (-372924674 - 242323989*Nc)/53504640, (-47964341 - 50082612*Nc)/20064240, 
  (-119509898 - 717873*Nc)/1254015, (292415114 + 54260079*Nc)/1254015, 
  (-313704442 - 140728827*Nc)/1254015, (-2*(5209718 + 6505623*Nc))/139335, 
  (-4*(36393473 + 15655866*Nc))/1254015, (-160620922 - 30322353*Nc)/358290, 
  (-4788162 + 8245037*Nc)/139335, (119715644 - 34342095*Nc)/2508030, 
  (500914376 + 28678659*Nc)/2508030, (9664006 - 4520193*Nc)/557340, 
  (223771978 - 49906509*Nc)/1254015, (-2183*(6914 + 195*Nc))/1672020, 
  (42217606 - 2520159*Nc)/1003212, (-135977038 + 16501929*Nc)/2508030, 
  (2*(36434021 + 3129459*Nc))/1254015, (23127374 - 7461543*Nc)/836010, 
  (2*(16967458 + 12925299*Nc))/1254015, (4*(51382 + 10585*Nc))/33175, 
  (4*(-2941061 + 522795*Nc))/298575, (-194*(2234 + 3345*Nc))/99525, 
  (4*(-7240394 + 504705*Nc))/298575, (116831 + 25865*Nc)/6635, 
  (-131702 - 1029*Nc)/31848, (-649496 - 141105*Nc)/79620, 
  (-223297 + 125670*Nc)/39810, (380311 - 82065*Nc)/79620, 
  (-368368 + 82065*Nc)/159240, (6702 + 198469*Nc)/159240, 
  (11*(-8936 + 9179*Nc))/79620, (203294 - 295409*Nc)/39810, 
  (-413290 - 117219*Nc)/79620}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (2559419593 + 26693820*Nc)/12958155, (-4*(539561581 + 63894318*Nc))/
   8778105, (16*(135156893 + 16615110*Nc))/8778105, 
  (-50820193 + 4551042*Nc)/1755621, (11*(-3784105 + 434352*Nc))/2221398, 
  (-8435151127 + 2255831913*Nc)/51832620, (218505211 + 145934196*Nc)/7774893, 
  -716/5, (-2*(1271712142 + 20373495*Nc))/38874465, 
  (-2*(-2891487061 + 207907320*Nc))/38874465, (179294903 - 52000836*Nc)/
   15549786, (701154815 - 191481198*Nc)/8917440, 
  (-1416277609 + 428407158*Nc)/20064240, (-1911487121 + 552042474*Nc)/
   107009280, (113454259 + 21117030*Nc)/10032120, 
  (-114311297 - 6285486*Nc)/2508030, (-1410370669 - 112294590*Nc)/2508030, 
  (2099180957 + 205245318*Nc)/2508030, (74272193 + 9622638*Nc)/139335, 
  (4*(96236069 + 8459526*Nc))/1254015, (952404647 + 33672594*Nc)/716580, 
  (-22830763 - 16900234*Nc)/278670, (-333508879 + 93135342*Nc)/5016060, 
  (-3489667501 + 65606538*Nc)/5016060, (-97499401 + 7400850*Nc)/1114680, 
  (-1636977533 + 100567050*Nc)/2508030, (-58187053 - 2520870*Nc)/3344040, 
  (-300008903 + 6619470*Nc)/2006424, (-45564607 - 28740930*Nc)/5016060, 
  (-64383721 - 3798150*Nc)/1254015, (-486133639 + 13939230*Nc)/1672020, 
  (110012107 - 25877190*Nc)/1254015, (-2*(-243823 + 4800*Nc))/33175, 
  (-27912433 - 2427600*Nc)/298575, (-1028297 + 530850*Nc)/99525, 
  (-2*(34357841 + 682350*Nc))/298575, (-108268 - 18655*Nc)/6635, 
  (-884789 - 6510*Nc)/63696, (-30923 + 46910*Nc)/53080, 
  (-932183 - 238380*Nc)/79620, (999193 + 56590*Nc)/53080, 
  (-850569 - 56590*Nc)/106160, (10601 - 107638*Nc)/106160, 
  (-11*(21202 + 8987*Nc))/79620, (964691 + 231754*Nc)/79620, 
  (-1961185 + 1324414*Nc)/159240}}


==> anc/Dila8L4EvenNc.txt <==
{{(-4*(-15 + 8*Nc))/3, -10*(-3 + Nc), 0, 0, 0, 0, 0, 0}, 
 {4*(-4 + Nc), (2*(-36 + 11*Nc))/3, 4*(-2 + Nc), 4*(-2 + Nc), 0, 0, 0, 0}, 
 {-28, -42, (28*(3 + Nc))/3, -4*(7 + 2*Nc), 0, 0, 0, 0}, 
 {-24, -36, 24, (-4*(18 + 11*Nc))/3, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-22*(-1 + Nc))/3, (-11*(-3 + Nc))/3, 0, 0}, 
 {0, 0, 0, 0, (2*(-28 + 3*Nc))/3, -28 + 3*Nc, (28*(-2 + Nc))/3, 
  -2*(-2 + Nc)}, {0, 0, 0, 0, 4, 6, (-4*(-3 + 11*Nc))/3, -4}, 
 {0, 0, 0, 0, -50/3, -25, -50/3, 50/3}}


==> anc/Dila8L4Nc2loop.txt <==
{{{(14*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 6*Nc, (-10*Nc)/3, 3*Nc, 
   (-2*(24 + 7*Nc))/3, (2*(-12 + Nc))/3, 3*Nc, (-17*Nc)/6, (-2*(-11 + Nc))/3, 
   (44 + 13*Nc)/3}, {0, 0, (-10*(-6 + Nc))/3, -10*(-3 + Nc), 0, 0, 0, 0, 0, 
   0}, {0, 0, 4*(-4 + Nc), (4*(-18 + 11*Nc))/3, 4*(-2 + Nc), 4*(-2 + Nc), 0, 
   0, 0, 0}, {0, 0, -28, -42, (2*(42 + 25*Nc))/3, -4*(7 + 2*Nc), 0, 0, 0, 0}, 
  {0, 0, -24, -36, 24, (-2*(36 + 11*Nc))/3, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 22/3, (-11*(-3 + Nc))/3, 0, 0}, 
  {0, 0, 0, 0, 0, 0, (2*(-28 + 3*Nc))/3, (-84 + 31*Nc)/3, (28*(-2 + Nc))/3, 
   -2*(-2 + Nc)}, {0, 0, 0, 0, 0, 0, 4, 6, (-2*(-6 + 11*Nc))/3, -4}, 
  {0, 0, 0, 0, 0, 0, -50/3, -25, -50/3, (2*(25 + 11*Nc))/3}}, 
 {{(59*Nc^2)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {10*Nc^2, (473*Nc^2)/18, y[1], 
   y[2], y[3], y[4], y[5], y[6], y[7], y[8]}, {-8*(-3 + Nc)*(-2 + Nc), 0, 
   (864 + 83*Nc + 103*Nc^2)/9, -((-3 + Nc)*(864 + 263*Nc))/18, 
   -10*(-3 + Nc)*(-2 + Nc), 19*(-3 + Nc)*(-2 + Nc), 
   (1298 - 1211*Nc + 227*Nc^2)/9, ((-3 + Nc)*(-1298 + 677*Nc))/18, 
   (191*(-3 + Nc)*(-2 + Nc))/9, (-89*(-3 + Nc)*(-2 + Nc))/3}, 
  {8*(-2 + Nc)^2, 0, (-1854 + 746*Nc + 43*Nc^2)/9, 
   (-5562 + 3030*Nc + 713*Nc^2)/18, ((-2 + Nc)*(-531 + 211*Nc))/9, 
   (25*(-2 + Nc)*(45 + 7*Nc))/9, (-268 + 448*Nc - 113*Nc^2)/9, 
   (-804 + 984*Nc - 359*Nc^2)/18, (-4*(-2 + Nc)*(-11 + 63*Nc))/9, 
   ((-2 + Nc)*(-314 + 207*Nc))/9}, {-56*Nc, 0, (290*Nc)/9, (265*Nc)/3, 
   (2*(-360 - 325*Nc + 273*Nc^2))/9, (-2*(180 - 235*Nc + 109*Nc^2))/9, 
   (1435*Nc)/9, (3821*Nc)/18, (-2*(-121 - 657*Nc + 16*Nc^2))/9, 
   (484 - 1193*Nc + 84*Nc^2)/9}, {-48*Nc, 0, (-304*Nc)/3, -160*Nc, 
   (8*(6 + 41*Nc))/3, (-4*(-6 + 79*Nc + 34*Nc^2))/3, (658*Nc)/3, (2837*Nc)/9, 
   (4*(31 + 478*Nc + 51*Nc^2))/9, (-2*(-124 + 925*Nc))/9}, 
  {0, (22*(-3 + Nc)*(-2 + Nc))/9, (-1214 + 349*Nc + 27*Nc^2)/18, 
   -((-3 + Nc)*(-1214 + 161*Nc))/36, (47*(-3 + Nc)*(-2 + Nc))/9, 
   (-57*(-3 + Nc)*(-2 + Nc))/4, (10782 - 5773*Nc + 1109*Nc^2)/54, 
   ((-3 + Nc)*(-3594 + 943*Nc))/36, (3919*(-3 + Nc)*(-2 + Nc))/108, 
   (-736*(-3 + Nc)*(-2 + Nc))/27}, {0, (-2*(-2 + Nc)*(-22 + 13*Nc))/9, 
   (-676 + 992*Nc - 31*Nc^2)/6, (-6084 + 8648*Nc - 305*Nc^2)/36, 
   ((-2 + Nc)*(-577 + 53*Nc))/9, -((-2 + Nc)*(-1888 + 123*Nc))/36, 
   (-3218 - 135*Nc - 102*Nc^2)/27, (-9654 + 239*Nc + 845*Nc^2)/54, 
   ((-2 + Nc)*(7080 + 1739*Nc))/108, ((-2 + Nc)*(-2574 + 277*Nc))/54}, 
  {0, (124*Nc)/9, (-1837*Nc)/9, (-669*Nc)/2, (2*(255 + 1046*Nc))/9, 
   (510 - 3929*Nc + 408*Nc^2)/18, (5908*Nc)/27, (9515*Nc)/27, 
   (-1306 + 12469*Nc - 2448*Nc^2)/54, (-1306 - 6561*Nc)/27}, 
  {0, (158*Nc)/9, (1139*Nc)/18, (2627*Nc)/36, (395 - 372*Nc)/9, 
   (790 + 1883*Nc + 484*Nc^2)/36, (2819*Nc)/27, (4877*Nc)/27, 
   (-2594 + 12573*Nc - 1452*Nc^2)/108, (-2594 - 6935*Nc + 1224*Nc^2)/54}}}


==> anc/Gram10L4EvenNc.txt <==
{{(12*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (456 - 298*d + 47*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(456 - 298*d + 47*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (456 - 298*d + 47*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-16*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(456 - 298*d + 47*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (-160*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/
   Nc^2, (-4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (216 - 158*d + 27*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (12*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (304 + 268*d - 266*d^2 + 46*d^3 + d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(304 + 268*d - 266*d^2 + 
     46*d^3 + d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (784 + 708*d - 646*d^2 + 106*d^3 + d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (-4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(608 + 568*d - 530*d^2 + 
     87*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(-46 + 15*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (14 - 5*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(14 - 5*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (32*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (14 - 5*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/(3*Nc^2), (-160*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*
    d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(-76 + 25*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/(3*Nc^2), 
  (6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (-92 - 108*d + 45*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-64*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + 2*d)*(4 + 3*d)*(-7 - 8*d + 4*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/(3*Nc^2), 
  (-12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (66 - 29*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(66 - 29*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (66 - 29*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(66 - 29*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 0, 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (6 - 9*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/
   Nc^2, (-12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (44 + 54*d - 30*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(44 + 54*d - 30*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (44 + 54*d - 30*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(44 + 54*d - 30*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (88 + 86*d - 55*d^2 + 2*d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(164 + 238*d - 100*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (-240*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/
   Nc^2, (-160*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/
   Nc^2, (960*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  0, (-160*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/
   Nc^2, 0}, {(4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-10944 + 7152*d - 1128*d^2 - 24*d^3 - 
     9120*Nc + 5960*d*Nc - 940*d^2*Nc - 20*d^3*Nc - 1152*Nc^2 + 752*d*Nc^2 - 
     120*d^2*Nc^2 - 2*d^3*Nc^2 + 1920*Nc^3 - 1256*d*Nc^3 + 196*d^2*Nc^3 + 
     5*d^3*Nc^3))/Nc^2, ((-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-10944 + 7152*d - 1128*d^2 - 
     24*d^3 - 7296*Nc + 4768*d*Nc - 752*d^2*Nc - 16*d^3*Nc + 1056*Nc^3 - 
     688*d*Nc^3 + 112*d^2*Nc^3 + d^3*Nc^3))/Nc^2, 
  (-16*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-2736 + 1788*d - 282*d^2 - 6*d^3 - 1824*Nc + 
     1192*d*Nc - 188*d^2*Nc - 4*d^3*Nc + 336*Nc^3 - 220*d*Nc^3 + 
     34*d^2*Nc^3 + d^3*Nc^3))/Nc^2, (-4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-5760 + 3360*d - 480*d^2 - 4800*Nc + 2800*d*Nc - 400*d^2*Nc - 512*Nc^2 + 
     304*d*Nc^2 - 50*d^2*Nc^2 + 2*d^3*Nc^2 + 1152*Nc^3 - 664*d*Nc^3 + 
     85*d^2*Nc^3 + 3*d^3*Nc^3))/Nc^2, 
  (2*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(2592 - 1896*d + 324*d^2 + 12*d^3 + 1728*Nc - 
     1264*d*Nc + 216*d^2*Nc + 8*d^3*Nc - 256*Nc^3 + 192*d*Nc^3 - 
     37*d^2*Nc^3))/Nc^2, (8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (304 + 268*d - 266*d^2 + 46*d^3 + d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-7296 - 6432*d + 6384*d^2 - 1104*d^3 - 24*d^4 - 6080*Nc - 5360*d*Nc + 
     5320*d^2*Nc - 920*d^3*Nc - 20*d^4*Nc - 768*Nc^2 - 672*d*Nc^2 + 
     676*d^2*Nc^2 - 120*d^3*Nc^2 - 2*d^4*Nc^2 + 1280*Nc^3 + 1136*d*Nc^3 - 
     1114*d^2*Nc^3 + 188*d^3*Nc^3 + 5*d^4*Nc^3))/Nc^2, 
  (2*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-9408 - 8496*d + 7752*d^2 - 1272*d^3 - 12*d^4 - 6272*Nc - 5664*d*Nc + 
     5168*d^2*Nc - 848*d^3*Nc - 8*d^4*Nc + 1024*Nc^3 + 928*d*Nc^3 - 
     828*d^2*Nc^3 + 125*d^3*Nc^3 + 4*d^4*Nc^3))/Nc^2, 
  (-4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-3648 - 3408*d + 3180*d^2 - 522*d^3 - 12*d^4 - 2432*Nc - 
     2272*d*Nc + 2120*d^2*Nc - 348*d^3*Nc - 8*d^4*Nc + 384*Nc^3 + 
     352*d*Nc^3 - 325*d^2*Nc^3 + 53*d^3*Nc^3 + d^4*Nc^3))/Nc^2, 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-46 + 15*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-168 + 60*d - 12*d^2 - 140*Nc + 50*d*Nc - 10*d^2*Nc - 16*Nc^2 + 
     8*d*Nc^2 - 2*d^2*Nc^2 + 32*Nc^3 - 8*d*Nc^3 + d^2*Nc^3))/Nc^2, 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-84 + 30*d - 6*d^2 - 56*Nc + 20*d*Nc - 4*d^2*Nc + 
     8*Nc^3 - 4*d*Nc^3 + d^2*Nc^3))/Nc^2, 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-336 + 120*d - 24*d^2 - 224*Nc + 80*d*Nc - 
     16*d^2*Nc + 44*Nc^3 - 10*d*Nc^3 + d^2*Nc^3))/(3*Nc^2), 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(1440 - 480*d + 1200*Nc - 400*d*Nc + 
     160*Nc^2 - 54*d*Nc^2 - 240*Nc^3 + 79*d*Nc^3))/Nc^2, 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-912 + 300*d + 12*d^2 - 608*Nc + 200*d*Nc + 
     8*d^2*Nc + 92*Nc^3 - 37*d*Nc^3 + d^2*Nc^3))/(3*Nc^2), 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (-92 - 108*d + 45*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (168 + 192*d - 96*d^2 + 112*Nc + 128*d*Nc - 64*d^2*Nc - 16*Nc^3 - 
     19*d*Nc^3 + 10*d^2*Nc^3))/(3*Nc^2), 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (66 - 29*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-1584 + 696*d - 24*d^2 - 1320*Nc + 580*d*Nc - 20*d^2*Nc - 144*Nc^2 + 
     64*d*Nc^2 - 2*d^2*Nc^2 + 312*Nc^3 - 136*d*Nc^3 + 5*d^2*Nc^3))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-792 + 348*d - 12*d^2 - 528*Nc + 232*d*Nc - 
     8*d^2*Nc + 72*Nc^3 - 32*d*Nc^3 + d^2*Nc^3))/Nc^2, 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-396 + 174*d - 6*d^2 - 264*Nc + 116*d*Nc - 4*d^2*Nc + 
     60*Nc^3 - 26*d*Nc^3 + d^2*Nc^3))/Nc^2, 2*(-5 + d)*(-4 + d)^2*(-2 + d)^5*
   (-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + 3*Nc), (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(72 - 108*d + 12*d^2 + 48*Nc - 
     72*d*Nc + 8*d^2*Nc - 4*Nc^3 + 7*d*Nc^3))/Nc^2, 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (44 + 54*d - 30*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-1056 - 1296*d + 720*d^2 - 
     24*d^3 - 880*Nc - 1080*d*Nc + 600*d^2*Nc - 20*d^3*Nc - 96*Nc^2 - 
     120*d*Nc^2 + 68*d^2*Nc^2 - 2*d^3*Nc^2 + 208*Nc^3 + 252*d*Nc^3 - 
     138*d^2*Nc^3 + 5*d^3*Nc^3))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-1056 - 1296*d + 720*d^2 - 24*d^3 - 880*Nc - 
     1080*d*Nc + 600*d^2*Nc - 20*d^3*Nc - 160*Nc^2 - 192*d*Nc^2 + 
     106*d^2*Nc^2 - 4*d^3*Nc^2 + 112*Nc^3 + 144*d*Nc^3 - 81*d^2*Nc^3 + 
     2*d^3*Nc^3))/Nc^2, (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-528 - 648*d + 360*d^2 - 12*d^3 - 
     352*Nc - 432*d*Nc + 240*d^2*Nc - 8*d^3*Nc + 80*Nc^3 + 96*d*Nc^3 - 
     53*d^2*Nc^3 + 2*d^3*Nc^3))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-528 - 516*d + 330*d^2 - 12*d^3 - 352*Nc - 344*d*Nc + 
     220*d^2*Nc - 8*d^3*Nc + 48*Nc^3 + 46*d*Nc^3 - 30*d^2*Nc^3 + d^3*Nc^3))/
   Nc^2, (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(1968 + 2856*d - 1200*d^2 + 12*d^3 + 1312*Nc + 
     1904*d*Nc - 800*d^2*Nc + 8*d^3*Nc - 200*Nc^3 - 298*d*Nc^3 + 
     115*d^2*Nc^3 + 2*d^3*Nc^3))/Nc^2, 
  (-160*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/
   Nc^2, (-64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-30 - 25*Nc - 4*Nc^2 + 4*Nc^3))/
   Nc^2, (640*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  -128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
   (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), 
  (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-480 - 720*d - 400*Nc - 600*d*Nc - 48*Nc^2 - 
     72*d*Nc^2 + 2*d^2*Nc^2 + 88*Nc^3 + 132*d*Nc^3 + 3*d^2*Nc^3))/Nc^2, 
  16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
   (8 + 12*d + d^2)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc)}, 
 {((-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (21888 - 14304*d + 2256*d^2 + 48*d^3 - 7296*Nc^2 + 4768*d*Nc^2 - 
     752*d^2*Nc^2 - 16*d^3*Nc^2 + 2016*Nc^4 - 1328*d*Nc^4 + 192*d^2*Nc^4 + 
     11*d^3*Nc^4))/(4*Nc^2), (4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-1 + Nc)*(1 + Nc)*(-5472 + 3576*d - 564*d^2 - 12*d^3 + 
     1824*Nc^2 - 1192*d*Nc^2 + 188*d^2*Nc^2 + 4*d^3*Nc^2 - 144*Nc^4 + 
     92*d*Nc^4 - 18*d^2*Nc^4 + d^3*Nc^4))/Nc^2, 
  (5*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(1152 - 672*d + 96*d^2 + 768*Nc - 448*d*Nc + 
     64*d^2*Nc - 64*Nc^3 + 40*d*Nc^3 - 9*d^2*Nc^3 + d^3*Nc^3))/Nc^2, 
  -((-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
     (5184 - 3792*d + 648*d^2 + 24*d^3 - 1728*Nc^2 + 1264*d*Nc^2 - 
      216*d^2*Nc^2 - 8*d^3*Nc^2 + 448*Nc^4 - 304*d*Nc^4 + 31*d^2*Nc^4 + 
      8*d^3*Nc^4))/(2*Nc^2), (4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (304 + 268*d - 266*d^2 + 46*d^3 + d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  ((-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-7296 - 6432*d + 6384*d^2 - 1104*d^3 - 24*d^4 - 4864*Nc - 4288*d*Nc + 
     4256*d^2*Nc - 736*d^3*Nc - 16*d^4*Nc + 704*Nc^3 + 608*d*Nc^3 - 
     626*d^2*Nc^3 + 116*d^3*Nc^3 + d^4*Nc^3))/Nc^2, 
  -((-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
     (-18816 - 16992*d + 15504*d^2 - 2544*d^3 - 24*d^4 + 6272*Nc^2 + 
      5664*d*Nc^2 - 5168*d^2*Nc^2 + 848*d^3*Nc^2 + 8*d^4*Nc^2 - 1152*Nc^4 - 
      1024*d*Nc^4 + 1028*d^2*Nc^4 - 223*d^3*Nc^4 + 12*d^4*Nc^4))/(2*Nc^2), 
  -(((-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
     (7296 + 6816*d - 6360*d^2 + 1044*d^3 + 24*d^4 - 2432*Nc^2 - 
      2272*d*Nc^2 + 2120*d^2*Nc^2 - 348*d^3*Nc^2 - 8*d^4*Nc^2 + 512*Nc^4 + 
      512*d*Nc^4 - 495*d^2*Nc^4 + 83*d^3*Nc^4 + 3*d^4*Nc^4))/Nc^2), 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-46 + 15*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-168 + 60*d - 12*d^2 - 112*Nc + 40*d*Nc - 8*d^2*Nc + 12*Nc^3 - 
     10*d*Nc^3 + 3*d^2*Nc^3))/Nc^2, 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-1 + Nc)*(1 + Nc)*(-168 + 60*d - 12*d^2 + 56*Nc^2 - 20*d*Nc^2 + 
     4*d^2*Nc^2 - 16*Nc^4 + d^2*Nc^4))/Nc^2, 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*
    (1 + Nc)*(672 - 240*d + 48*d^2 - 224*Nc^2 + 80*d*Nc^2 - 16*d^2*Nc^2 + 
     4*Nc^4 - 30*d*Nc^4 + 11*d^2*Nc^4))/(3*Nc^2), 
  (-5*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(288 - 96*d + 192*Nc - 64*d*Nc - 32*Nc^3 + 
     11*d*Nc^3))/Nc^2, ((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-1 + Nc)*(1 + Nc)*(-1824 + 600*d + 24*d^2 + 608*Nc^2 - 
     200*d*Nc^2 - 8*d^2*Nc^2 - 148*Nc^4 + 15*d*Nc^4 + 13*d^2*Nc^4))/(6*Nc^2), 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (-92 - 108*d + 45*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(-1 + Nc)*(1 + Nc)*(-336 - 384*d + 192*d^2 + 112*Nc^2 + 
     128*d*Nc^2 - 64*d^2*Nc^2 - 32*Nc^4 - 33*d*Nc^4 + 14*d^2*Nc^4))/(3*Nc^2), 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (66 - 29*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, 
  -(((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*
     (-1 + Nc)*(1 + Nc)*(-1584 + 696*d - 24*d^2 - 1056*Nc + 464*d*Nc - 
      16*d^2*Nc + 96*Nc^3 - 44*d*Nc^3 + d^2*Nc^3))/Nc^2), 
  -(((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*
     (1 + Nc)*(1584 - 696*d + 24*d^2 - 528*Nc^2 + 232*d*Nc^2 - 8*d^2*Nc^2 + 
      168*Nc^4 - 72*d*Nc^4 + 3*d^2*Nc^4))/Nc^2), 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-1 + Nc)*(1 + Nc)*(-792 + 348*d - 12*d^2 + 264*Nc^2 - 116*d*Nc^2 + 
     4*d^2*Nc^2 + 36*Nc^4 - 14*d*Nc^4 + d^2*Nc^4))/Nc^2, 
  (-5*(-5 + d)*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc))/2, 
  ((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*
    (1 + Nc)*(144 - 216*d + 24*d^2 - 48*Nc^2 + 72*d*Nc^2 - 8*d^2*Nc^2 + 
     28*Nc^4 - 37*d*Nc^4 + 8*d^2*Nc^4))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (44 + 54*d - 30*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, 
  -(((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
     (1 + Nc)*(-1056 - 1296*d + 720*d^2 - 24*d^3 - 704*Nc - 864*d*Nc + 
      480*d^2*Nc - 16*d^3*Nc + 64*Nc^3 + 84*d*Nc^3 - 50*d^2*Nc^3 + d^3*Nc^3))/
    Nc^2), -(((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*
     (-1 + Nc)*(1 + Nc)*(-1056 - 1296*d + 720*d^2 - 24*d^3 - 704*Nc - 
      864*d*Nc + 480*d^2*Nc - 16*d^3*Nc + 224*Nc^3 + 264*d*Nc^3 - 
      145*d^2*Nc^3 + 6*d^3*Nc^3))/Nc^2), 
  ((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-1056 - 1296*d + 720*d^2 - 24*d^3 + 352*Nc^2 + 432*d*Nc^2 - 
     240*d^2*Nc^2 + 8*d^3*Nc^2 + 48*Nc^4 + 48*d*Nc^4 - 25*d^2*Nc^4 + 
     2*d^3*Nc^4))/(2*Nc^2), 
  -(((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
     (1056 + 1032*d - 660*d^2 + 24*d^3 - 352*Nc^2 - 344*d*Nc^2 + 
      220*d^2*Nc^2 - 8*d^3*Nc^2 + 112*Nc^4 + 114*d*Nc^4 - 70*d^2*Nc^4 + 
      3*d^3*Nc^4))/Nc^2), ((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(-1 + Nc)*(1 + Nc)*(3936 + 5712*d - 2400*d^2 + 24*d^3 - 
     1312*Nc^2 - 1904*d*Nc^2 + 800*d^2*Nc^2 - 8*d^3*Nc^2 + 312*Nc^4 + 
     414*d*Nc^4 - 225*d^2*Nc^4 + 18*d^3*Nc^4))/(2*Nc^2), 
  (-80*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (-80*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-6 - 4*Nc + Nc^3))/Nc^2, 
  (160*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-1 + Nc)*(1 + Nc)*(18 - 6*Nc^2 + Nc^4))/Nc^2, 
  160*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
   (-1 + Nc)*Nc^2*(1 + Nc), (10*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (96 + 144*d + 64*Nc + 96*d*Nc - 8*Nc^3 - 12*d*Nc^3 + d^2*Nc^3))/Nc^2, 
  -20*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
   (8 + 12*d + d^2)*(-1 + Nc)*Nc^2*(1 + Nc)}, 
 {(32*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*
    (1 + Nc)*(2736 - 1788*d + 282*d^2 + 6*d^3 - 912*Nc^2 + 596*d*Nc^2 - 
     94*d^2*Nc^2 - 2*d^3*Nc^2 + 216*Nc^4 - 142*d*Nc^4 + 21*d^2*Nc^4 + 
     d^3*Nc^4))/Nc^2, (16*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-1440 + 840*d - 120*d^2 - 
     960*Nc + 560*d*Nc - 80*d^2*Nc + 224*Nc^3 - 128*d*Nc^3 + 15*d^2*Nc^3 + 
     d^3*Nc^3))/Nc^2, (-8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-1 + Nc)*(1 + Nc)*(-1296 + 948*d - 162*d^2 - 6*d^3 + 
     432*Nc^2 - 316*d*Nc^2 + 54*d^2*Nc^2 + 2*d^3*Nc^2 - 40*Nc^4 + 34*d*Nc^4 - 
     10*d^2*Nc^4 + d^3*Nc^4))/Nc^2, (-16*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(304 + 268*d - 266*d^2 + 46*d^3 + d^4)*(-3 + Nc)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (-16*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-1824 - 1608*d + 1596*d^2 - 276*d^3 - 6*d^4 - 1216*Nc - 
     1072*d*Nc + 1064*d^2*Nc - 184*d^3*Nc - 4*d^4*Nc + 224*Nc^3 + 
     200*d*Nc^3 - 194*d^2*Nc^3 + 32*d^3*Nc^3 + d^4*Nc^3))/Nc^2, 
  (-8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (4704 + 4248*d - 3876*d^2 + 636*d^3 + 6*d^4 - 1568*Nc^2 - 1416*d*Nc^2 + 
     1292*d^2*Nc^2 - 212*d^3*Nc^2 - 2*d^4*Nc^2 + 240*Nc^4 + 220*d*Nc^4 - 
     182*d^2*Nc^4 + 19*d^3*Nc^4 + 3*d^4*Nc^4))/Nc^2, 
  (-8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-3648 - 3408*d + 3180*d^2 - 522*d^3 - 12*d^4 + 1216*Nc^2 + 1136*d*Nc^2 - 
     1060*d^2*Nc^2 + 174*d^3*Nc^2 + 4*d^4*Nc^2 - 160*Nc^4 - 136*d*Nc^4 + 
     120*d^2*Nc^4 - 19*d^3*Nc^4))/Nc^2, 
  (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-46 + 15*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (32*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (42 - 15*d + 3*d^2 + 28*Nc - 10*d*Nc + 2*d^2*Nc - 6*Nc^3 + d*Nc^3))/Nc^2, 
  (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-1 + Nc)*(1 + Nc)*(84 - 30*d + 6*d^2 - 28*Nc^2 + 10*d*Nc^2 - 
     2*d^2*Nc^2 + 2*Nc^4 - 3*d*Nc^4 + d^2*Nc^4))/Nc^2, 
  (32*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-1 + Nc)*(1 + Nc)*(-168 + 60*d - 12*d^2 + 56*Nc^2 - 20*d*Nc^2 + 
     4*d^2*Nc^2 - 16*Nc^4 + d^2*Nc^4))/(3*Nc^2), 
  (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(360 - 120*d + 240*Nc - 80*d*Nc - 40*Nc^3 + 
     13*d*Nc^3))/Nc^2, (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*(228 - 75*d - 3*d^2 - 76*Nc^2 + 
     25*d*Nc^2 + d^2*Nc^2 + 8*Nc^4 - 6*d*Nc^4 + d^2*Nc^4))/(3*Nc^2), 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (-92 - 108*d + 45*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (64*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(-1 + Nc)*(1 + Nc)*(-84 - 96*d + 48*d^2 + 28*Nc^2 + 32*d*Nc^2 - 
     16*d^2*Nc^2 - 2*Nc^4 - 3*d*Nc^4 + 2*d^2*Nc^4))/(3*Nc^2), 
  (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (66 - 29*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-396 + 174*d - 6*d^2 - 264*Nc + 116*d*Nc - 4*d^2*Nc + 60*Nc^3 - 
     26*d*Nc^3 + d^2*Nc^3))/Nc^2, (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-396 + 174*d - 6*d^2 + 132*Nc^2 - 58*d*Nc^2 + 2*d^2*Nc^2 - 6*Nc^4 + 
     3*d*Nc^4))/Nc^2, (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*(396 - 174*d + 6*d^2 - 132*Nc^2 + 
     58*d*Nc^2 - 2*d^2*Nc^2 + 54*Nc^4 - 23*d*Nc^4 + d^2*Nc^4))/Nc^2, 
  -8*(-5 + d)*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
   (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), 
  (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-1 + Nc)*(1 + Nc)*(-36 + 54*d - 6*d^2 + 12*Nc^2 - 18*d*Nc^2 + 
     2*d^2*Nc^2 + 2*Nc^4 - 2*d*Nc^4 + d^2*Nc^4))/Nc^2, 
  (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (44 + 54*d - 30*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-264 - 324*d + 180*d^2 - 6*d^3 - 
     176*Nc - 216*d*Nc + 120*d^2*Nc - 4*d^3*Nc + 40*Nc^3 + 48*d*Nc^3 - 
     26*d^2*Nc^3 + d^3*Nc^3))/Nc^2, (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (264 + 324*d - 180*d^2 + 6*d^3 + 176*Nc + 216*d*Nc - 120*d^2*Nc + 
     4*d^3*Nc - 8*Nc^3 - 12*d*Nc^3 + 7*d^2*Nc^3))/Nc^2, 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (264 + 324*d - 180*d^2 + 6*d^3 - 88*Nc^2 - 108*d*Nc^2 + 60*d^2*Nc^2 - 
     2*d^3*Nc^2 + 36*Nc^4 + 42*d*Nc^4 - 23*d^2*Nc^4 + d^3*Nc^4))/Nc^2, 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-528 - 516*d + 330*d^2 - 12*d^3 + 176*Nc^2 + 172*d*Nc^2 - 110*d^2*Nc^2 + 
     4*d^3*Nc^2 - 8*Nc^4 - 6*d*Nc^4 + 5*d^2*Nc^4))/Nc^2, 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-984 - 1428*d + 600*d^2 - 6*d^3 + 328*Nc^2 + 476*d*Nc^2 - 200*d^2*Nc^2 + 
     2*d^3*Nc^2 - 36*Nc^4 - 60*d*Nc^4 + 15*d^2*Nc^4 + 3*d^3*Nc^4))/Nc^2, 
  (320*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-15 - 10*Nc + Nc^3))/Nc^2, 
  (-640*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-1 + Nc)*(1 + Nc)*(18 - 6*Nc^2 + Nc^4))/Nc^2, 
  512*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
   (-1 + Nc)*Nc^2*(1 + Nc), (32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-120 - 180*d - 80*Nc - 120*d*Nc + 16*Nc^3 + 24*d*Nc^3 + d^2*Nc^3))/Nc^2, 
  -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
   (8 + 12*d + d^2)*(-1 + Nc)*Nc^2*(1 + Nc)}, 
 {(4*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-9216 - 17664*d - 1152*d^2 + 6144*d^3 - 1152*d^4 - 7680*Nc - 
     14720*d*Nc - 960*d^2*Nc + 5120*d^3*Nc - 960*d^4*Nc - 288*Nc^2 - 
     328*d*Nc^2 + 384*d^2*Nc^2 + 78*d^3*Nc^2 - 152*d^4*Nc^2 + 36*d^5*Nc^2 + 
     2640*Nc^3 + 5396*d*Nc^3 + 960*d^2*Nc^3 - 1931*d^3*Nc^3 + 156*d^4*Nc^3 + 
     54*d^5*Nc^3))/Nc^2, (-2*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(1152 + 7968*d + 5424*d^2 - 5328*d^3 + 864*d^4 + 
     768*Nc + 5312*d*Nc + 3616*d^2*Nc - 3552*d^3*Nc + 576*d^4*Nc + 16*Nc^3 - 
     556*d*Nc^3 - 422*d^2*Nc^3 + 482*d^3*Nc^3 - 159*d^4*Nc^3 + 24*d^5*Nc^3))/
   Nc^2, (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (16 + 48*d + 39*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-4*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-4608 - 11136*d - 3552*d^2 + 5400*d^3 - 
     936*d^4 - 3840*Nc - 9280*d*Nc - 2960*d^2*Nc + 4500*d^3*Nc - 780*d^4*Nc - 
     448*Nc^2 - 976*d*Nc^2 - 300*d^2*Nc^2 + 516*d^3*Nc^2 - 110*d^4*Nc^2 + 
     4*d^5*Nc^2 + 864*Nc^3 + 2248*d*Nc^3 + 734*d^2*Nc^3 - 1026*d^3*Nc^3 + 
     147*d^4*Nc^3 + 6*d^5*Nc^3))/Nc^2, 
  (-2*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-6912 - 14400*d - 2352*d^2 + 5772*d^3 - 1044*d^4 - 4608*Nc - 9600*d*Nc - 
     1568*d^2*Nc + 3848*d^3*Nc - 696*d^4*Nc + 656*Nc^3 + 1428*d*Nc^3 + 
     222*d^2*Nc^3 - 413*d^3*Nc^3 + 5*d^4*Nc^3 + 16*d^5*Nc^3))/Nc^2, 
  (-2*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (5760 + 11040*d + 2880*d^2 - 5100*d^3 + 900*d^4 + 3840*Nc + 7360*d*Nc + 
     1920*d^2*Nc - 3400*d^3*Nc + 600*d^4*Nc - 416*Nc^3 - 968*d*Nc^3 - 
     172*d^2*Nc^3 + 347*d^3*Nc^3 - 64*d^4*Nc^3 + 4*d^5*Nc^3))/Nc^2, 
  (-96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(144 + 96*d - 48*d^2 + 120*Nc + 80*d*Nc - 40*d^2*Nc + 12*Nc^2 + 
     6*d*Nc^2 - 16*d^2*Nc^2 + 4*d^3*Nc^2 - 30*Nc^3 - 23*d*Nc^3 - 8*d^2*Nc^3 + 
     6*d^3*Nc^3))/Nc^2, (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-72 - 48*d + 24*d^2 - 48*Nc - 
     32*d*Nc + 16*d^2*Nc + 6*Nc^3 + 3*d*Nc^3 - 8*d^2*Nc^3 + 2*d^3*Nc^3))/
   Nc^2, (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(288 + 192*d - 96*d^2 + 192*Nc + 128*d*Nc - 
     64*d^2*Nc - 42*Nc^3 - 33*d*Nc^3 - 16*d^2*Nc^3 + 10*d^3*Nc^3))/(3*Nc^2), 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2304 + 4992*d + 1536*d^2 - 1152*d^3 + 1920*Nc + 4160*d*Nc + 
     1280*d^2*Nc - 960*d^3*Nc + 264*Nc^2 + 572*d*Nc^2 + 160*d^2*Nc^2 - 
     134*d^3*Nc^2 - 372*Nc^3 - 806*d*Nc^3 - 272*d^2*Nc^3 + 183*d^3*Nc^3))/
   Nc^2, (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-1440 - 3120*d - 960*d^2 + 720*d^3 - 960*Nc - 2080*d*Nc - 
     640*d^2*Nc + 480*d^3*Nc + 120*Nc^3 + 246*d*Nc^3 - d^2*Nc^3 - 
     155*d^3*Nc^3 + 42*d^4*Nc^3))/(3*Nc^2), 
  (-48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (144 + 312*d + 96*d^2 - 72*d^3 + 96*Nc + 208*d*Nc + 64*d^2*Nc - 
     48*d^3*Nc - 12*Nc^3 - 15*d*Nc^3 - 5*d^2*Nc^3 + 5*d^3*Nc^3))/(3*Nc^2), 
  (-96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/
   Nc^2, (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-864 + 288*d - 720*Nc + 240*d*Nc - 
     16*Nc^2 - 2*d*Nc^2 + 2*d^2*Nc^2 + 264*Nc^3 - 99*d*Nc^3 + 3*d^2*Nc^3))/
   Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(432 - 144*d + 288*Nc - 96*d*Nc - 8*Nc^3 - 
     d*Nc^3 + d^2*Nc^3))/Nc^2, (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-216 + 72*d - 144*Nc + 48*d*Nc + 64*Nc^3 - 25*d*Nc^3 + d^2*Nc^3))/Nc^2, 
  -2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
   (54 + 77*d - 46*d^2 + 6*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + 3*Nc), 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-144 + 336*d - 96*d^2 - 96*Nc + 224*d*Nc - 64*d^2*Nc + 
     22*Nc^3 - 4*d*Nc^3 - 23*d^2*Nc^3 + 8*d^3*Nc^3))/Nc^2, 
  (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (16 + 32*d + 25*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-1152 - 1920*d - 1032*d^2 + 600*d^3 - 
     960*Nc - 1600*d*Nc - 860*d^2*Nc + 500*d^3*Nc - 80*Nc^2 - 48*d*Nc^2 - 
     32*d^2*Nc^2 + 10*d^3*Nc^2 + 4*d^4*Nc^2 + 264*Nc^3 + 568*d*Nc^3 + 
     296*d^2*Nc^3 - 185*d^3*Nc^3 + 6*d^4*Nc^3))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (1152 + 1920*d + 1032*d^2 - 600*d^3 + 960*Nc + 1600*d*Nc + 860*d^2*Nc - 
     500*d^3*Nc + 248*Nc^2 + 548*d*Nc^2 + 282*d^2*Nc^2 - 194*d^3*Nc^2 + 
     8*d^4*Nc^2 - 12*Nc^3 + 182*d*Nc^3 + 79*d^2*Nc^3 - 91*d^3*Nc^3 + 
     12*d^4*Nc^3))/Nc^2, (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-576 - 960*d - 516*d^2 + 300*d^3 - 384*Nc - 
     640*d*Nc - 344*d^2*Nc + 200*d^3*Nc + 124*Nc^3 + 274*d*Nc^3 + 
     141*d^2*Nc^3 - 97*d^3*Nc^3 + 4*d^4*Nc^3))/Nc^2, 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (288 + 1776*d + 1068*d^2 - 564*d^3 + 192*Nc + 1184*d*Nc + 712*d^2*Nc - 
     376*d^3*Nc + 24*Nc^3 - 34*d*Nc^3 - 37*d^2*Nc^3 - 4*d^3*Nc^3 + 
     4*d^4*Nc^3))/Nc^2, (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3456 + 3744*d + 1212*d^2 - 948*d^3 + 
     2304*Nc + 2496*d*Nc + 808*d^2*Nc - 632*d^3*Nc - 284*Nc^3 - 240*d*Nc^3 - 
     61*d^2*Nc^3 - 3*d^3*Nc^3 + 20*d^4*Nc^3))/Nc^2, 
  (128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (-16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(96 + 96*d + 80*Nc + 80*d*Nc + 18*Nc^2 + 
     22*d*Nc^2 - 5*Nc^3 + d*Nc^3))/Nc^2, 
  (-512*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
   (11 + 17*d)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), 
  (8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-384 - 960*d - 576*d^2 - 320*Nc - 800*d*Nc - 480*d^2*Nc - 
     32*Nc^2 - 64*d*Nc^2 - 34*d^2*Nc^2 + 12*d^3*Nc^2 + 80*Nc^3 + 224*d*Nc^3 + 
     141*d^2*Nc^3 + 18*d^3*Nc^3))/Nc^2, -16*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^2*(4 + 3*d)*(20 + 66*d + 49*d^2 + 6*d^3)*(-2 + Nc)*(-1 + Nc)*Nc*
   (1 + Nc)}, {((-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (4032 + 6384*d - 2496*d^2 - 3756*d^3 + 1164*d^4 + 72*d^5 - 1344*Nc^2 - 
     2128*d*Nc^2 + 832*d^2*Nc^2 + 1252*d^3*Nc^2 - 388*d^4*Nc^2 - 
     24*d^5*Nc^2 + 272*Nc^4 + 244*d*Nc^4 - 212*d^2*Nc^4 - 75*d^3*Nc^4 - 
     55*d^4*Nc^4 + 36*d^5*Nc^4))/Nc^2, 
  (-4*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(112 + 412*d + 122*d^2 - 261*d^3 + 
     54*d^4 + 2*d^5)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (4*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(672 + 2472*d + 732*d^2 - 1566*d^3 + 324*d^4 + 
     12*d^5 + 448*Nc + 1648*d*Nc + 488*d^2*Nc - 1044*d^3*Nc + 216*d^4*Nc + 
     8*d^5*Nc - 112*Nc^3 - 236*d*Nc^3 - 54*d^2*Nc^3 + 164*d^3*Nc^3 - 
     41*d^4*Nc^3))/Nc^2, ((-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*
    (1 + Nc)*(-2496 - 12912*d - 6888*d^2 + 8460*d^3 - 1512*d^4 - 24*d^5 + 
     832*Nc^2 + 4304*d*Nc^2 + 2296*d^2*Nc^2 - 2820*d^3*Nc^2 + 504*d^4*Nc^2 + 
     8*d^5*Nc^2 - 368*Nc^4 - 1068*d*Nc^4 - 494*d^2*Nc^4 + 832*d^3*Nc^4 - 
     239*d^4*Nc^4 + 20*d^5*Nc^4))/Nc^2, 
  ((-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (1536 + 10368*d + 4392*d^2 - 6576*d^3 + 1212*d^4 + 48*d^5 - 512*Nc^2 - 
     3456*d*Nc^2 - 1464*d^2*Nc^2 + 2192*d^3*Nc^2 - 404*d^4*Nc^2 - 
     16*d^5*Nc^2 + 224*Nc^4 + 728*d*Nc^4 + 306*d^2*Nc^4 - 533*d^3*Nc^4 + 
     98*d^4*Nc^4 + 8*d^5*Nc^4))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
    (-10 - 53*d + 19*d^2 + 2*d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-12 - 90*d + 30*d^2 - 12*d^3 - 
     8*Nc - 60*d*Nc + 20*d^2*Nc - 8*d^3*Nc + 2*Nc^3 + 7*d*Nc^3 - 
     11*d^2*Nc^3 + 4*d^3*Nc^3))/Nc^2, 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-6 - 45*d + 15*d^2 - 6*d^3 + 2*Nc^2 + 15*d*Nc^2 - 5*d^2*Nc^2 + 
     2*d^3*Nc^2 - 4*d*Nc^4 - 3*d^2*Nc^4 + d^3*Nc^4))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (48 + 360*d - 120*d^2 + 48*d^3 - 16*Nc^2 - 120*d*Nc^2 + 40*d^2*Nc^2 - 
     16*d^3*Nc^2 + 6*Nc^4 + 5*d*Nc^4 - 45*d^2*Nc^4 + 16*d^3*Nc^4))/(3*Nc^2), 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (288 + 2064*d + 1872*d^2 - 864*d^3 + 192*Nc + 1376*d*Nc + 1248*d^2*Nc - 
     576*d^3*Nc - 28*Nc^3 - 220*d*Nc^3 - 195*d^2*Nc^3 + 97*d^3*Nc^3))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-96 - 666*d - 597*d^2 + 291*d^3 + 18*d^4 + 32*Nc^2 + 222*d*Nc^2 + 
     199*d^2*Nc^2 - 97*d^3*Nc^2 - 6*d^4*Nc^2 - 37*d*Nc^4 - 66*d^2*Nc^4 - 
     14*d^3*Nc^4 + 15*d^4*Nc^4))/(3*Nc^2), 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-20 - 136*d - 123*d^2 + 
     55*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-1 + Nc)*(1 + Nc)*(-24 - 216*d - 192*d^2 + 120*d^3 + 8*Nc^2 + 
     72*d*Nc^2 + 64*d^2*Nc^2 - 40*d^3*Nc^2 - 22*d*Nc^4 - 15*d^2*Nc^4 + 
     7*d^3*Nc^4))/(3*Nc^2), (4*(-15 + d)*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*
    (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (360 - 204*d + 12*d^2 + 240*Nc - 136*d*Nc + 8*d^2*Nc - 8*Nc^3 + 
     7*d*Nc^3))/Nc^2, (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-1 + Nc)*(1 + Nc)*(360 - 204*d + 12*d^2 - 120*Nc^2 + 
     68*d*Nc^2 - 4*d^2*Nc^2 + 52*Nc^4 - 27*d*Nc^4 + 2*d^2*Nc^4))/Nc^2, 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*
    (1 + Nc)*(-180 + 102*d - 6*d^2 + 60*Nc^2 - 34*d*Nc^2 + 2*d^2*Nc^2 + 
     22*Nc^4 - 10*d*Nc^4 + d^2*Nc^4))/Nc^2, (-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
   (2 + 3*d)*(4 + 3*d)*(38 + 84*d - 51*d^2 + 8*d^3)*(-2 + Nc)*(-1 + Nc)*Nc*
   (1 + Nc), (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
    (-1 + Nc)*(1 + Nc)*(216 - 300*d - 108*d^2 + 24*d^3 - 72*Nc^2 + 
     100*d*Nc^2 + 36*d^2*Nc^2 - 8*d^3*Nc^2 + 42*Nc^4 + 9*d*Nc^4 - 
     47*d^2*Nc^4 + 12*d^3*Nc^4))/Nc^2, 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-4 + 62*d + 35*d^2 - 
     34*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-24 + 372*d + 210*d^2 - 204*d^3 + 12*d^4 - 
     16*Nc + 248*d*Nc + 140*d^2*Nc - 136*d^3*Nc + 8*d^4*Nc + 4*Nc^3 - 
     10*d*Nc^3 - 8*d^2*Nc^3 + 11*d^3*Nc^3))/Nc^2, 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (48 - 744*d - 420*d^2 + 408*d^3 - 24*d^4 + 32*Nc - 496*d*Nc - 
     280*d^2*Nc + 272*d^3*Nc - 16*d^4*Nc + 36*Nc^3 + 214*d*Nc^3 + 
     110*d^2*Nc^3 - 103*d^3*Nc^3 + 8*d^4*Nc^3))/Nc^2, 
  -(((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
     (48 - 744*d - 420*d^2 + 408*d^3 - 24*d^4 - 16*Nc^2 + 248*d*Nc^2 + 
      140*d^2*Nc^2 - 136*d^3*Nc^2 + 8*d^4*Nc^2 + 44*Nc^4 + 90*d*Nc^4 + 
      40*d^2*Nc^4 - 35*d^3*Nc^4 + 4*d^4*Nc^4))/Nc^2), 
  ((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (768 + 1368*d + 336*d^2 - 732*d^3 + 48*d^4 - 256*Nc^2 - 456*d*Nc^2 - 
     112*d^2*Nc^2 + 244*d^3*Nc^2 - 16*d^4*Nc^2 + 104*Nc^4 + 206*d*Nc^4 + 
     73*d^2*Nc^4 - 102*d^3*Nc^4 + 8*d^4*Nc^4))/Nc^2, 
  -(((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
     (-1488 + 3048*d + 3300*d^2 - 1440*d^3 + 24*d^4 + 496*Nc^2 - 
      1016*d*Nc^2 - 1100*d^2*Nc^2 + 480*d^3*Nc^2 - 8*d^4*Nc^2 + 60*Nc^4 + 
      374*d*Nc^4 + 270*d^2*Nc^4 - 217*d^3*Nc^4 + 28*d^4*Nc^4))/Nc^2), 
  (16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(1 + 6*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-12 - 72*d - 8*Nc - 48*d*Nc + 3*Nc^3 + 13*d*Nc^3))/
   Nc^2, (-32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
    (1 + 6*d)*(-1 + Nc)*(1 + Nc)*(18 - 6*Nc^2 + Nc^4))/Nc^2, 
  -80*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 3*d)*(2 + 3*d)*(4 + 3*d)*
   (-1 + Nc)*Nc^2*(1 + Nc), (-16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(12 + 90*d + 108*d^2 + 8*Nc + 
     60*d*Nc + 72*d^2*Nc - 2*Nc^3 - 9*d*Nc^3 - 10*d^2*Nc^3 + 2*d^3*Nc^3))/
   Nc^2, 16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*
   (2 + 15*d + 4*d^2)*(-1 + Nc)*Nc^2*(1 + Nc)}, 
 {(6*(-2 + d)^5*(-1 + d)*d^2*(896 + 3008*d + 2496*d^2 - 724*d^3 - 726*d^4 + 
     185*d^5 + 4*d^6)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (4*(-2 + d)^5*(-1 + d)*d^2*
    (896 + 3008*d + 2496*d^2 - 724*d^3 - 726*d^4 + 185*d^5 + 4*d^6)*(-3 + Nc)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (2*(-2 + d)^5*(-1 + d)*d^2*(2432 + 7872*d + 6464*d^2 - 1636*d^3 - 
     1764*d^4 + 419*d^5 + 4*d^6)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-2*(-2 + d)^5*(-1 + d)*d^2*
    (2048 + 6208*d + 5064*d^2 - 1352*d^3 - 1458*d^4 + 351*d^5 + 8*d^6)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-36 - 98*d - 54*d^2 + 
     31*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (12 + 30*d + 15*d^2 - 8*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(12 + 30*d + 15*d^2 - 8*d^3 + 
     2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (32*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(12 + 30*d + 15*d^2 - 
     8*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/
   (3*Nc^2), (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (16 + 48*d + 39*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-120 - 324*d - 177*d^2 + 101*d^3 + 4*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/(3*Nc^2), 
  (6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-144 - 500*d - 510*d^2 - 44*d^3 + 
     91*d^4 + 2*d^5)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (-48 - 156*d - 150*d^2 - 4*d^3 + 31*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/(3*Nc^2), 
  (-12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (44 + 48*d - 28*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(44 + 48*d - 28*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (44 + 48*d - 28*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(44 + 48*d - 28*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 0, 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-4 + 8*d - d^2 - 16*d^3 + 
     2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (-6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(160 + 504*d + 494*d^2 - 111*d^4 + 
     4*d^5)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(160 + 504*d + 494*d^2 - 111*d^4 + 
     4*d^5)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(160 + 504*d + 494*d^2 - 111*d^4 + 
     4*d^5)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(160 + 504*d + 494*d^2 - 111*d^4 + 
     4*d^5)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(192 + 848*d + 866*d^2 - 32*d^3 - 
     203*d^4 + 8*d^5)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (800 + 2136*d + 2058*d^2 + 166*d^3 - 383*d^4 + 4*d^5)*(-3 + Nc)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (-12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (16 + 48*d + 39*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (4 + 3*d)*(16 + 48*d + 39*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (4 + 3*d)*(16 + 48*d + 39*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, 0, (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (4 + 3*d)*(16 + 48*d + 39*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, 0}, 
 {(8*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-5376 - 18048*d - 14976*d^2 + 4344*d^3 + 4356*d^4 - 1110*d^5 - 24*d^6 - 
     4480*Nc - 15040*d*Nc - 12480*d^2*Nc + 3620*d^3*Nc + 3630*d^4*Nc - 
     925*d^5*Nc - 20*d^6*Nc - 1536*d*Nc^2 - 1776*d^2*Nc^2 + 378*d^3*Nc^2 + 
     498*d^4*Nc^2 - 122*d^5*Nc^2 - 2*d^6*Nc^2 + 1792*Nc^3 + 3712*d*Nc^3 + 
     2328*d^2*Nc^3 - 881*d^3*Nc^3 - 705*d^4*Nc^3 + 187*d^5*Nc^3 + 
     5*d^6*Nc^3))/Nc^2, (2*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-14592 - 47232*d - 38784*d^2 + 9816*d^3 + 10584*d^4 - 
     2514*d^5 - 24*d^6 - 9728*Nc - 31488*d*Nc - 25856*d^2*Nc + 6544*d^3*Nc + 
     7056*d^4*Nc - 1676*d^5*Nc - 16*d^6*Nc + 2432*Nc^3 + 5696*d*Nc^3 + 
     3872*d^2*Nc^3 - 1156*d^3*Nc^3 - 1054*d^4*Nc^3 + 237*d^5*Nc^3 + 
     8*d^6*Nc^3))/Nc^2, (-2*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-12288 - 37248*d - 30384*d^2 + 8112*d^3 + 8748*d^4 - 2106*d^5 - 
     48*d^6 - 8192*Nc - 24832*d*Nc - 20256*d^2*Nc + 5408*d^3*Nc + 
     5832*d^4*Nc - 1404*d^5*Nc - 32*d^6*Nc + 2048*Nc^3 + 4416*d*Nc^3 + 
     2824*d^2*Nc^3 - 1036*d^3*Nc^3 - 822*d^4*Nc^3 + 219*d^5*Nc^3 + 
     4*d^6*Nc^3))/Nc^2, (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-36 - 98*d - 54*d^2 + 31*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-72 - 180*d - 90*d^2 + 48*d^3 - 12*d^4 - 60*Nc - 150*d*Nc - 75*d^2*Nc + 
     40*d^3*Nc - 10*d^4*Nc - 22*d*Nc^2 - 12*d^2*Nc^2 + 8*d^3*Nc^2 - 
     2*d^4*Nc^2 + 24*Nc^3 + 27*d*Nc^3 + 12*d^2*Nc^3 - 4*d^3*Nc^3 + d^4*Nc^3))/
   Nc^2, (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-36 - 90*d - 45*d^2 + 24*d^3 - 6*d^4 - 24*Nc - 60*d*Nc - 
     30*d^2*Nc + 16*d^3*Nc - 4*d^4*Nc + 11*d*Nc^3 + 6*d^2*Nc^3 - 4*d^3*Nc^3 + 
     d^4*Nc^3))/Nc^2, (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-144 - 360*d - 180*d^2 + 96*d^3 - 24*d^4 - 
     96*Nc - 240*d*Nc - 120*d^2*Nc + 64*d^3*Nc - 16*d^4*Nc + 36*Nc^3 + 
     35*d*Nc^3 + 15*d^2*Nc^3 - 4*d^3*Nc^3 + d^4*Nc^3))/(3*Nc^2), 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (576 + 1536*d + 828*d^2 - 468*d^3 + 480*Nc + 1280*d*Nc + 690*d^2*Nc - 
     390*d^3*Nc + 72*Nc^2 + 172*d*Nc^2 + 90*d^2*Nc^2 - 52*d^3*Nc^2 - 
     84*Nc^3 - 254*d*Nc^3 - 141*d^2*Nc^3 + 78*d^3*Nc^3))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-360 - 972*d - 531*d^2 + 303*d^3 + 12*d^4 - 240*Nc - 648*d*Nc - 
     354*d^2*Nc + 202*d^3*Nc + 8*d^4*Nc + 113*d*Nc^3 + 69*d^2*Nc^3 - 
     43*d^3*Nc^3 + d^4*Nc^3))/(3*Nc^2), 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-144 - 500*d - 510*d^2 - 44*d^3 + 
     91*d^4 + 2*d^5)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(288 + 936*d + 900*d^2 + 24*d^3 - 186*d^4 + 
     192*Nc + 624*d*Nc + 600*d^2*Nc + 16*d^3*Nc - 124*d^4*Nc - 52*d*Nc^3 - 
     81*d^2*Nc^3 - 10*d^3*Nc^3 + 19*d^4*Nc^3))/(3*Nc^2), 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (44 + 48*d - 28*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-1056 - 1152*d + 672*d^2 - 
     24*d^3 - 880*Nc - 960*d*Nc + 560*d^2*Nc - 20*d^3*Nc - 96*Nc^2 - 
     96*d*Nc^2 + 60*d^2*Nc^2 - 2*d^3*Nc^2 + 208*Nc^3 + 240*d*Nc^3 - 
     134*d^2*Nc^3 + 5*d^3*Nc^3))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-528 - 576*d + 336*d^2 - 12*d^3 - 352*Nc - 384*d*Nc + 
     224*d^2*Nc - 8*d^3*Nc + 48*Nc^3 + 48*d*Nc^3 - 30*d^2*Nc^3 + d^3*Nc^3))/
   Nc^2, (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-264 - 288*d + 168*d^2 - 6*d^3 - 176*Nc - 192*d*Nc + 
     112*d^2*Nc - 4*d^3*Nc + 40*Nc^3 + 48*d*Nc^3 - 26*d^2*Nc^3 + d^3*Nc^3))/
   Nc^2, 2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
   (40 + 48*d + 20*d^2 - 21*d^3 + 2*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + 3*Nc), (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-24 + 48*d - 6*d^2 - 96*d^3 + 12*d^4 - 16*Nc + 
     32*d*Nc - 4*d^2*Nc - 64*d^3*Nc + 8*d^4*Nc - 4*Nc^3 + 9*d^2*Nc^3 + 
     3*d^3*Nc^3))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (160 + 504*d + 494*d^2 - 111*d^4 + 4*d^5)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-960 - 3024*d - 2964*d^2 + 666*d^4 - 24*d^5 - 800*Nc - 2520*d*Nc - 
     2470*d^2*Nc + 555*d^4*Nc - 20*d^5*Nc - 192*d*Nc^2 - 270*d^2*Nc^2 - 
     14*d^3*Nc^2 + 62*d^4*Nc^2 - 2*d^5*Nc^2 + 320*Nc^3 + 720*d*Nc^3 + 
     583*d^2*Nc^3 - 21*d^3*Nc^3 - 129*d^4*Nc^3 + 5*d^5*Nc^3))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-1920 - 6048*d - 5928*d^2 + 1332*d^4 - 48*d^5 - 1600*Nc - 5040*d*Nc - 
     4940*d^2*Nc + 1110*d^4*Nc - 40*d^5*Nc - 320*Nc^2 - 944*d*Nc^2 - 
     924*d^2*Nc^2 - 20*d^3*Nc^2 + 202*d^4*Nc^2 - 8*d^5*Nc^2 + 160*Nc^3 + 
     600*d*Nc^3 + 590*d^2*Nc^3 - 30*d^3*Nc^3 - 141*d^4*Nc^3 + 4*d^5*Nc^3))/
   Nc^2, (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-960 - 3024*d - 2964*d^2 + 666*d^4 - 24*d^5 - 640*Nc - 2016*d*Nc - 
     1976*d^2*Nc + 444*d^4*Nc - 16*d^5*Nc + 160*Nc^3 + 472*d*Nc^3 + 
     462*d^2*Nc^3 + 10*d^3*Nc^3 - 101*d^4*Nc^3 + 4*d^5*Nc^3))/Nc^2, 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-1152 - 5088*d - 5196*d^2 + 192*d^3 + 1218*d^4 - 48*d^5 - 768*Nc - 
     3392*d*Nc - 3464*d^2*Nc + 128*d^3*Nc + 812*d^4*Nc - 32*d^5*Nc + 
     192*Nc^3 + 528*d*Nc^3 + 426*d^2*Nc^3 - 52*d^3*Nc^3 - 107*d^4*Nc^3 + 
     4*d^5*Nc^3))/Nc^2, (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(4800 + 12816*d + 12348*d^2 + 996*d^3 - 2298*d^4 + 
     24*d^5 + 3200*Nc + 8544*d*Nc + 8232*d^2*Nc + 664*d^3*Nc - 1532*d^4*Nc + 
     16*d^5*Nc - 800*Nc^3 - 1624*d*Nc^3 - 1238*d^2*Nc^3 - 40*d^3*Nc^3 + 
     209*d^4*Nc^3 + 4*d^5*Nc^3))/Nc^2, 
  (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (16 + 48*d + 39*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-192 - 576*d - 468*d^2 - 160*Nc - 
     480*d*Nc - 390*d^2*Nc - 32*Nc^2 - 80*d*Nc^2 - 62*d^2*Nc^2 + 16*Nc^3 + 
     72*d*Nc^3 + 63*d^2*Nc^3))/Nc^2, 
  (32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (16 + 48*d + 39*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, -16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
   (4 + 3*d)*(16 + 24*d + 15*d^2)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), 
  (-16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-384 - 1440*d - 1800*d^2 - 702*d^3 - 320*Nc - 1200*d*Nc - 1500*d^2*Nc - 
     585*d^3*Nc - 96*d*Nc^2 - 172*d^2*Nc^2 - 74*d^3*Nc^2 + 2*d^4*Nc^2 + 
     128*Nc^3 + 336*d*Nc^3 + 342*d^2*Nc^3 + 123*d^3*Nc^3 + 3*d^4*Nc^3))/Nc^2, 
  16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(64 + 112*d + 72*d^2 + 
    19*d^3 + 2*d^4)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc)}, 
 {((-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*(1 + Nc)*(42240 + 125568*d + 91392*d^2 - 
     25848*d^3 - 23724*d^4 + 5646*d^5 + 24*d^6 - 14080*Nc^2 - 41856*d*Nc^2 - 
     30464*d^2*Nc^2 + 8616*d^3*Nc^2 + 7908*d^4*Nc^2 - 1882*d^5*Nc^2 - 
     8*d^6*Nc^2 + 3648*Nc^4 + 6656*d*Nc^4 + 2788*d^2*Nc^4 - 954*d^3*Nc^4 - 
     587*d^4*Nc^4 - 27*d^5*Nc^4 + 44*d^6*Nc^4))/Nc^2, 
  ((-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*(1 + Nc)*(-35328 - 98688*d - 75024*d^2 + 
     19872*d^3 + 20448*d^4 - 4806*d^5 - 48*d^6 + 11776*Nc^2 + 32896*d*Nc^2 + 
     25008*d^2*Nc^2 - 6624*d^3*Nc^2 - 6816*d^4*Nc^2 + 1602*d^5*Nc^2 + 
     16*d^6*Nc^2 - 3712*Nc^4 - 6784*d*Nc^4 - 3384*d^2*Nc^4 + 1556*d^3*Nc^4 + 
     879*d^4*Nc^4 - 266*d^5*Nc^4 + 8*d^6*Nc^4))/Nc^2, 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-108 - 254*d - 102*d^2 + 
     67*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(216 + 492*d + 186*d^2 - 120*d^3 + 12*d^4 + 
     144*Nc + 328*d*Nc + 124*d^2*Nc - 80*d^3*Nc + 8*d^4*Nc - 36*Nc^3 - 
     30*d*Nc^3 - 13*d^2*Nc^3 - 8*d^3*Nc^3 + 4*d^4*Nc^3))/Nc^2, 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (108 + 246*d + 93*d^2 - 60*d^3 + 6*d^4 - 36*Nc^2 - 82*d*Nc^2 - 
     31*d^2*Nc^2 + 20*d^3*Nc^2 - 2*d^4*Nc^2 + 26*d*Nc^4 + 9*d^2*Nc^4 - 
     14*d^3*Nc^4 + 3*d^4*Nc^4))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-864 - 1968*d - 744*d^2 + 480*d^3 - 48*d^4 + 288*Nc^2 + 656*d*Nc^2 + 
     248*d^2*Nc^2 - 160*d^3*Nc^2 + 16*d^4*Nc^2 - 108*Nc^4 + 14*d*Nc^4 - 
     3*d^2*Nc^4 - 80*d^3*Nc^4 + 24*d^4*Nc^4))/(3*Nc^2), 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (1728 + 4032*d + 1596*d^2 - 1044*d^3 + 1152*Nc + 2688*d*Nc + 
     1064*d^2*Nc - 696*d^3*Nc - 180*Nc^3 - 454*d*Nc^3 - 190*d^2*Nc^3 + 
     119*d^3*Nc^3))/Nc^2, (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-1 + Nc)*(1 + Nc)*(1080 + 2532*d + 1011*d^2 - 663*d^3 - 12*d^4 - 
     360*Nc^2 - 844*d*Nc^2 - 337*d^2*Nc^2 + 221*d^3*Nc^2 + 4*d^4*Nc^2 + 
     236*d*Nc^4 + 102*d^2*Nc^4 - 116*d^3*Nc^4 + 18*d^4*Nc^4))/(3*Nc^2), 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-432 - 1340*d - 1170*d^2 - 44*d^3 + 
     199*d^4 + 2*d^5)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*
    (1 + Nc)*(-864 - 2616*d - 2220*d^2 - 24*d^3 + 402*d^4 + 288*Nc^2 + 
     872*d*Nc^2 + 740*d^2*Nc^2 + 8*d^3*Nc^2 - 134*d^4*Nc^2 - 64*d*Nc^4 - 
     114*d^2*Nc^4 - 23*d^3*Nc^4 + 27*d^4*Nc^4))/(3*Nc^2), 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (116 + 132*d - 64*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-1392 - 1584*d + 768*d^2 - 
     12*d^3 - 928*Nc - 1056*d*Nc + 512*d^2*Nc - 8*d^3*Nc + 176*Nc^3 + 
     202*d*Nc^3 - 105*d^2*Nc^3 + 4*d^3*Nc^3))/Nc^2, 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-1392 - 1584*d + 768*d^2 - 12*d^3 + 464*Nc^2 + 528*d*Nc^2 - 
     256*d^2*Nc^2 + 4*d^3*Nc^2 - 56*Nc^4 - 62*d*Nc^4 + 23*d^2*Nc^4 + 
     2*d^3*Nc^4))/Nc^2, (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(-1 + Nc)*(1 + Nc)*(696 + 792*d - 384*d^2 + 6*d^3 - 232*Nc^2 - 
     264*d*Nc^2 + 128*d^2*Nc^2 - 2*d^3*Nc^2 + 60*Nc^4 + 70*d*Nc^4 - 
     41*d^2*Nc^4 + 3*d^3*Nc^4))/Nc^2, (-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
   (4 + 3*d)*(68 + 136*d + 73*d^2 - 87*d^3 + 16*d^4)*(-2 + Nc)*(-1 + Nc)*Nc*
   (1 + Nc), (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*
    (1 + Nc)*(336 - 336*d - 804*d^2 + 480*d^3 - 24*d^4 - 112*Nc^2 + 
     112*d*Nc^2 + 268*d^2*Nc^2 - 160*d^3*Nc^2 + 8*d^4*Nc^2 + 60*Nc^4 + 
     114*d*Nc^4 + 6*d^2*Nc^4 - 69*d^3*Nc^4 + 20*d^4*Nc^4))/Nc^2, 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(544 + 1432*d + 1318*d^2 + 58*d^3 - 
     261*d^4 + 4*d^5)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-3264 - 8592*d - 7908*d^2 - 348*d^3 + 1566*d^4 - 
     24*d^5 - 2176*Nc - 5728*d*Nc - 5272*d^2*Nc - 232*d^3*Nc + 1044*d^4*Nc - 
     16*d^5*Nc + 544*Nc^3 + 1208*d*Nc^3 + 954*d^2*Nc^3 - 16*d^3*Nc^3 - 
     191*d^4*Nc^3 + 8*d^5*Nc^3))/Nc^2, 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3264 + 8592*d + 7908*d^2 + 348*d^3 - 1566*d^4 + 24*d^5 + 2176*Nc + 
     5728*d*Nc + 5272*d^2*Nc + 232*d^3*Nc - 1044*d^4*Nc + 16*d^5*Nc - 
     304*Nc^3 - 732*d*Nc^3 - 648*d^2*Nc^3 - 63*d^3*Nc^3 + 112*d^4*Nc^3 + 
     8*d^5*Nc^3))/Nc^2, -(((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*
     (1 + Nc)*(3264 + 8592*d + 7908*d^2 + 348*d^3 - 1566*d^4 + 24*d^5 - 
      1088*Nc^2 - 2864*d*Nc^2 - 2636*d^2*Nc^2 - 116*d^3*Nc^2 + 522*d^4*Nc^2 - 
      8*d^5*Nc^2 + 240*Nc^4 + 700*d*Nc^4 + 670*d^2*Nc^4 - 5*d^3*Nc^4 - 
      149*d^4*Nc^4 + 12*d^5*Nc^4))/Nc^2), 
  ((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*(1 + Nc)*
    (-2304 - 13056*d - 14796*d^2 - 756*d^3 + 2910*d^4 - 48*d^5 + 768*Nc^2 + 
     4352*d*Nc^2 + 4932*d^2*Nc^2 + 252*d^3*Nc^2 - 970*d^4*Nc^2 + 
     16*d^5*Nc^2 - 224*Nc^4 - 640*d*Nc^4 - 562*d^2*Nc^4 - 37*d^3*Nc^4 + 
     90*d^4*Nc^4 + 8*d^5*Nc^4))/Nc^2, 
  -(((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*(1 + Nc)*
     (-18624 - 38160*d - 28428*d^2 - 840*d^3 + 5142*d^4 - 24*d^5 + 
      6208*Nc^2 + 12720*d*Nc^2 + 9476*d^2*Nc^2 + 280*d^3*Nc^2 - 
      1714*d^4*Nc^2 + 8*d^5*Nc^2 - 1584*Nc^4 - 2196*d*Nc^4 - 760*d^2*Nc^4 + 
      25*d^3*Nc^4 + 21*d^4*Nc^4 + 52*d^5*Nc^4))/Nc^2), 
  (-4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (48 + 128*d + 87*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-288 - 768*d - 522*d^2 - 192*Nc - 
     512*d*Nc - 348*d^2*Nc + 28*Nc^3 + 78*d*Nc^3 + 51*d^2*Nc^3))/Nc^2, 
  (8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (48 + 128*d + 87*d^2)*(-1 + Nc)*(1 + Nc)*(18 - 6*Nc^2 + Nc^4))/Nc^2, 
  -8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(12 + 22*d + 21*d^2)*
   (-1 + Nc)*Nc^2*(1 + Nc), (-4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-1152 - 3936*d - 4392*d^2 - 1566*d^3 - 
     768*Nc - 2624*d*Nc - 2928*d^2*Nc - 1044*d^3*Nc + 192*Nc^3 + 496*d*Nc^3 + 
     456*d^2*Nc^3 + 161*d^3*Nc^3 + 16*d^4*Nc^3))/Nc^2, 
  16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(40 + 50*d + 9*d^2 + 4*d^3 + 
    8*d^4)*(-1 + Nc)*Nc^2*(1 + Nc)}, 
 {(2*(-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*(1 + Nc)*(16128 + 39360*d + 
     29304*d^2 - 7836*d^3 - 8580*d^4 + 2001*d^5 + 48*d^6 - 5376*Nc^2 - 
     13120*d*Nc^2 - 9768*d^2*Nc^2 + 2612*d^3*Nc^2 + 2860*d^4*Nc^2 - 
     667*d^5*Nc^2 - 16*d^6*Nc^2 + 1920*Nc^4 + 3072*d*Nc^4 + 1452*d^2*Nc^4 - 
     775*d^3*Nc^4 - 484*d^4*Nc^4 + 145*d^5*Nc^4 + 4*d^6*Nc^4))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-88 - 198*d - 101*d^2 + 
     58*d^3 + 4*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-192 - 372*d - 144*d^2 + 102*d^3 - 24*d^4 - 
     128*Nc - 248*d*Nc - 96*d^2*Nc + 68*d^3*Nc - 16*d^4*Nc + 32*Nc^3 + 
     22*d*Nc^3 - 6*d^2*Nc^3 - 7*d^3*Nc^3 + 4*d^4*Nc^3))/Nc^2, 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-96 - 186*d - 72*d^2 + 51*d^3 - 12*d^4 + 32*Nc^2 + 62*d*Nc^2 + 
     24*d^2*Nc^2 - 17*d^3*Nc^2 + 4*d^4*Nc^2 - 20*d*Nc^4 - 15*d^2*Nc^4 + 
     5*d^3*Nc^4))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-1 + Nc)*(1 + Nc)*(768 + 1488*d + 576*d^2 - 408*d^3 + 96*d^4 - 
     256*Nc^2 - 496*d*Nc^2 - 192*d^2*Nc^2 + 136*d^3*Nc^2 - 32*d^4*Nc^2 + 
     96*Nc^4 - 14*d*Nc^4 - 78*d^2*Nc^4 - d^3*Nc^4 + 12*d^4*Nc^4))/(3*Nc^2), 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (1440 + 3120*d + 1500*d^2 - 900*d^3 + 960*Nc + 2080*d*Nc + 1000*d^2*Nc - 
     600*d^3*Nc - 152*Nc^3 - 346*d*Nc^3 - 167*d^2*Nc^3 + 102*d^3*Nc^3))/Nc^2, 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-888 - 1968*d - 981*d^2 + 573*d^3 + 24*d^4 + 296*Nc^2 + 656*d*Nc^2 + 
     327*d^2*Nc^2 - 191*d^3*Nc^2 - 8*d^4*Nc^2 - 176*d*Nc^4 - 132*d^2*Nc^4 + 
     50*d^3*Nc^4 + 6*d^4*Nc^4))/(3*Nc^2), 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-352 - 1056*d - 990*d^2 - 71*d^3 + 
     174*d^4 + 4*d^5)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*
    (1 + Nc)*(-384 - 1032*d - 882*d^2 - 12*d^3 + 177*d^4 + 128*Nc^2 + 
     344*d*Nc^2 + 294*d^2*Nc^2 + 4*d^3*Nc^2 - 59*d^4*Nc^2 - 32*d*Nc^4 - 
     57*d^2*Nc^4 - 13*d^3*Nc^4 + 12*d^4*Nc^4))/(3*Nc^2), 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (88 + 100*d - 55*d^2 + 2*d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-528 - 600*d + 330*d^2 - 12*d^3 - 
     352*Nc - 400*d*Nc + 220*d^2*Nc - 8*d^3*Nc + 48*Nc^3 + 56*d*Nc^3 - 
     30*d^2*Nc^3 + d^3*Nc^3))/Nc^2, 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (528 + 600*d - 330*d^2 + 12*d^3 - 176*Nc^2 - 200*d*Nc^2 + 110*d^2*Nc^2 - 
     4*d^3*Nc^2 + 40*Nc^4 + 44*d*Nc^4 - 25*d^2*Nc^4 + d^3*Nc^4))/Nc^2, 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-528 - 600*d + 330*d^2 - 12*d^3 + 176*Nc^2 + 200*d*Nc^2 - 110*d^2*Nc^2 + 
     4*d^3*Nc^2 - 8*Nc^4 - 12*d*Nc^4 + 5*d^2*Nc^4))/Nc^2, 
  (-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(16 + 70*d + 37*d^2 - 22*d^3 + 
    4*d^4)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-384 + 192*d + 240*d^2 - 396*d^3 + 48*d^4 + 128*Nc^2 - 64*d*Nc^2 - 
     80*d^2*Nc^2 + 132*d^3*Nc^2 - 16*d^4*Nc^2 - 48*Nc^4 + 6*d*Nc^4 - 
     23*d^2*Nc^4 - 18*d^3*Nc^4 + 8*d^4*Nc^4))/Nc^2, 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(448 + 1120*d + 994*d^2 + 4*d^3 - 
     217*d^4 + 8*d^5)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-2688 - 6720*d - 5964*d^2 - 24*d^3 + 1302*d^4 - 
     48*d^5 - 1792*Nc - 4480*d*Nc - 3976*d^2*Nc - 16*d^3*Nc + 868*d^4*Nc - 
     32*d^5*Nc + 448*Nc^3 + 800*d*Nc^3 + 530*d^2*Nc^3 - 40*d^3*Nc^3 - 
     121*d^4*Nc^3 + 4*d^5*Nc^3))/Nc^2, 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-2688 - 6720*d - 5964*d^2 - 24*d^3 + 1302*d^4 - 48*d^5 - 1792*Nc - 
     4480*d*Nc - 3976*d^2*Nc - 16*d^3*Nc + 868*d^4*Nc - 32*d^5*Nc + 
     416*Nc^3 + 1016*d*Nc^3 + 874*d^2*Nc^3 - 11*d^3*Nc^3 - 193*d^4*Nc^3 + 
     8*d^5*Nc^3))/Nc^2, -(((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*
     (1 + Nc)*(-2688 - 6720*d - 5964*d^2 - 24*d^3 + 1302*d^4 - 48*d^5 + 
      896*Nc^2 + 2240*d*Nc^2 + 1988*d^2*Nc^2 + 8*d^3*Nc^2 - 434*d^4*Nc^2 + 
      16*d^5*Nc^2 - 32*Nc^4 - 104*d*Nc^4 - 120*d^2*Nc^4 - 15*d^3*Nc^4 + 
      24*d^4*Nc^4))/Nc^2), (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*
    (1 + Nc)*(768 + 4848*d + 5466*d^2 + 6*d^3 - 1197*d^4 + 48*d^5 - 
     256*Nc^2 - 1616*d*Nc^2 - 1822*d^2*Nc^2 - 2*d^3*Nc^2 + 399*d^4*Nc^2 - 
     16*d^5*Nc^2 + 160*Nc^4 + 456*d*Nc^4 + 392*d^2*Nc^4 - 29*d^3*Nc^4 - 
     91*d^4*Nc^4 + 4*d^5*Nc^4))/Nc^2, 
  -(((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*(1 + Nc)*
     (16128 + 31008*d + 23316*d^2 + 996*d^3 - 4422*d^4 + 48*d^5 - 5376*Nc^2 - 
      10336*d*Nc^2 - 7772*d^2*Nc^2 - 332*d^3*Nc^2 + 1474*d^4*Nc^2 - 
      16*d^5*Nc^2 + 2112*Nc^4 + 2920*d*Nc^4 + 1226*d^2*Nc^4 - 235*d^3*Nc^4 - 
      244*d^4*Nc^4 + 16*d^5*Nc^4))/Nc^2), 
  (20*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(8 + 20*d + 15*d^2)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-240 - 600*d - 450*d^2 - 160*Nc - 400*d*Nc - 300*d^2*Nc + 
     32*Nc^3 + 80*d*Nc^3 + 63*d^2*Nc^3))/Nc^2, 
  (-40*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (8 + 20*d + 15*d^2)*(-1 + Nc)*(1 + Nc)*(18 - 6*Nc^2 + Nc^4))/Nc^2, 
  -8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(16 + 40*d + 39*d^2)*
   (-1 + Nc)*Nc^2*(1 + Nc), (-4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(960 + 3120*d + 3600*d^2 + 1350*d^3 + 
     640*Nc + 2080*d*Nc + 2400*d^2*Nc + 900*d^3*Nc - 160*Nc^3 - 392*d*Nc^3 - 
     356*d^2*Nc^3 - 105*d^3*Nc^3 + 4*d^4*Nc^3))/Nc^2, 
  32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (-8 + 14*d + 20*d^2 + d^3)*(-1 + Nc)*Nc^2*(1 + Nc)}, 
 {(12*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (112 - 46*d - d^2 + 2*d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (8*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*
    (4 + 3*d)*(-32 + 38*d - 13*d^2 + 2*d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (8*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-32 + 38*d - 13*d^2 + 2*d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (32*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*
    (4 + 3*d)*(-32 + 38*d - 13*d^2 + 2*d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/(3*Nc^2), 
  (-96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (4*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (184 - 88*d + 5*d^2 + 2*d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/(3*Nc^2), (6*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*
    (224 + 196*d - 156*d^2 + 17*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (-16*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*(64 + 92*d - 64*d^2 + 
     11*d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/
   (3*Nc^2), (-12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(26 - 9*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(26 - 9*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (26 - 9*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(26 - 9*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 0, 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
    (-10 + 19*d - 5*d^2 + 2*d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (36 + 58*d + 30*d^2 - 17*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(36 + 58*d + 30*d^2 - 
     17*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (36 + 58*d + 30*d^2 - 17*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(36 + 58*d + 30*d^2 - 
     17*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (16 + 106*d + 65*d^2 - 30*d^3 + 4*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(220 + 234*d + 68*d^2 - 
     61*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-144*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + d)*(2 + 3*d)*(4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + d)*(2 + 3*d)*(4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (576*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + d)*(2 + 3*d)*(4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, 0, (-96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*
    d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, 0}, 
 {(16*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-96 - 60*d + 54*d^2 - 12*d^3 - 80*Nc - 50*d*Nc + 45*d^2*Nc - 
     10*d^3*Nc - 48*Nc^2 + 24*d*Nc^2 - 4*d^2*Nc^2 - 40*Nc^3 + 56*d*Nc^3 - 
     24*d^2*Nc^3 + 4*d^3*Nc^3))/Nc^2, 
  (-16*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(48 + 30*d - 27*d^2 + 6*d^3 + 32*Nc + 20*d*Nc - 
     18*d^2*Nc + 4*d^3*Nc - 24*Nc^3 + 12*d*Nc^3 - 2*d^2*Nc^3))/Nc^2, 
  (16*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-192 - 120*d + 108*d^2 - 24*d^3 - 128*Nc - 80*d*Nc + 
     72*d^2*Nc - 16*d^3*Nc - 72*Nc^3 + 90*d*Nc^3 - 37*d^2*Nc^3 + 6*d^3*Nc^3))/
   (3*Nc^2), (8*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-576 + 336*d - 48*d^2 - 480*Nc + 280*d*Nc - 
     40*d^2*Nc - 64*Nc^2 + 28*d*Nc^2 - 2*d^2*Nc^2 + 96*Nc^3 - 70*d*Nc^3 + 
     13*d^2*Nc^3))/Nc^2, (8*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(168 - 156*d + 45*d^2 - 6*d^3 + 
     112*Nc - 104*d*Nc + 30*d^2*Nc - 4*d^3*Nc - 84*Nc^3 + 78*d*Nc^3 - 
     25*d^2*Nc^3 + 3*d^3*Nc^3))/(3*Nc^2), 
  (4*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*(-64 - 68*d + 72*d^2 - 
     19*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-32*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(96 - 12*d - 36*d^2 + 3*d^3 + 64*Nc - 
     8*d*Nc - 24*d^2*Nc + 2*d^3*Nc + 24*Nc^3 - 24*d*Nc^3 + 8*d^2*Nc^3))/
   (3*Nc^2), (-8*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*(5 + d)*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/
   Nc^2, (-8*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-60 - 12*d - 50*Nc - 10*d*Nc - 4*Nc^2 - 
     2*d*Nc^2 + 14*Nc^3 + d*Nc^3))/Nc^2, 
  (-8*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-30 - 6*d - 20*Nc - 4*d*Nc + 2*Nc^3 + 
     d*Nc^3))/Nc^2, (-16*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(15 + 3*d + 10*Nc + 2*d*Nc - 
     3*Nc^3))/Nc^2, -4*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
   (-3 - 4*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + 3*Nc), 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-12 + 54*d - 18*d^2 - 12*d^3 - 8*Nc + 36*d*Nc - 12*d^2*Nc - 
     8*d^3*Nc + 2*Nc^3 - 3*d*Nc^3 - 7*d^2*Nc^3 + 4*d^3*Nc^3))/Nc^2, 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-12 - 22*d - 13*d^2 + 
     8*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(72 + 132*d + 78*d^2 - 48*d^3 - 
     12*d^4 + 60*Nc + 110*d*Nc + 65*d^2*Nc - 40*d^3*Nc - 10*d^4*Nc + 
     14*d*Nc^2 + 12*d^2*Nc^2 - 4*d^3*Nc^2 - 2*d^4*Nc^2 - 24*Nc^3 - 
     23*d*Nc^3 - 8*d^2*Nc^3 + 10*d^3*Nc^3 + d^4*Nc^3))/Nc^2, 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (144 + 264*d + 156*d^2 - 96*d^3 - 24*d^4 + 120*Nc + 220*d*Nc + 
     130*d^2*Nc - 80*d^3*Nc - 20*d^4*Nc + 24*Nc^2 + 52*d*Nc^2 + 22*d^2*Nc^2 - 
     24*d^3*Nc^2 - 12*Nc^3 - 10*d*Nc^3 - 19*d^2*Nc^3 - 4*d^3*Nc^3 + 
     8*d^4*Nc^3))/Nc^2, (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-72 - 132*d - 78*d^2 + 48*d^3 + 12*d^4 - 
     48*Nc - 88*d*Nc - 52*d^2*Nc + 32*d^3*Nc + 8*d^4*Nc + 12*Nc^3 + 
     26*d*Nc^3 + 11*d^2*Nc^3 - 12*d^3*Nc^3))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (48 + 252*d + 144*d^2 - 102*d^3 - 24*d^4 + 32*Nc + 168*d*Nc + 96*d^2*Nc - 
     68*d^3*Nc - 16*d^4*Nc - 8*Nc^3 - 14*d*Nc^3 - 10*d^2*Nc^3 + 3*d^3*Nc^3 + 
     4*d^4*Nc^3))/Nc^2, (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(408 + 468*d + 198*d^2 - 108*d^3 - 12*d^4 + 
     272*Nc + 312*d*Nc + 132*d^2*Nc - 72*d^3*Nc - 8*d^4*Nc - 68*Nc^3 - 
     6*d*Nc^3 - 3*d^2*Nc^3 - 18*d^3*Nc^3 + 8*d^4*Nc^3))/Nc^2, 
  (32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-12 - 10*Nc - 2*Nc^2 + Nc^3))/Nc^2, 
  (-128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), (32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*
    d^2*(1 + d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-24 - 36*d - 20*Nc - 30*d*Nc - 8*d*Nc^2 + 2*d^2*Nc^2 + 8*Nc^3 + 
     3*d^2*Nc^3))/Nc^2, -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (4 + 3*d)*(2 - d + d^2)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc)}, 
 {(8*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (96 + 60*d - 54*d^2 + 12*d^3 - 32*Nc^2 - 20*d*Nc^2 + 18*d^2*Nc^2 - 
     4*d^3*Nc^2 - 32*Nc^4 + 34*d*Nc^4 - 13*d^2*Nc^4 + 2*d^3*Nc^4))/Nc^2, 
  (-16*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-192 - 120*d + 108*d^2 - 24*d^3 + 64*Nc^2 + 40*d*Nc^2 - 36*d^2*Nc^2 + 
     8*d^3*Nc^2 - 104*Nc^4 + 70*d*Nc^4 - 19*d^2*Nc^4 + 2*d^3*Nc^4))/(3*Nc^2), 
  (8*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-288 + 168*d - 24*d^2 - 192*Nc + 112*d*Nc - 16*d^2*Nc + 
     32*Nc^3 - 14*d*Nc^3 + d^2*Nc^3))/Nc^2, 
  (-4*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (336 - 312*d + 90*d^2 - 12*d^3 - 112*Nc^2 + 104*d*Nc^2 - 30*d^2*Nc^2 + 
     4*d^3*Nc^2 - 112*Nc^4 + 104*d*Nc^4 - 35*d^2*Nc^4 + 4*d^3*Nc^4))/
   (3*Nc^2), (4*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*
    (-64 - 68*d + 72*d^2 - 19*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (16*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (192 - 24*d - 72*d^2 + 6*d^3 - 64*Nc^2 + 8*d*Nc^2 + 24*d^2*Nc^2 - 
     2*d^3*Nc^2 + 80*Nc^4 - 52*d*Nc^4 + 4*d^2*Nc^4 + d^3*Nc^4))/(3*Nc^2), 
  (-8*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*(5 + d)*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (-8*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-30 - 6*d - 20*Nc - 4*d*Nc + 2*Nc^3 + 
     d*Nc^3))/Nc^2, (8*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-1 + Nc)*(1 + Nc)*(-30 - 6*d + 10*Nc^2 + 2*d*Nc^2 - 3*Nc^4))/
   Nc^2, (8*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-1 + Nc)*(1 + Nc)*(30 + 6*d - 10*Nc^2 - 2*d*Nc^2 - Nc^4 + d*Nc^4))/Nc^2, 
  4*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(-3 - 4*d + 2*d^2)*
   (-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*(-6 + 27*d - 9*d^2 - 6*d^3 + 
     2*Nc^2 - 9*d*Nc^2 + 3*d^2*Nc^2 + 2*d^3*Nc^2 + 3*d*Nc^4 - 5*d^2*Nc^4 + 
     d^3*Nc^4))/Nc^2, (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-12 - 22*d - 13*d^2 + 8*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(36 + 66*d + 39*d^2 - 24*d^3 - 6*d^4 + 24*Nc + 44*d*Nc + 
     26*d^2*Nc - 16*d^3*Nc - 4*d^4*Nc - 7*d*Nc^3 - 6*d^2*Nc^3 + 2*d^3*Nc^3 + 
     d^4*Nc^3))/Nc^2, (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-72 - 132*d - 78*d^2 + 48*d^3 + 12*d^4 - 48*Nc - 
     88*d*Nc - 52*d^2*Nc + 32*d^3*Nc + 8*d^4*Nc + 12*Nc^3 + 26*d*Nc^3 + 
     11*d^2*Nc^3 - 12*d^3*Nc^3))/Nc^2, 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-36 - 66*d - 39*d^2 + 24*d^3 + 6*d^4 + 12*Nc^2 + 22*d*Nc^2 + 
     13*d^2*Nc^2 - 8*d^3*Nc^2 - 2*d^4*Nc^2 + 2*d*Nc^4 - d^2*Nc^4 - 
     2*d^3*Nc^4 + d^4*Nc^4))/Nc^2, (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (4 + 3*d)*(-1 + Nc)*(1 + Nc)*(24 + 126*d + 72*d^2 - 51*d^3 - 12*d^4 - 
     8*Nc^2 - 42*d*Nc^2 - 24*d^2*Nc^2 + 17*d^3*Nc^2 + 4*d^4*Nc^2 + 
     14*d*Nc^4 + 7*d^2*Nc^4 - 7*d^3*Nc^4))/Nc^2, 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (204 + 234*d + 99*d^2 - 54*d^3 - 6*d^4 - 68*Nc^2 - 78*d*Nc^2 - 
     33*d^2*Nc^2 + 18*d^3*Nc^2 + 2*d^4*Nc^2 + 36*d*Nc^4 + 15*d^2*Nc^4 - 
     18*d^3*Nc^4 + 3*d^4*Nc^4))/Nc^2, 
  (32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-6 - 4*Nc + Nc^3))/Nc^2, 
  (-64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-1 + Nc)*(1 + Nc)*(18 - 6*Nc^2 + Nc^4))/Nc^2, 
  -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
   (-1 + Nc)*Nc^2*(1 + Nc), (-32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (12 + 18*d + 8*Nc + 12*d*Nc - 4*d*Nc^3 + d^2*Nc^3))/Nc^2, 
  64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*
   (2 - d + d^2)*(-1 + Nc)*Nc^2*(1 + Nc)}, 
 {(16*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (768 + 480*d - 432*d^2 + 96*d^3 - 256*Nc^2 - 160*d*Nc^2 + 144*d^2*Nc^2 - 
     32*d^3*Nc^2 - 424*Nc^4 + 410*d*Nc^4 - 149*d^2*Nc^4 + 22*d^3*Nc^4))/
   (9*Nc^2), (8*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-1152 + 672*d - 96*d^2 - 768*Nc + 448*d*Nc - 
     64*d^2*Nc + 128*Nc^3 - 98*d*Nc^3 + 19*d^2*Nc^3))/(3*Nc^2), 
  (8*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-672 + 624*d - 180*d^2 + 24*d^3 + 224*Nc^2 - 208*d*Nc^2 + 60*d^2*Nc^2 - 
     8*d^3*Nc^2 - 364*Nc^4 + 338*d*Nc^4 - 110*d^2*Nc^4 + 13*d^3*Nc^4))/
   (9*Nc^2), (16*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*
    (-64 - 68*d + 72*d^2 - 19*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/(3*Nc^2), 
  (-32*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-384 + 48*d + 144*d^2 - 12*d^3 + 128*Nc^2 - 16*d*Nc^2 - 48*d^2*Nc^2 + 
     4*d^3*Nc^2 + 152*Nc^4 - 124*d*Nc^4 + 28*d^2*Nc^4 + d^3*Nc^4))/(9*Nc^2), 
  (-32*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*(5 + d)*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/(3*Nc^2), 
  (-8*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-120 - 24*d - 80*Nc - 16*d*Nc + 20*Nc^3 + 
     d*Nc^3))/(3*Nc^2), (-8*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*(120 + 24*d - 40*Nc^2 - 8*d*Nc^2 + 
     3*d*Nc^4))/(3*Nc^2), (-16*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*(-60 - 12*d + 20*Nc^2 + 4*d*Nc^2 - 
     10*Nc^4 + d*Nc^4))/(3*Nc^2), (-20*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*
    (2 + 3*d)*(4 + 3*d)*(-3 - 4*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc))/
   3, (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*
    (1 + Nc)*(48 - 216*d + 72*d^2 + 48*d^3 - 16*Nc^2 + 72*d*Nc^2 - 
     24*d^2*Nc^2 - 16*d^3*Nc^2 + 6*Nc^4 + 3*d*Nc^4 - 41*d^2*Nc^4 + 
     16*d^3*Nc^4))/(3*Nc^2), (-32*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-12 - 22*d - 13*d^2 + 8*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/(3*Nc^2), 
  (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(144 + 264*d + 156*d^2 - 96*d^3 - 24*d^4 + 96*Nc + 176*d*Nc + 
     104*d^2*Nc - 64*d^3*Nc - 16*d^4*Nc - 36*Nc^3 - 31*d*Nc^3 - 9*d^2*Nc^3 + 
     14*d^3*Nc^3 + d^4*Nc^3))/(3*Nc^2), 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (288 + 528*d + 312*d^2 - 192*d^3 - 48*d^4 + 192*Nc + 352*d*Nc + 
     208*d^2*Nc - 128*d^3*Nc - 32*d^4*Nc - 12*Nc^3 - 2*d*Nc^3 - 23*d^2*Nc^3 - 
     12*d^3*Nc^3 + 12*d^4*Nc^3))/(3*Nc^2), 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (288 + 528*d + 312*d^2 - 192*d^3 - 48*d^4 - 96*Nc^2 - 176*d*Nc^2 - 
     104*d^2*Nc^2 + 64*d^3*Nc^2 + 16*d^4*Nc^2 + 36*Nc^4 + 86*d*Nc^4 + 
     29*d^2*Nc^4 - 44*d^3*Nc^4 + 4*d^4*Nc^4))/(3*Nc^2), 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-192 - 1008*d - 576*d^2 + 408*d^3 + 96*d^4 + 64*Nc^2 + 336*d*Nc^2 + 
     192*d^2*Nc^2 - 136*d^3*Nc^2 - 32*d^4*Nc^2 - 24*Nc^4 + 14*d*Nc^4 - 
     2*d^2*Nc^4 - 19*d^3*Nc^4 + 12*d^4*Nc^4))/(3*Nc^2), 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-1632 - 1872*d - 792*d^2 + 432*d^3 + 48*d^4 + 544*Nc^2 + 624*d*Nc^2 + 
     264*d^2*Nc^2 - 144*d^3*Nc^2 - 16*d^4*Nc^2 - 204*Nc^4 + 126*d*Nc^4 + 
     51*d^2*Nc^4 - 126*d^3*Nc^4 + 36*d^4*Nc^4))/(3*Nc^2), 
  (128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/(3*Nc^2), 
  (32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)*(-12 - 2*Nc + Nc^2))/(3*Nc^2), 
  (-256*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-1 + Nc)*(1 + Nc)*(18 - 6*Nc^2 + Nc^4))/(3*Nc^2), 
  (320*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-1 + Nc)*Nc^2*(1 + Nc))/3, (32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-48 - 72*d - 32*Nc - 48*d*Nc + 12*Nc^3 - 2*d*Nc^3 + 5*d^2*Nc^3))/
   (3*Nc^2), (-320*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
    (4 + 3*d)*(2 - d + d^2)*(-1 + Nc)*Nc^2*(1 + Nc))/3}, 
 {(4*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-9216 - 8448*d + 7296*d^2 - 1152*d^3 - 7680*Nc - 7040*d*Nc + 
     6080*d^2*Nc - 960*d^3*Nc - 960*Nc^2 - 1032*d*Nc^2 + 788*d^2*Nc^2 - 
     110*d^3*Nc^2 + 1632*Nc^3 + 1268*d*Nc^3 - 1250*d^2*Nc^3 + 219*d^3*Nc^3))/
   Nc^2, (-4*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-2880 - 2640*d + 2280*d^2 - 360*d^3 - 1920*Nc - 1760*d*Nc + 
     1520*d^2*Nc - 240*d^3*Nc + 368*Nc^3 + 256*d*Nc^3 - 233*d^2*Nc^3 + 
     36*d^3*Nc^3))/(3*Nc^2), (-48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + d)*(2 + 3*d)*(4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (16*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-576 - 528*d + 456*d^2 - 72*d^3 - 384*Nc - 
     352*d*Nc + 304*d^2*Nc - 48*d^3*Nc + 64*Nc^3 + 68*d*Nc^3 - 49*d^2*Nc^3 + 
     6*d^3*Nc^3))/(3*Nc^2), (-96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (864 - 288*d + 720*Nc - 240*d*Nc + 104*Nc^2 - 34*d*Nc^2 - 132*Nc^3 + 
     45*d*Nc^3))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (432 - 144*d + 288*Nc - 96*d*Nc - 52*Nc^3 + 17*d*Nc^3))/Nc^2, 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(216 - 72*d + 144*Nc - 48*d*Nc - 20*Nc^3 + 7*d*Nc^3))/
   Nc^2, -2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
   (-6 - 10*d + 5*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + 3*Nc), 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-144 + 336*d - 96*d^2 - 96*Nc + 224*d*Nc - 64*d^2*Nc + 
     14*Nc^3 - 49*d*Nc^3 + 15*d^2*Nc^3))/Nc^2, 
  (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (16 + 32*d + 25*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(576 + 960*d + 516*d^2 - 300*d^3 + 480*Nc + 
     800*d*Nc + 430*d^2*Nc - 250*d^3*Nc + 72*Nc^2 + 116*d*Nc^2 + 
     62*d^2*Nc^2 - 36*d^3*Nc^2 - 84*Nc^3 - 146*d*Nc^3 - 79*d^2*Nc^3 + 
     46*d^3*Nc^3))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(1152 + 1920*d + 1032*d^2 - 600*d^3 + 
     960*Nc + 1600*d*Nc + 860*d^2*Nc - 500*d^3*Nc + 120*Nc^2 + 180*d*Nc^2 + 
     92*d^2*Nc^2 - 58*d^3*Nc^2 - 204*Nc^3 - 370*d*Nc^3 - 206*d^2*Nc^3 + 
     113*d^3*Nc^3))/Nc^2, (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(576 + 960*d + 516*d^2 - 300*d^3 + 384*Nc + 
     640*d*Nc + 344*d^2*Nc - 200*d^3*Nc - 60*Nc^3 - 90*d*Nc^3 - 46*d^2*Nc^3 + 
     29*d^3*Nc^3))/Nc^2, (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(288 + 1776*d + 1068*d^2 - 564*d^3 + 
     192*Nc + 1184*d*Nc + 712*d^2*Nc - 376*d^3*Nc - 32*Nc^3 - 214*d*Nc^3 - 
     131*d^2*Nc^3 + 66*d^3*Nc^3))/Nc^2, 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3456 + 3744*d + 1212*d^2 - 948*d^3 + 2304*Nc + 2496*d*Nc + 808*d^2*Nc - 
     632*d^3*Nc - 356*Nc^3 - 438*d*Nc^3 - 160*d^2*Nc^3 + 117*d^3*Nc^3))/Nc^2, 
  (128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-96 - 80*Nc - 10*Nc^2 + 17*Nc^3))/Nc^2, 
  (-512*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  -32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), (64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*
    d^2*(1 + d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-48 - 72*d - 40*Nc - 60*d*Nc - 6*Nc^2 - 8*d*Nc^2 + 7*Nc^3 + 12*d*Nc^3))/
   Nc^2, 32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*
   (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc)}, 
 {(2*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (3648 + 3576*d - 2664*d^2 + 294*d^3 + 36*d^4 - 1216*Nc^2 - 1192*d*Nc^2 + 
     888*d^2*Nc^2 - 98*d^3*Nc^2 - 12*d^4*Nc^2 - 568*Nc^4 - 436*d*Nc^4 + 
     907*d^2*Nc^4 - 383*d^3*Nc^4 + 51*d^4*Nc^4))/(9*Nc^2), 
  (2*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*(368 + 328*d - 270*d^2 + 
     35*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/(3*Nc^2), (-8*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
    (4 + 3*d)*(-1 + Nc)*(1 + Nc)*(672 + 816*d - 612*d^2 + 102*d^3 - 
     224*Nc^2 - 272*d*Nc^2 + 204*d^2*Nc^2 - 34*d^3*Nc^2 + 280*Nc^4 - 
     104*d*Nc^4 - d^2*Nc^4 + 2*d^3*Nc^4))/(9*Nc^2), 
  (-4*(-11 + d)*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/
   (3*Nc^2), (2*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-132 + 12*d - 88*Nc + 8*d*Nc + 
     7*Nc^3 + d*Nc^3))/(3*Nc^2), (-2*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^2*
    (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-132 + 12*d + 44*Nc^2 - 4*d*Nc^2 - 15*Nc^4 + 3*d*Nc^4))/(3*Nc^2), 
  (-8*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-1 + Nc)*(1 + Nc)*(33 - 3*d - 11*Nc^2 + d*Nc^2 - 2*Nc^4 + d*Nc^4))/
   (3*Nc^2), -((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
     (60 + 65*d - 71*d^2 + 14*d^3)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc))/3, 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-96 + 198*d - 54*d^2 + 12*d^3 + 32*Nc^2 - 66*d*Nc^2 + 18*d^2*Nc^2 - 
     4*d^3*Nc^2 + 39*d*Nc^4 - 41*d^2*Nc^4 + 10*d^3*Nc^4))/(3*Nc^2), 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(120 + 196*d + 103*d^2 - 
     59*d^3 + 4*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/(3*Nc^2), (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(360 + 588*d + 309*d^2 - 177*d^3 + 
     12*d^4 + 240*Nc + 392*d*Nc + 206*d^2*Nc - 118*d^3*Nc + 8*d^4*Nc - 
     49*d*Nc^3 - 39*d^2*Nc^3 + 11*d^3*Nc^3 + d^4*Nc^3))/(3*Nc^2), 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-720 - 1176*d - 618*d^2 + 354*d^3 - 24*d^4 - 480*Nc - 784*d*Nc - 
     412*d^2*Nc + 236*d^3*Nc - 16*d^4*Nc + 120*Nc^3 + 260*d*Nc^3 + 
     119*d^2*Nc^3 - 99*d^3*Nc^3 + 12*d^4*Nc^3))/(3*Nc^2), 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-360 - 588*d - 309*d^2 + 177*d^3 - 12*d^4 + 120*Nc^2 + 196*d*Nc^2 + 
     103*d^2*Nc^2 - 59*d^3*Nc^2 + 4*d^4*Nc^2 + 32*d*Nc^4 + 8*d^2*Nc^4 - 
     20*d^3*Nc^4 + 4*d^4*Nc^4))/(3*Nc^2), 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (168 + 1080*d + 657*d^2 - 321*d^3 + 24*d^4 - 56*Nc^2 - 360*d*Nc^2 - 
     219*d^2*Nc^2 + 107*d^3*Nc^2 - 8*d^4*Nc^2 + 134*d*Nc^4 + 76*d^2*Nc^4 - 
     52*d^3*Nc^4 + 6*d^4*Nc^4))/(3*Nc^2), 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (2184 + 2340*d + 711*d^2 - 603*d^3 + 12*d^4 - 728*Nc^2 - 780*d*Nc^2 - 
     237*d^2*Nc^2 + 201*d^3*Nc^2 - 4*d^4*Nc^2 + 324*d*Nc^4 + 144*d^2*Nc^4 - 
     156*d^3*Nc^4 + 24*d^4*Nc^4))/(3*Nc^2), 
  (-80*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/(3*Nc^2), 
  (-80*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-6 - 4*Nc + Nc^3))/(3*Nc^2), 
  (160*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-1 + Nc)*(1 + Nc)*(18 - 6*Nc^2 + Nc^4))/(3*Nc^2), 
  (160*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-1 + Nc)*Nc^2*(1 + Nc))/3, (8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (120 + 180*d + 80*Nc + 120*d*Nc - 34*d*Nc^3 + 7*d^2*Nc^3))/(3*Nc^2), 
  (-16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*
    (20 - 4*d + 7*d^2)*(-1 + Nc)*Nc^2*(1 + Nc))/3}, 
 {(3*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(896 + 1456*d - 100*d^2 - 396*d^3 + 
     73*d^4 + 2*d^5)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-16*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
    (128 + 232*d + 6*d^2 - 73*d^3 + 14*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/(3*Nc^2), 
  (-6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (52 + 60*d - 27*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(52 + 60*d - 27*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (52 + 60*d - 27*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(52 + 60*d - 27*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 0, 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-20 + 8*d + 45*d^2 - 
     17*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (144 + 340*d + 294*d^2 + 16*d^3 - 53*d^4 + 2*d^5)*(-3 + Nc)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(144 + 340*d + 294*d^2 + 16*d^3 - 
     53*d^4 + 2*d^5)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (144 + 340*d + 294*d^2 + 16*d^3 - 53*d^4 + 2*d^5)*(-3 + Nc)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(144 + 340*d + 294*d^2 + 16*d^3 - 
     53*d^4 + 2*d^5)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (64 + 472*d + 570*d^2 + 51*d^3 - 98*d^4 + 4*d^5)*(-3 + Nc)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(880 + 1596*d + 990*d^2 - 22*d^3 - 
     177*d^4 + 2*d^5)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-72*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + d)*(2 + 3*d)*(4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + d)*(2 + 3*d)*(4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (288*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + d)*(2 + 3*d)*(4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, 0, (-48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*
    d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, 0}, 
 {(16*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(-1 + Nc)*(1 + Nc)*
    (1536 + 2688*d - 576*d^2 - 420*d^3 + 126*d^4 - 512*Nc^2 - 896*d*Nc^2 + 
     192*d^2*Nc^2 + 140*d^3*Nc^2 - 42*d^4*Nc^2 + 64*Nc^4 + 304*d*Nc^4 - 
     136*d^2*Nc^4 - 40*d^3*Nc^4 + 21*d^4*Nc^4))/(9*Nc^2), 
  (-64*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (-5 - 6*d + 2*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/(3*Nc^2), (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (120 + 144*d - 48*d^2 + 80*Nc + 96*d*Nc - 32*d^2*Nc - 8*Nc^3 - 9*d*Nc^3 + 
     2*d^2*Nc^3))/(3*Nc^2), (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(-1 + Nc)*(1 + Nc)*(-120 - 144*d + 48*d^2 + 40*Nc^2 + 
     48*d*Nc^2 - 16*d^2*Nc^2 - 12*Nc^4 - 15*d*Nc^4 + 6*d^2*Nc^4))/(3*Nc^2), 
  (-32*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*
    (1 + Nc)*(60 + 72*d - 24*d^2 - 20*Nc^2 - 24*d*Nc^2 + 8*d^2*Nc^2 - 
     2*Nc^4 - 3*d*Nc^4 + 2*d^2*Nc^4))/(3*Nc^2), 
  (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-12 - 19*d - 11*d^2 + 
     5*d^3)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc))/3, 
  (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (24 - 72*d - 144*d^2 + 24*d^3 - 8*Nc^2 + 24*d*Nc^2 + 48*d^2*Nc^2 - 
     8*d^3*Nc^2 - 6*d*Nc^4 - 19*d^2*Nc^4 + 5*d^3*Nc^4))/(3*Nc^2), 
  (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-48 - 124*d - 118*d^2 - 16*d^3 + 
     17*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/
   (3*Nc^2), (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(288 + 744*d + 708*d^2 + 96*d^3 - 102*d^4 + 192*Nc + 496*d*Nc + 
     472*d^2*Nc + 64*d^3*Nc - 68*d^4*Nc - 20*d*Nc^3 - 39*d^2*Nc^3 - 
     14*d^3*Nc^3 + 5*d^4*Nc^3))/(3*Nc^2), 
  (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (288 + 744*d + 708*d^2 + 96*d^3 - 102*d^4 + 192*Nc + 496*d*Nc + 
     472*d^2*Nc + 64*d^3*Nc - 68*d^4*Nc - 48*Nc^3 - 140*d*Nc^3 - 
     140*d^2*Nc^3 - 15*d^3*Nc^3 + 24*d^4*Nc^3))/(3*Nc^2), 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*(1 + Nc)*
    (288 + 744*d + 708*d^2 + 96*d^3 - 102*d^4 - 96*Nc^2 - 248*d*Nc^2 - 
     236*d^2*Nc^2 - 32*d^3*Nc^2 + 34*d^4*Nc^2 - 16*d*Nc^4 - 22*d^2*Nc^4 + 
     d^3*Nc^4 + 7*d^4*Nc^4))/(3*Nc^2), 
  (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*(1 + Nc)*
    (-96 - 576*d - 702*d^2 - 120*d^3 + 93*d^4 + 32*Nc^2 + 192*d*Nc^2 + 
     234*d^2*Nc^2 + 40*d^3*Nc^2 - 31*d^4*Nc^2 - 44*d*Nc^4 - 67*d^2*Nc^4 - 
     11*d^3*Nc^4 + 12*d^4*Nc^4))/(3*Nc^2), 
  (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*(1 + Nc)*
    (-1632 - 3096*d - 2052*d^2 + 354*d^4 + 544*Nc^2 + 1032*d*Nc^2 + 
     684*d^2*Nc^2 - 118*d^4*Nc^2 - 48*d*Nc^4 - 120*d^2*Nc^4 - 45*d^3*Nc^4 + 
     27*d^4*Nc^4))/(3*Nc^2), (64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + d)*(2 + 3*d)*(4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/(3*Nc^2), (64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*
    d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-6 - 4*Nc + Nc^3))/(3*Nc^2), (-128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*
    d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*(18 - 6*Nc^2 + Nc^4))/
   (3*Nc^2), (-128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
    (2 + 3*d)*(4 + 3*d)*(-1 + Nc)*Nc^2*(1 + Nc))/3, 
  (64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-48 - 108*d - 54*d^2 - 32*Nc - 72*d*Nc - 36*d^2*Nc + 4*d*Nc^3 + 
     5*d^2*Nc^3))/(3*Nc^2), (256*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + d)*(4 + 7*d + 2*d^2)*(-1 + Nc)*Nc^2*(1 + Nc))/3}, 
 {(12*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (168 - 106*d + 15*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(168 - 106*d + 15*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (168 - 106*d + 15*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(168 - 106*d + 15*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 0, 
  (-8*(-2 + d)^6*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-12 + 5*d + d^2)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (12*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(112 + 116*d - 104*d^2 + 
     16*d^3 + d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (112 + 116*d - 104*d^2 + 16*d^3 + d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(112 + 116*d - 104*d^2 + 
     16*d^3 + d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (112 + 116*d - 104*d^2 + 16*d^3 + d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(224 + 176*d - 184*d^2 + 
     31*d^3 + 2*d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
    (4 + 3*d)*(-100 - 148*d + 58*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (-144*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/
   Nc^2, (-96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/
   Nc^2, (576*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  0, (-96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/
   Nc^2, 0}, {(4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-4032 + 2544*d - 360*d^2 - 24*d^3 - 
     3360*Nc + 2120*d*Nc - 300*d^2*Nc - 20*d^3*Nc - 288*Nc^2 + 176*d*Nc^2 - 
     24*d^2*Nc^2 - 2*d^3*Nc^2 + 912*Nc^3 - 584*d*Nc^3 + 84*d^2*Nc^3 + 
     5*d^3*Nc^3))/Nc^2, (4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-2016 + 1272*d - 180*d^2 - 
     12*d^3 - 1344*Nc + 848*d*Nc - 120*d^2*Nc - 8*d^3*Nc + 144*Nc^3 - 
     88*d*Nc^3 + 12*d^2*Nc^3 + d^3*Nc^3))/Nc^2, 
  (-8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-1008 + 636*d - 90*d^2 - 6*d^3 - 672*Nc + 424*d*Nc - 
     60*d^2*Nc - 4*d^3*Nc + 192*Nc^3 - 124*d*Nc^3 + 18*d^2*Nc^3 + d^3*Nc^3))/
   Nc^2, -2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
   (-16 + 3*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + 3*Nc), 
  (4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(288 - 264*d + 36*d^2 + 12*d^3 + 192*Nc - 176*d*Nc + 
     24*d^2*Nc + 8*d^3*Nc - 80*Nc^3 + 60*d*Nc^3 - 13*d^2*Nc^3))/Nc^2, 
  (8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(112 + 116*d - 104*d^2 + 
     16*d^3 + d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-2688 - 2784*d + 2496*d^2 - 384*d^3 - 
     24*d^4 - 2240*Nc - 2320*d*Nc + 2080*d^2*Nc - 320*d^3*Nc - 20*d^4*Nc - 
     192*Nc^2 - 192*d*Nc^2 + 164*d^2*Nc^2 - 24*d^3*Nc^2 - 2*d^4*Nc^2 + 
     608*Nc^3 + 640*d*Nc^3 - 586*d^2*Nc^3 + 92*d^3*Nc^3 + 5*d^4*Nc^3))/Nc^2, 
  (4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-2688 - 2784*d + 2496*d^2 - 384*d^3 - 24*d^4 - 2240*Nc - 2320*d*Nc + 
     2080*d^2*Nc - 320*d^3*Nc - 20*d^4*Nc - 512*Nc^2 - 496*d*Nc^2 + 
     468*d^2*Nc^2 - 74*d^3*Nc^2 - 4*d^4*Nc^2 + 128*Nc^3 + 184*d*Nc^3 - 
     130*d^2*Nc^3 + 17*d^3*Nc^3 + 2*d^4*Nc^3))/Nc^2, 
  (2*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-1344 - 1392*d + 1248*d^2 - 192*d^3 - 12*d^4 - 896*Nc - 928*d*Nc + 
     832*d^2*Nc - 128*d^3*Nc - 8*d^4*Nc + 256*Nc^3 + 248*d*Nc^3 - 
     234*d^2*Nc^3 + 37*d^3*Nc^3 + 2*d^4*Nc^3))/Nc^2, 
  (4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-1344 - 1056*d + 1104*d^2 - 186*d^3 - 12*d^4 - 896*Nc - 704*d*Nc + 
     736*d^2*Nc - 124*d^3*Nc - 8*d^4*Nc + 96*Nc^3 + 80*d*Nc^3 - 79*d^2*Nc^3 + 
     13*d^3*Nc^3 + d^4*Nc^3))/Nc^2, 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-1200 - 1776*d + 696*d^2 + 12*d^3 - 800*Nc - 1184*d*Nc + 
     464*d^2*Nc + 8*d^3*Nc + 136*Nc^3 + 208*d*Nc^3 - 91*d^2*Nc^3 + 
     2*d^3*Nc^3))/Nc^2, (-96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-12 - 10*Nc - 2*Nc^2 + Nc^3))/Nc^2, 
  (384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
   (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), 
  (8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(288 + 432*d + 240*Nc + 360*d*Nc + 16*Nc^2 + 
     24*d*Nc^2 + 2*d^2*Nc^2 - 72*Nc^3 - 108*d*Nc^3 + 3*d^2*Nc^3))/Nc^2, 
  -16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
   (-16 - 24*d + d^2)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc)}, 
 {(4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (2016 - 1272*d + 180*d^2 + 12*d^3 - 672*Nc^2 + 424*d*Nc^2 - 60*d^2*Nc^2 - 
     4*d^3*Nc^2 + 192*Nc^4 - 124*d*Nc^4 + 18*d^2*Nc^4 + d^3*Nc^4))/Nc^2, 
  (8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-1008 + 636*d - 90*d^2 - 6*d^3 + 336*Nc^2 - 212*d*Nc^2 + 30*d^2*Nc^2 + 
     2*d^3*Nc^2 + 24*Nc^4 - 18*d*Nc^4 + 3*d^2*Nc^4))/Nc^2, 
  2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
   (-16 + 3*d + d^2)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), 
  (-4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*
    (1 + Nc)*(288 - 264*d + 36*d^2 + 12*d^3 - 96*Nc^2 + 88*d*Nc^2 - 
     12*d^2*Nc^2 - 4*d^3*Nc^2 - 32*Nc^4 + 16*d*Nc^4 - 7*d^2*Nc^4 + 
     2*d^3*Nc^4))/Nc^2, (8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (112 + 116*d - 104*d^2 + 16*d^3 + d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-1344 - 1392*d + 1248*d^2 - 192*d^3 - 12*d^4 - 896*Nc - 928*d*Nc + 
     832*d^2*Nc - 128*d^3*Nc - 8*d^4*Nc + 96*Nc^3 + 96*d*Nc^3 - 82*d^2*Nc^3 + 
     12*d^3*Nc^3 + d^4*Nc^3))/Nc^2, 
  (4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-1344 - 1392*d + 1248*d^2 - 192*d^3 - 12*d^4 - 896*Nc - 928*d*Nc + 
     832*d^2*Nc - 128*d^3*Nc - 8*d^4*Nc + 256*Nc^3 + 248*d*Nc^3 - 
     234*d^2*Nc^3 + 37*d^3*Nc^3 + 2*d^4*Nc^3))/Nc^2, 
  (-2*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-1344 - 1392*d + 1248*d^2 - 192*d^3 - 12*d^4 + 448*Nc^2 + 464*d*Nc^2 - 
     416*d^2*Nc^2 + 64*d^3*Nc^2 + 4*d^4*Nc^2 + 32*Nc^4 + 16*d*Nc^4 - 
     26*d^2*Nc^4 + 5*d^3*Nc^4))/Nc^2, 
  (4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (1344 + 1056*d - 1104*d^2 + 186*d^3 + 12*d^4 - 448*Nc^2 - 352*d*Nc^2 + 
     368*d^2*Nc^2 - 62*d^3*Nc^2 - 4*d^4*Nc^2 + 128*Nc^4 + 96*d*Nc^4 - 
     105*d^2*Nc^4 + 18*d^3*Nc^4 + d^4*Nc^4))/Nc^2, 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-1200 - 1776*d + 696*d^2 + 12*d^3 + 400*Nc^2 + 592*d*Nc^2 - 
     232*d^2*Nc^2 - 4*d^3*Nc^2 - 64*Nc^4 - 88*d*Nc^4 + 25*d^2*Nc^4 + 
     4*d^3*Nc^4))/Nc^2, (-96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-6 - 4*Nc + Nc^3))/Nc^2, (192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*(18 - 6*Nc^2 + Nc^4))/
   Nc^2, 192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
   (4 + 3*d)*(-1 + Nc)*Nc^2*(1 + Nc), 
  (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-144 - 216*d - 96*Nc - 144*d*Nc + 8*Nc^3 + 
     12*d*Nc^3 + d^2*Nc^3))/Nc^2, 16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*
   d^2*(1 + 2*d)*(4 + 3*d)*(-16 - 24*d + d^2)*(-1 + Nc)*Nc^2*(1 + Nc)}, 
 {(8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (1008 - 636*d + 90*d^2 + 6*d^3 - 336*Nc^2 + 212*d*Nc^2 - 30*d^2*Nc^2 - 
     2*d^3*Nc^2 + 216*Nc^4 - 142*d*Nc^4 + 21*d^2*Nc^4 + d^3*Nc^4))/Nc^2, 
  4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
   (-16 + 3*d + d^2)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), 
  (-8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*
    (1 + Nc)*(-144 + 132*d - 18*d^2 - 6*d^3 + 48*Nc^2 - 44*d*Nc^2 + 
     6*d^2*Nc^2 + 2*d^3*Nc^2 - 56*Nc^4 + 38*d*Nc^4 - 10*d^2*Nc^4 + d^3*Nc^4))/
   Nc^2, (-8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (112 + 116*d - 104*d^2 + 16*d^3 + d^4)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (-8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-672 - 696*d + 624*d^2 - 96*d^3 - 6*d^4 - 448*Nc - 464*d*Nc + 
     416*d^2*Nc - 64*d^3*Nc - 4*d^4*Nc + 128*Nc^3 + 136*d*Nc^3 - 
     126*d^2*Nc^3 + 20*d^3*Nc^3 + d^4*Nc^3))/Nc^2, 
  (8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (672 + 696*d - 624*d^2 + 96*d^3 + 6*d^4 + 448*Nc + 464*d*Nc - 
     416*d^2*Nc + 64*d^3*Nc + 4*d^4*Nc + 32*Nc^3 + 16*d*Nc^3 - 26*d^2*Nc^3 + 
     5*d^3*Nc^3))/Nc^2, (-4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
    (-1 + Nc)*(1 + Nc)*(672 + 696*d - 624*d^2 + 96*d^3 + 6*d^4 - 224*Nc^2 - 
     232*d*Nc^2 + 208*d^2*Nc^2 - 32*d^3*Nc^2 - 2*d^4*Nc^2 + 144*Nc^4 + 
     132*d*Nc^4 - 130*d^2*Nc^4 + 21*d^3*Nc^4 + d^4*Nc^4))/Nc^2, 
  (4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (-1344 - 1056*d + 1104*d^2 - 186*d^3 - 12*d^4 + 448*Nc^2 + 352*d*Nc^2 - 
     368*d^2*Nc^2 + 62*d^3*Nc^2 + 4*d^4*Nc^2 + 32*Nc^4 + 16*d*Nc^4 - 
     26*d^2*Nc^4 + 5*d^3*Nc^4))/Nc^2, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (600 + 888*d - 348*d^2 - 6*d^3 - 200*Nc^2 - 296*d*Nc^2 + 116*d^2*Nc^2 + 
     2*d^3*Nc^2 + 36*Nc^4 + 60*d*Nc^4 - 33*d^2*Nc^4 + 3*d^3*Nc^4))/Nc^2, 
  (96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (-192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 2*Nc))/Nc^2, 
  (-192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-1 + Nc)*(1 + Nc)*(18 - 6*Nc^2 + Nc^4))/Nc^2, 
  384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
   (-1 + Nc)*Nc^2*(1 + Nc), (-16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (1 + 2*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (72 + 108*d + 48*Nc + 72*d*Nc - 16*Nc^3 - 24*d*Nc^3 + d^2*Nc^3))/Nc^2, 
  32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
   (-16 - 24*d + d^2)*(-1 + Nc)*Nc^2*(1 + Nc)}, 
 {(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(72 - 46*d + 65*d^2 - 36*d^3 + 
    6*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + 3*Nc), 
  -2*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
   (-152 - 66*d + 152*d^2 - 61*d^3 + 8*d^4)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), 
  0, -2*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(128 + 136*d + 74*d^2 - 82*d^3 + 
    7*d^4 + 2*d^5)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + 3*Nc), 
  2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-28 - 72*d - 45*d^2 + 
    15*d^3 + 4*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + 3*Nc), 
  -((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-28 - 72*d - 45*d^2 + 
     15*d^3 + 4*d^4)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc)), 
  (-2 + d)^5*(-1 + d)*d^3*(4 + 3*d)*(256 + 112*d - 91*d^2 - 6*d^3 + 4*d^4)*
   (-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), 
  -((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(92 + 106*d + 61*d^2 - 
     95*d^3 + 20*d^4)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc)), 0, 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + 3*Nc), 0, 
  144*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), -4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*
   d^2*(4 + 3*d)*(-16 - 40*d - 27*d^2 + 6*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + 3*Nc), 8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
   (-28 - 70*d - 45*d^2 + 6*d^3)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc)}, 
 {(4*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (864 - 1176*d + 228*d^2 - 12*d^3 + 24*d^4 - 288*Nc^2 + 392*d*Nc^2 - 
     76*d^2*Nc^2 + 4*d^3*Nc^2 - 8*d^4*Nc^2 + 8*Nc^4 - 322*d*Nc^4 + 
     249*d^2*Nc^4 - 81*d^3*Nc^4 + 12*d^4*Nc^4))/Nc^2, 
  (-8*(-2 + d)^6*(-1 + d)*d^2*(4 + 3*d)*(40 - 14*d - 25*d^2 + 12*d^3 + 2*d^4)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (8*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-480 + 408*d + 216*d^2 - 294*d^3 + 48*d^4 + 12*d^5 - 320*Nc + 272*d*Nc + 
     144*d^2*Nc - 196*d^3*Nc + 32*d^4*Nc + 8*d^5*Nc + 16*Nc^3 - 76*d*Nc^3 - 
     18*d^2*Nc^3 + 35*d^3*Nc^3 - 9*d^4*Nc^3))/Nc^2, 
  (-4*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (960 - 816*d - 432*d^2 + 588*d^3 - 96*d^4 - 24*d^5 + 640*Nc - 544*d*Nc - 
     288*d^2*Nc + 392*d^3*Nc - 64*d^4*Nc - 16*d^5*Nc - 208*Nc^3 - 84*d*Nc^3 + 
     10*d^2*Nc^3 + 16*d^3*Nc^3 - 21*d^4*Nc^3 + 8*d^5*Nc^3))/Nc^2, 
  (2*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (960 - 816*d - 432*d^2 + 588*d^3 - 96*d^4 - 24*d^5 - 320*Nc^2 + 
     272*d*Nc^2 + 144*d^2*Nc^2 - 196*d^3*Nc^2 + 32*d^4*Nc^2 + 8*d^5*Nc^2 - 
     48*Nc^4 - 220*d*Nc^4 - 62*d^2*Nc^4 + 114*d^3*Nc^4 - 37*d^4*Nc^4 + 
     4*d^5*Nc^4))/Nc^2, (-2*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*
    (1 + Nc)*(1536 + 672*d - 480*d^2 - 720*d^3 + 204*d^4 + 48*d^5 - 
     512*Nc^2 - 224*d*Nc^2 + 160*d^2*Nc^2 + 240*d^3*Nc^2 - 68*d^4*Nc^2 - 
     16*d^5*Nc^2 + 64*Nc^4 - 176*d*Nc^4 - 130*d^2*Nc^4 + 79*d^3*Nc^4 - 
     26*d^4*Nc^4 + 8*d^5*Nc^4))/Nc^2, 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-1 + Nc)*(1 + Nc)*
    (2256 - 432*d - 1644*d^2 + 456*d^3 + 24*d^4 - 752*Nc^2 + 144*d*Nc^2 + 
     548*d^2*Nc^2 - 152*d^3*Nc^2 - 8*d^4*Nc^2 + 172*Nc^4 + 154*d*Nc^4 - 
     8*d^2*Nc^4 - 103*d^3*Nc^4 + 28*d^4*Nc^4))/Nc^2, 
  (32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(-1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(12 - 24*d + 8*Nc - 16*d*Nc - 3*Nc^3 + 3*d*Nc^3))/
   Nc^2, (-64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(-1 + 2*d)*(2 + 3*d)*
    (4 + 3*d)*(-1 + Nc)*(1 + Nc)*(18 - 6*Nc^2 + Nc^4))/Nc^2, 
  -32*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
   (-1 + Nc)*Nc^2*(1 + Nc), (16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(24 - 12*d - 72*d^2 + 16*Nc - 
     8*d*Nc - 48*d^2*Nc - 4*Nc^3 - 6*d*Nc^3 - d^2*Nc^3 + 4*d^3*Nc^3))/Nc^2, 
  -32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
   (2 - 3*d - 10*d^2 + 4*d^3)*(-1 + Nc)*Nc^2*(1 + Nc)}, 
 {(6*(-2 + d)^5*(-1 + d)*d^2*(512 + 1312*d + 1064*d^2 - 272*d^3 - 314*d^4 + 
     73*d^5 + 4*d^6)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (4*(-2 + d)^5*(-1 + d)*d^2*
    (512 + 1312*d + 1064*d^2 - 272*d^3 - 314*d^4 + 73*d^5 + 4*d^6)*(-3 + Nc)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (4*(-2 + d)^5*(-1 + d)*d^2*(512 + 1312*d + 1064*d^2 - 272*d^3 - 314*d^4 + 
     73*d^5 + 4*d^6)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (2*(-2 + d)^5*(-1 + d)*d^2*
    (512 + 1312*d + 1064*d^2 - 272*d^3 - 314*d^4 + 73*d^5 + 4*d^6)*(-3 + Nc)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (2*(-2 + d)^5*(-1 + d)*d^2*(384 + 2080*d + 2000*d^2 - 496*d^3 - 574*d^4 + 
     141*d^5 + 8*d^6)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-2*(-2 + d)^5*(-1 + d)*d^2*
    (3328 + 5728*d + 3688*d^2 - 960*d^3 - 1080*d^4 + 233*d^5 + 4*d^6)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (-12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (16 + 32*d + 25*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (4 + 3*d)*(16 + 32*d + 25*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (4 + 3*d)*(16 + 32*d + 25*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, 0, (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (4 + 3*d)*(16 + 32*d + 25*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, 0}, 
 {(8*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-3072 - 7872*d - 6384*d^2 + 1632*d^3 + 1884*d^4 - 438*d^5 - 24*d^6 - 
     2560*Nc - 6560*d*Nc - 5320*d^2*Nc + 1360*d^3*Nc + 1570*d^4*Nc - 
     365*d^5*Nc - 20*d^6*Nc - 384*d*Nc^2 - 504*d^2*Nc^2 + 42*d^3*Nc^2 + 
     138*d^4*Nc^2 - 26*d^5*Nc^2 - 2*d^6*Nc^2 + 1024*Nc^3 + 2048*d*Nc^3 + 
     1372*d^2*Nc^3 - 481*d^3*Nc^3 - 421*d^4*Nc^3 + 107*d^5*Nc^3 + 
     5*d^6*Nc^3))/Nc^2, (4*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-6144 - 15744*d - 12768*d^2 + 3264*d^3 + 3768*d^4 - 876*d^5 - 
     48*d^6 - 5120*Nc - 13120*d*Nc - 10640*d^2*Nc + 2720*d^3*Nc + 
     3140*d^4*Nc - 730*d^5*Nc - 40*d^6*Nc - 1024*Nc^2 - 2880*d*Nc^2 - 
     2416*d^2*Nc^2 + 648*d^3*Nc^2 + 736*d^4*Nc^2 - 174*d^5*Nc^2 - 
     8*d^6*Nc^2 + 512*Nc^3 + 928*d*Nc^3 + 632*d^2*Nc^3 - 116*d^3*Nc^3 - 
     152*d^4*Nc^3 + 31*d^5*Nc^3 + 4*d^6*Nc^3))/Nc^2, 
  (2*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-3072 - 7872*d - 6384*d^2 + 1632*d^3 + 1884*d^4 - 438*d^5 - 24*d^6 - 
     2048*Nc - 5248*d*Nc - 4256*d^2*Nc + 1088*d^3*Nc + 1256*d^4*Nc - 
     292*d^5*Nc - 16*d^6*Nc + 512*Nc^3 + 1440*d*Nc^3 + 1208*d^2*Nc^3 - 
     324*d^3*Nc^3 - 368*d^4*Nc^3 + 87*d^5*Nc^3 + 4*d^6*Nc^3))/Nc^2, 
  (2*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-2304 - 12480*d - 12000*d^2 + 2976*d^3 + 3444*d^4 - 846*d^5 - 48*d^6 - 
     1536*Nc - 8320*d*Nc - 8000*d^2*Nc + 1984*d^3*Nc + 2296*d^4*Nc - 
     564*d^5*Nc - 32*d^6*Nc + 384*Nc^3 + 1056*d*Nc^3 + 800*d^2*Nc^3 - 
     236*d^3*Nc^3 - 218*d^4*Nc^3 + 57*d^5*Nc^3 + 4*d^6*Nc^3))/Nc^2, 
  (2*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (19968 + 34368*d + 22128*d^2 - 5760*d^3 - 6480*d^4 + 1398*d^5 + 24*d^6 + 
     13312*Nc + 22912*d*Nc + 14752*d^2*Nc - 3840*d^3*Nc - 4320*d^4*Nc + 
     932*d^5*Nc + 16*d^6*Nc - 3328*Nc^3 - 4704*d*Nc^3 - 2056*d^2*Nc^3 + 
     1040*d^3*Nc^3 + 598*d^4*Nc^3 - 179*d^5*Nc^3 + 4*d^6*Nc^3))/Nc^2, 
  (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (16 + 32*d + 25*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (4 + 3*d)*(16 + 32*d + 25*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-12 - 10*Nc - 2*Nc^2 + Nc^3))/Nc^2, 
  (32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (16 + 32*d + 25*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, -16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
   (4 + 3*d)*(16 + 32*d + 25*d^2)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), 
  (16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (384 + 1056*d + 1176*d^2 + 450*d^3 + 320*Nc + 880*d*Nc + 980*d^2*Nc + 
     375*d^3*Nc + 32*d*Nc^2 + 64*d^2*Nc^2 + 34*d^3*Nc^2 + 2*d^4*Nc^2 - 
     128*Nc^3 - 304*d*Nc^3 - 296*d^2*Nc^3 - 99*d^3*Nc^3 + 3*d^4*Nc^3))/Nc^2, 
  -16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(-64 - 144*d - 132*d^2 - 
    41*d^3 + 2*d^4)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc)}, 
 {(4*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-6144 - 15744*d - 12768*d^2 + 3264*d^3 + 3768*d^4 - 876*d^5 - 48*d^6 - 
     5120*Nc - 13120*d*Nc - 10640*d^2*Nc + 2720*d^3*Nc + 3140*d^4*Nc - 
     730*d^5*Nc - 40*d^6*Nc + 128*Nc^2 + 448*d*Nc^2 + 248*d^2*Nc^2 - 
     180*d^3*Nc^2 - 106*d^4*Nc^2 + 32*d^5*Nc^2 + 2240*Nc^3 + 5920*d*Nc^3 + 
     4628*d^2*Nc^3 - 1358*d^3*Nc^3 - 1415*d^4*Nc^3 + 340*d^5*Nc^3 + 
     16*d^6*Nc^3))/Nc^2, (-2*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(3072 + 7872*d + 6384*d^2 - 1632*d^3 - 1884*d^4 + 438*d^5 + 
     24*d^6 + 2048*Nc + 5248*d*Nc + 4256*d^2*Nc - 1088*d^3*Nc - 1256*d^4*Nc + 
     292*d^5*Nc + 16*d^6*Nc + 64*Nc^3 + 224*d*Nc^3 + 124*d^2*Nc^3 - 
     90*d^3*Nc^3 - 53*d^4*Nc^3 + 16*d^5*Nc^3))/Nc^2, 
  (2*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-2304 - 12480*d - 12000*d^2 + 2976*d^3 + 3444*d^4 - 846*d^5 - 48*d^6 - 
     1536*Nc - 8320*d*Nc - 8000*d^2*Nc + 1984*d^3*Nc + 2296*d^4*Nc - 
     564*d^5*Nc - 32*d^6*Nc + 512*Nc^3 + 2368*d*Nc^3 + 2120*d^2*Nc^3 - 
     614*d^3*Nc^3 - 621*d^4*Nc^3 + 157*d^5*Nc^3 + 8*d^6*Nc^3))/Nc^2, 
  (-2*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-19968 - 34368*d - 22128*d^2 + 5760*d^3 + 6480*d^4 - 1398*d^5 - 24*d^6 - 
     13312*Nc - 22912*d*Nc - 14752*d^2*Nc + 3840*d^3*Nc + 4320*d^4*Nc - 
     932*d^5*Nc - 16*d^6*Nc + 2752*Nc^3 + 3904*d*Nc^3 + 2020*d^2*Nc^3 - 
     432*d^3*Nc^3 - 609*d^4*Nc^3 + 68*d^5*Nc^3 + 16*d^6*Nc^3))/Nc^2, 
  (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (16 + 32*d + 25*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (6 + 7*Nc + 3*Nc^2))/Nc^2, (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-192 - 384*d - 300*d^2 - 160*Nc - 
     320*d*Nc - 250*d^2*Nc - 8*Nc^2 - 4*d*Nc^2 - 2*d^2*Nc^2 + 52*Nc^3 + 
     122*d*Nc^3 + 97*d^2*Nc^3))/Nc^2, 
  (32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (16 + 32*d + 25*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, 16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
   (4 + 3*d)*(20 + 58*d + 47*d^2)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), 
  (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-768 - 2112*d - 2352*d^2 - 900*d^3 - 640*Nc - 1760*d*Nc - 1960*d^2*Nc - 
     750*d^3*Nc - 128*Nc^2 - 416*d*Nc^2 - 496*d^2*Nc^2 - 182*d^3*Nc^2 + 
     8*d^4*Nc^2 + 64*Nc^3 + 80*d*Nc^3 + 40*d^2*Nc^3 + 27*d^3*Nc^3 + 
     12*d^4*Nc^3))/Nc^2, 32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
   (-24 - 94*d - 119*d^2 - 44*d^3 + 2*d^4)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc)}, 
 {((-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*(1 + Nc)*(3072 + 7872*d + 6384*d^2 - 
     1632*d^3 - 1884*d^4 + 438*d^5 + 24*d^6 - 1024*Nc^2 - 2624*d*Nc^2 - 
     2128*d^2*Nc^2 + 544*d^3*Nc^2 + 628*d^4*Nc^2 - 146*d^5*Nc^2 - 
     8*d^6*Nc^2 + 576*Nc^4 + 1536*d*Nc^4 + 1188*d^2*Nc^4 - 362*d^3*Nc^4 - 
     367*d^4*Nc^4 + 89*d^5*Nc^4 + 4*d^6*Nc^4))/Nc^2, 
  -(((-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*(1 + Nc)*(-2304 - 12480*d - 
      12000*d^2 + 2976*d^3 + 3444*d^4 - 846*d^5 - 48*d^6 + 768*Nc^2 + 
      4160*d*Nc^2 + 4000*d^2*Nc^2 - 992*d^3*Nc^2 - 1148*d^4*Nc^2 + 
      282*d^5*Nc^2 + 16*d^6*Nc^2 + 128*Nc^4 + 288*d*Nc^4 + 120*d^2*Nc^4 - 
      118*d^3*Nc^4 - 47*d^4*Nc^4 + 16*d^5*Nc^4))/Nc^2), 
  ((-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*(1 + Nc)*(-19968 - 34368*d - 22128*d^2 + 
     5760*d^3 + 6480*d^4 - 1398*d^5 - 24*d^6 + 6656*Nc^2 + 11456*d*Nc^2 + 
     7376*d^2*Nc^2 - 1920*d^3*Nc^2 - 2160*d^4*Nc^2 + 466*d^5*Nc^2 + 
     8*d^6*Nc^2 - 576*Nc^4 - 1824*d*Nc^4 - 1668*d^2*Nc^4 + 528*d^3*Nc^4 + 
     471*d^4*Nc^4 - 165*d^5*Nc^4 + 12*d^6*Nc^4))/Nc^2, 
  (-4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (16 + 32*d + 25*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (-4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-96 - 192*d - 150*d^2 - 64*Nc - 
     128*d*Nc - 100*d^2*Nc + 4*Nc^3 + 2*d*Nc^3 + d^2*Nc^3))/Nc^2, 
  (8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(16 + 32*d + 25*d^2)*
    (-1 + Nc)*(1 + Nc)*(18 - 6*Nc^2 + Nc^4))/Nc^2, 
  -8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(20 + 58*d + 47*d^2)*
   (-1 + Nc)*Nc^2*(1 + Nc), (4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(384 + 1056*d + 1176*d^2 + 450*d^3 + 
     256*Nc + 704*d*Nc + 784*d^2*Nc + 300*d^3*Nc - 64*Nc^3 - 208*d*Nc^3 - 
     248*d^2*Nc^3 - 91*d^3*Nc^3 + 4*d^4*Nc^3))/Nc^2, 
  -16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(-24 - 94*d - 119*d^2 - 
    44*d^3 + 2*d^4)*(-1 + Nc)*Nc^2*(1 + Nc)}, 
 {(2*(-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*(1 + Nc)*(4224 + 12768*d + 9264*d^2 - 
     3576*d^3 - 2808*d^4 + 825*d^5 + 48*d^6 - 1408*Nc^2 - 4256*d*Nc^2 - 
     3088*d^2*Nc^2 + 1192*d^3*Nc^2 + 936*d^4*Nc^2 - 275*d^5*Nc^2 - 
     16*d^6*Nc^2 + 512*Nc^4 + 1280*d*Nc^4 + 804*d^2*Nc^4 - 377*d^3*Nc^4 - 
     250*d^4*Nc^4 + 77*d^5*Nc^4 + 4*d^6*Nc^4))/Nc^2, 
  -(((-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*(1 + Nc)*(-768 + 42048*d + 53376*d^2 - 
      6384*d^3 - 13704*d^4 + 2622*d^5 + 48*d^6 + 256*Nc^2 - 14016*d*Nc^2 - 
      17792*d^2*Nc^2 + 2128*d^3*Nc^2 + 4568*d^4*Nc^2 - 874*d^5*Nc^2 - 
      16*d^6*Nc^2 + 1024*Nc^4 + 2944*d*Nc^4 + 2320*d^2*Nc^4 - 384*d^3*Nc^4 - 
      531*d^4*Nc^4 + 44*d^5*Nc^4 + 16*d^6*Nc^4))/Nc^2), 
  (-4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(8 + 52*d + 47*d^2)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  (-4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(8 + 52*d + 47*d^2)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-6 - 4*Nc + Nc^3))/Nc^2, 
  (8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(8 + 52*d + 47*d^2)*
    (-1 + Nc)*(1 + Nc)*(18 - 6*Nc^2 + Nc^4))/Nc^2, 
  8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(8 + 52*d + 47*d^2)*
   (-1 + Nc)*Nc^2*(1 + Nc), (-4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-192 - 1392*d - 2064*d^2 - 846*d^3 - 
     128*Nc - 928*d*Nc - 1376*d^2*Nc - 564*d^3*Nc + 32*Nc^3 + 104*d*Nc^3 + 
     120*d^2*Nc^3 + 49*d^3*Nc^3 + 4*d^4*Nc^3))/Nc^2, 
  32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(-32 - 24*d + d^2)*
   (-1 + Nc)*Nc^2*(1 + Nc)}, 
 {((-2 + d)^5*(-1 + d)*d^2*(-1 + Nc)*(1 + Nc)*(156672 + 175296*d + 
     42864*d^2 - 32736*d^3 - 16212*d^4 + 4590*d^5 + 24*d^6 - 52224*Nc^2 - 
     58432*d*Nc^2 - 14288*d^2*Nc^2 + 10912*d^3*Nc^2 + 5404*d^4*Nc^2 - 
     1530*d^5*Nc^2 - 8*d^6*Nc^2 + 16448*Nc^4 + 12544*d*Nc^4 - 3740*d^2*Nc^4 - 
     1862*d^3*Nc^4 + 841*d^4*Nc^4 - 359*d^5*Nc^4 + 68*d^6*Nc^4))/Nc^2, 
  (4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (96 + 136*d + 79*d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (3 + 3*Nc + Nc^2))/Nc^2, (4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-576 - 816*d - 474*d^2 - 384*Nc - 
     544*d*Nc - 316*d^2*Nc + 60*Nc^3 + 94*d*Nc^3 + 55*d^2*Nc^3))/Nc^2, 
  (-8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
    (96 + 136*d + 79*d^2)*(-1 + Nc)*(1 + Nc)*(18 - 6*Nc^2 + Nc^4))/Nc^2, 
  -8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-12 + 10*d + 7*d^2)*
   (-1 + Nc)*Nc^2*(1 + Nc), (4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-2304 - 4992*d - 4344*d^2 - 1422*d^3 - 
     1536*Nc - 3328*d*Nc - 2896*d^2*Nc - 948*d^3*Nc + 384*Nc^3 + 640*d*Nc^3 + 
     380*d^2*Nc^3 + 105*d^3*Nc^3 + 20*d^4*Nc^3))/Nc^2, 
  -16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(72 + 42*d - 61*d^2 - 
    30*d^3 + 10*d^4)*(-1 + Nc)*Nc^2*(1 + Nc)}, 
 {(192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (-768*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 0, 
  (128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 0}, 
 {(32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-48 - 40*Nc - 2*Nc^2 + 13*Nc^3))/Nc^2, 
  (-512*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 
  -320*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), 
  (128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-12 - 10*Nc - 2*Nc^2 + Nc^3))/Nc^2, 
  192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc)}, 
 {(1536*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-1 + Nc)*(1 + Nc)*(18 - 6*Nc^2 + Nc^4))/Nc^2, 0, 
  (-512*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc^2, 0}, 
 {1920*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
   (-1 + Nc)*Nc^2*(1 + Nc), 256*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
   (1 + d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc), 
  -1152*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
   (-1 + Nc)*Nc^2*(1 + Nc)}, 
 {(32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-384 - 864*d - 432*d^2 - 320*Nc - 720*d*Nc - 360*d^2*Nc - 
     64*d*Nc^2 - 48*d^2*Nc^2 + 6*d^3*Nc^2 + 128*Nc^3 + 192*d*Nc^3 + 
     72*d^2*Nc^3 + 9*d^3*Nc^3))/Nc^2, -64*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^2*(1 + d)*(32 + 40*d + 12*d^2 + 3*d^3)*(-2 + Nc)*(-1 + Nc)*Nc*
   (1 + Nc)}, {128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*
   (28 + 33*d + 3*d^2)*(-1 + Nc)*Nc^2*(1 + Nc)}}


==> anc/Gram10L4OddNc.txt <==
{{4*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(64 + 64*d - 66*d^2 + 10*d^3 + d^4)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 4*(-4 + d)^2*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 
  -4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(32 + 36*d - 20*d^2 + d^3)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
   (4 + 3*d)*(-8 - 14*d + 4*d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-8 - 12*d + d^2)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {16*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(-8 + 3*d)*(2 + 3*d)*(4 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 16*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
   (1 + d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + d)*(2 + 3*d)*(4 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), -4*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^2*(4 + d)*(2 + 3*d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*
   (4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {8*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*(-8 + 3*d^2)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 0, -16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*
   d^3*(1 + d)*(4 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(4 + 3*d)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc)}, {4*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
   (160 + 128*d - 134*d^2 + 22*d^3 + d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -4*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-4 - 6*d + d^2)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 16*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^2*(4 + 3*d)*(8 + 12*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc)}, {4*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-2 - 2*d + d^2)*
   (-32 + 5*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(8 + 12*d + d^2)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {256*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}}


==> anc/Gram10L5EvenNc.txt <==
{{(5*(-2 + d)^6*(-1 + d)*d*(-5504 + 4904*d - 1322*d^2 + 55*d^3 + 15*d^4)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc, 
  (-5*(-2 + d)^6*(-1 + d)*d*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-5632 + 4992*d - 1216*d^2 - 30*d^3 + 30*d^4 - 3072*Nc + 2672*d*Nc - 
     396*d^2*Nc - 185*d^3*Nc + 45*d^4*Nc + 2432*Nc^2 - 2232*d*Nc^2 + 
     926*d^2*Nc^2 - 240*d^3*Nc^2 + 30*d^4*Nc^2))/Nc, 
  (-10*(-2 + d)^6*(-1 + d)*d*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (21248 - 19088*d + 5924*d^2 - 730*d^3 + 30*d^4 + 21248*Nc - 19088*d*Nc + 
     5924*d^2*Nc - 730*d^3*Nc + 30*d^4*Nc + 7936*Nc^2 - 7136*d*Nc^2 + 
     2248*d^2*Nc^2 - 295*d^3*Nc^2 + 15*d^4*Nc^2))/Nc, 
  (5*(-4 + d)*(-2 + d)^6*(-1 + d)*d*(1888 - 1226*d + 185*d^2 + 5*d^3)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc, 0, 
  (-5*(-4 + d)*(-2 + d)^6*(-1 + d)*d*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2432 - 1584*d + 230*d^2 + 10*d^3 + 2304*Nc - 1508*d*Nc + 205*d^2*Nc + 
     15*d^3*Nc + 416*Nc^2 - 282*d*Nc^2 + 20*d^2*Nc^2 + 10*d^3*Nc^2))/Nc, 
  (-2*(-4 + d)*(-2 + d)^6*(-1 + d)*d*(-2144 + 1378*d - 235*d^2 + 5*d^3)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(5 + 5*Nc + 2*Nc^2))/Nc, 
  (-280*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-3 + Nc)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc, 
  (28*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-3 + Nc)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(10 + 11*Nc + 4*Nc^2))/Nc, 
  (560*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-3 + Nc)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc}, 
 {(5*(-2 + d)^6*(-1 + d)*d*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2560 - 2240*d + 400*d^2 + 110*d^3 - 30*d^4 - 2304*Nc + 2144*d*Nc - 
     1032*d^2*Nc + 325*d^3*Nc - 45*d^4*Nc - 4352*Nc^2 + 3952*d*Nc^2 - 
     1436*d^2*Nc^2 + 290*d^3*Nc^2 - 30*d^4*Nc^2 - 640*Nc^3 + 520*d*Nc^3 + 
     110*d^2*Nc^3 - 160*d^3*Nc^3 + 30*d^4*Nc^3))/Nc, 
  (10*(-2 + d)^6*(-1 + d)*d*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-12800 + 11520*d - 3680*d^2 + 510*d^3 - 30*d^4 - 4352*Nc + 3952*d*Nc - 
     1436*d^2*Nc + 290*d^3*Nc - 30*d^4*Nc + 3584*Nc^2 - 3184*d*Nc^2 + 
     812*d^2*Nc^2 - 5*d^3*Nc^2 - 15*d^4*Nc^2 + 640*Nc^3 - 600*d*Nc^3 + 
     310*d^2*Nc^3 - 105*d^3*Nc^3 + 15*d^4*Nc^3))/Nc, 
  (-5*(-4 + d)*(-2 + d)^6*(-1 + d)*d*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2048 - 1336*d + 190*d^2 + 10*d^3 + 1344*Nc - 888*d*Nc + 105*d^2*Nc + 
     15*d^3*Nc - 544*Nc^2 + 338*d*Nc^2 - 80*d^2*Nc^2 + 10*d^3*Nc^2))/Nc, 0, 
  (5*(-4 + d)*(-2 + d)^6*(-1 + d)*d*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-1280 + 840*d - 110*d^2 - 10*d^3 + 20*d*Nc + 35*d^2*Nc - 15*d^3*Nc + 
     1024*Nc^2 - 648*d*Nc^2 + 130*d^2*Nc^2 - 10*d^3*Nc^2 + 32*Nc^3 - 
     34*d*Nc^3 - 20*d^2*Nc^3 + 10*d^3*Nc^3))/Nc, 
  (5*(-4 + d)*(-2 + d)^6*(-1 + d)*d*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2560 - 1640*d + 290*d^2 - 10*d^3 + 832*Nc - 524*d*Nc + 110*d^2*Nc - 
     10*d^3*Nc - 704*Nc^2 + 460*d*Nc^2 - 64*d^2*Nc^2 - 4*d^3*Nc^2 + 96*Nc^3 - 
     66*d*Nc^3 + 3*d^2*Nc^3 + 3*d^3*Nc^3))/Nc, 
  (-40*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-3 + Nc)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(-8 - 6*Nc + Nc^2))/Nc, 
  (-4*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-40 - 14*Nc + 17*Nc^2 + 2*Nc^3))/Nc, 
  (-40*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-24 - 6*Nc + 10*Nc^2 + Nc^3))/Nc}, 
 {(20*(-2 + d)^6*(-1 + d)*d*(-1 + Nc)*(1 + Nc)*(-58880 + 52640*d - 
     15080*d^2 + 1180*d^3 + 60*d^4 + 16896*Nc^2 - 15136*d*Nc^2 + 
     4488*d^2*Nc^2 - 440*d^3*Nc^2 - 3584*Nc^4 + 3184*d*Nc^4 - 812*d^2*Nc^4 + 
     5*d^3*Nc^4 + 15*d^4*Nc^4))/Nc, 
  (-10*(-4 + d)*(-2 + d)^6*(-1 + d)*d*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-6592 + 4244*d - 710*d^2 + 10*d^3 - 6592*Nc + 4244*d*Nc - 710*d^2*Nc + 
     10*d^3*Nc - 2432*Nc^2 + 1564*d*Nc^2 - 265*d^2*Nc^2 + 5*d^3*Nc^2))/Nc, 0, 
  (10*(-4 + d)*(-2 + d)^6*(-1 + d)*d*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (4480 - 2880*d + 490*d^2 - 10*d^3 + 2368*Nc - 1516*d*Nc + 270*d^2*Nc - 
     10*d^3*Nc - 448*Nc^2 + 296*d*Nc^2 - 35*d^2*Nc^2 - 5*d^3*Nc^2 - 
     416*Nc^3 + 262*d*Nc^3 - 55*d^2*Nc^3 + 5*d^3*Nc^3))/Nc, 
  (10*(-4 + d)*(-2 + d)^6*(-1 + d)*d*(-1 + Nc)*(1 + Nc)*
    (12160 - 7880*d + 1220*d^2 + 20*d^3 - 2944*Nc^2 + 1904*d*Nc^2 - 
     302*d^2*Nc^2 - 2*d^3*Nc^2 + 960*Nc^4 - 624*d*Nc^4 + 93*d^2*Nc^4 + 
     3*d^3*Nc^4))/Nc, (-160*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*
    (-16 + 5*d)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(11 + 11*Nc + 4*Nc^2))/
   Nc, (8*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(-110 - 66*Nc + 4*Nc^2 + 11*Nc^3))/Nc, 
  (320*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-1 + Nc)*(1 + Nc)*
    (33 - 10*Nc^2 + 2*Nc^4))/Nc}, 
 {(5*(-2 + d)^6*(-1 + d)*d*(-10112 + 9032*d - 2618*d^2 + 223*d^3 + 7*d^4)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc, 0, 
  (-5*(-2 + d)^6*(-1 + d)*d*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-13312 + 11872*d - 3400*d^2 + 266*d^3 + 14*d^4 - 13056*Nc + 11616*d*Nc - 
     3264*d^2*Nc + 219*d^3*Nc + 21*d^4*Nc - 2944*Nc^2 + 2584*d*Nc^2 - 
     646*d^2*Nc^2 - 4*d^3*Nc^2 + 14*d^4*Nc^2))/Nc, 
  (-2*(-2 + d)^6*(-1 + d)*d*(10624 - 9544*d + 2890*d^2 - 317*d^3 + 7*d^4)*
    (-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(5 + 5*Nc + 2*Nc^2))/Nc, 
  (-360*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-3 + Nc)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc, 
  (36*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-3 + Nc)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(10 + 11*Nc + 4*Nc^2))/Nc, 
  (720*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-3 + Nc)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc}, 
 {120*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-64 + 36*d - 14*d^2 + 3*d^3)*(-2 + Nc)*
   (-1 + Nc)*Nc*(1 + Nc)*(2 + Nc), 90*(-3 + d)*(-2 + d)^6*(-1 + d)*d*
   (-64 + 36*d - 14*d^2 + 3*d^3)*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc)*(2 + Nc), 0, 
  0, 0, 0}, {(5*(-2 + d)^6*(-1 + d)*d*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (17408 - 15488*d + 4352*d^2 - 292*d^3 - 28*d^4 + 7680*Nc - 6720*d*Nc + 
     1632*d^2*Nc + 42*d^3*Nc - 42*d^4*Nc + 4736*Nc^2 - 4136*d*Nc^2 + 
     2444*d^2*Nc^2 - 934*d^3*Nc^2 + 134*d^4*Nc^2 + 3904*Nc^3 - 3604*d*Nc^3 + 
     2038*d^2*Nc^3 - 749*d^3*Nc^3 + 109*d^4*Nc^3))/(2*Nc), 
  ((-2 + d)^6*(-1 + d)*d*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-71680 + 64480*d - 19720*d^2 + 2270*d^3 - 70*d^4 - 37120*Nc + 
     33520*d*Nc - 10540*d^2*Nc + 1370*d^3*Nc - 70*d^4*Nc + 5888*Nc^2 - 
     5168*d*Nc^2 + 1292*d^2*Nc^2 + 8*d^3*Nc^2 - 28*d^4*Nc^2 + 4224*Nc^3 - 
     3864*d*Nc^3 + 1326*d^2*Nc^3 - 231*d^3*Nc^3 + 21*d^4*Nc^3))/Nc, 
  (120*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-3 + Nc)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)^2)/Nc, 
  (-12*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(2 + Nc)^2*(-5 + 2*Nc))/Nc, 
  (-120*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(2 + Nc)*(-6 + Nc^2))/Nc}, 
 {(2*(-2 + d)^6*(-1 + d)*d*(-10112 + 9032*d - 2618*d^2 + 223*d^3 + 7*d^4)*
    (-1 + Nc)*(1 + Nc)*(10 - 2*Nc^2 + Nc^4))/Nc, 
  (-144*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-3 + Nc)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(5 + 5*Nc + 2*Nc^2))/Nc, 
  (36*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-10 - 6*Nc + Nc^3))/Nc, 
  (288*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-1 + Nc)*(1 + Nc)*
    (15 - 4*Nc^2 + Nc^4))/Nc}, 
 {(480*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-3 + Nc)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc, 
  (-48*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-3 + Nc)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(10 + 11*Nc + 4*Nc^2))/Nc, 
  (-960*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-3 + Nc)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(3 + 3*Nc + Nc^2))/Nc}, 
 {(24*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-50 - 35*Nc + 2*Nc^2 + 6*Nc^3))/(5*Nc), 
  (48*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(-30 - 18*Nc + 2*Nc^2 + 3*Nc^3))/Nc}, 
 {(960*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*(-1 + Nc)*(1 + Nc)*
    (18 - 6*Nc^2 + Nc^4))/Nc}}


==> anc/Gram12L4OddNc.txt <==
{{96*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*
   (64 + 64*d - 66*d^2 + 10*d^3 + d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)^2*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*
   (32 - 16*d - d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 
  -12*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^2*(3 + 2*d)*(-8 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(8 + 3*d)*
   (128 + 40*d - 63*d^2 + 9*d^3 + d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)^2*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*
   (2 + 3*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(-34 + 5*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(-22 + d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(-10 + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(-26 + 3*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(5 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(5 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(3 + 2*d)*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*
   (1 + d)*(2 + d)*(3 + 2*d)*(8 + 3*d)*(-8 - 8*d + 2*d^2 + d^3)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 48*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
   (2 + d)^2*(3 + 2*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 
  -96*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(32 + 36*d - 20*d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 96*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-8 - 14*d + 4*d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-32 - 16*d + 7*d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(-8 + 3*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 0, 0, -12*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(8 + 3*d)*(-12 - 7*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(64 + 25*d - 19*d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^2*(3 + 2*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(8 + 3*d)*
   (-16 - 11*d + 4*d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-8 - 12*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 6144*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^2*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -1536*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^2*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -192*(-4 + d)^2*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  192*(-4 + d)^2*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(-16 - 10*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(-16 - 11*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(-8 - 5*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {(3*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)^2*(8 + 3*d)*
    (384 + 96*d - 68*d^2 - 13*d^3 - 12*d^4 + 6*d^5)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(2 + Nc))/2, 0, (3*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^2*
    (8 + 3*d)*(-16 - 7*d + 5*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc))/2, 
  (-3*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (192 + 176*d - 53*d^2 - 35*d^3 + 3*d^4 + 2*d^5)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(2 + Nc))/2, -12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
   (1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-8 - 8*d + 3*d^2)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*
   (1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -6*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + d)*(4 + 3*d)*
   (8 + 3*d)*(-16 - 7*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(4 + 3*d)*(8 + 3*d)*
   (-16 - 7*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(4 + 3*d)*(8 + 3*d)*
   (-7 - 4*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -3*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (12 + 13*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-144 - 212*d - 80*d^2 + 21*d^3 + 12*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 9*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*
   (8 + 3*d)*(12 + 15*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-11 - 35*d - 5*d^2 + 6*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -6*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(5 + d)*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), -3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^4*
   (1 + d)*(2 + d)*(8 + 3*d)*(-2 - 13*d + 2*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -6*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(5 + d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 
  12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(32 + 16*d - 13*d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)^2*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-4 - d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  (3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
    (-96 - 48*d + 11*d^2 + 2*d^3 + 2*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2 + Nc))/2, -3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*
   (-8 + 3*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 
  0, (3*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (-36 - 43*d - 7*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc))/2, 
  (3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (144 + 129*d - 17*d^2 - 21*d^3 + 2*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2 + Nc))/2, 3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^2*
   (-1 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-32 - 19*d + 2*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-8 - 8*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)^2*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)^2*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)^2*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)^2*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (8 + 5*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-24 - 23*d - 5*d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-40 - 47*d - 11*d^2 + 2*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-24 - 29*d - 6*d^2 + 2*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {(3*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (128 + 8*d - 49*d^2 + 8*d^3 + d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc))/
   2, 0, 0, 12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  6*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(6 + d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-29 + 3*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  6*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^3*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*
   (1 + d)*(2 + d)^2*(8 + 3*d)*(-2 - 3*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-10 - 7*d + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 
  6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-14 - 7*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), -12*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
   (2 + d)^2*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 0, 0, 0, 0, 
  (3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(8 + 3*d)*
    (-16 + 3*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc))/2, 
  12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-8 - 4*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 0, 0, 0, 0, 0, 
  0, -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (16 + 14*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)^2*(2 + d)*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, -48*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*(16 + 14*d + d^2)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*
   (1 + d)^2*(2 + d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)^2*(2 + d)*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {((-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (864 - 448*d - 80*d^2 + 47*d^3 + d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2 + Nc))/2, -((-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
     (-480 + 248*d - 3*d^2 - 26*d^3 + 6*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
     (2 + Nc))/2, -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*
   (3 + 2*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -6*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (12 + 7*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-188 - 101*d + 26*d^2 + 8*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-60 - 69*d + 4*d^2 + 8*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-24 - 36*d + d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -3*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (20 + 15*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(5 + 2*d)*(8 + 3*d)*
   (-4 - 11*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  3*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (36 + 43*d + 9*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(12 + d)*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), -3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*
   (1 + d)*(2 + d)*(8 + 3*d)*(-104 - 96*d + 9*d^2 + 12*d^3)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), -2*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
   (2 + d)^2*(9 + d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -((-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (192 - 18*d - 31*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)), 
  -2*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(9 + d)*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 12*(-8 + d)*(-4 + d)*(-2 + d)^5*
   (-1 + d)*d^4*(1 + d)*(2 + d)*(3 + 2*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), -12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^2*
   (3 + 2*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  (3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
    (12 - 17*d + 7*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc))/2, 
  3*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^2*(8 + 3*d)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 0, 
  ((-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (-72 - 10*d + d^2 + 9*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc))/2, 
  ((-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (-24 + d - 6*d^2 + 2*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc))/2, 
  -((-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (216 - 44*d - 29*d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)), 
  -((-4 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^2*(8 + 3*d)*(1 + 4*d)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)), 96*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^4*(1 + d)*(2 + d)*(3 + 2*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), -96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(8 + 3*d)*(-8 + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 24*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*(-4 + 5*d)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(8 + 3*d)*(-4 + 5*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (4 + d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-24 + 4*d + 5*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)*(8 + 3*d)*
   (5 + 4*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (3 + 2*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {((-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (864 + 80*d - 48*d^2 - 93*d^3 + 17*d^4 + 2*d^5)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(2 + Nc))/2, 12*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*
   d^3*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(3 + 2*d)*(8 + 3*d)*(-4 + d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^2*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  (-3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (40 - 176*d - 97*d^2 + 27*d^3 + 8*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2 + Nc))/2, (3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
    (8 + 3*d)*(24 - 92*d - 81*d^2 + 11*d^3 + 8*d^4)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(2 + Nc))/2, 24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)*
   (8 + 3*d)*(-9 - 10*d + d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  (3*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (24 + 20*d + 9*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc))/2, 
  (3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (-8 - 112*d - 75*d^2 + 17*d^3 + 8*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2 + Nc))/2, (-3*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
    (2 + d)*(8 + 3*d)*(24 + 56*d + 47*d^2 + 8*d^3)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(2 + Nc))/2, 6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (8 + 3*d)*(-24 - 28*d - 7*d^2 + 5*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), (3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (112 - 22*d - 101*d^2 - 5*d^3 + 12*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2 + Nc))/2, 2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*
   (8 + 3*d)*(-6 - 5*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  (-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-48 + 6*d - 3*d^2 + d^3 + 2*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-6 - 5*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 
  -12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(8 + 3*d)*
   (64 + 31*d - 21*d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(8 + 3*d)*
   (-16 - 11*d + 3*d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  (-3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (-216 - 129*d - 2*d^2 + 18*d^3 + 2*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2 + Nc))/2, 6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)*(8 + 3*d)*
   (-18 - 2*d + 3*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 0, 
  -((-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
     (168 + 101*d - 2*d^2 - 28*d^3 + 4*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
     (2 + Nc))/2, -((-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
     (8 + 3*d)*(216 + 172*d + 15*d^2 - 39*d^3 + 2*d^4)*(-2 + Nc)*(-1 + Nc)*
     (1 + Nc)*(2 + Nc))/2, -((-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
    (8 + 3*d)*(24 - 7*d - 4*d^2 + 2*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2 + Nc)), (-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-48 - 91*d - 31*d^2 + 13*d^3 + 4*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(8 + 3*d)*(-16 - 12*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (8 + 3*d)*(14 + 13*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (32 + 48*d + 15*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (8 - 16*d - 5*d^2 + 2*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-8 - 36*d - 11*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (4 + 9*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (24 - 40*d - 19*d^2 + 2*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-48 - 108*d - 43*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-24 - 54*d - 19*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {384*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^2*(2 + d)*(3 + 2*d)*(-8 + 3*d)*
   (2 + 3*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  384*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*(2 + d)*(3 + 2*d)*(2 + 3*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  384*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*(2 + 3*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*
   (2 + 3*d)*(4 + 3*d)*(8 + 3*d)*(-4 + 5*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 24*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*
   (2 + 3*d)*(4 + 3*d)*(8 + 3*d)*(16 - 8*d + 3*d^2)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 96*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*
   (3 + 2*d)*(2 + 3*d)*(4 + 3*d)*(8 + 3*d)*(8 - 4*d + d^2)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 48*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
   (2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(16 + 20*d + 3*d^2)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 24*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (2 + d)*(3 + 2*d)*(2 + 3*d)*(4 + 3*d)*(8 + 3*d)*(16 - 8*d + 3*d^2)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), -24*(-3 + d)*(-2 + d)^5*(-1 + d)*
   d^3*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(40 + 2*d + 3*d^2)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 96*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*
   (1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 24*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-16 - 24*d - 6*d^2 + 15*d^3)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 96*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + d)^3*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(8 - 12*d + 5*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)*(-5 + 2*d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + d)^3*(3 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + d)*
   (3 + 2*d)*(2 + 3*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*
   (4 + d)*(3 + 2*d)*(2 + 3*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), -12*(-4 + d)^2*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (2 + d)*(3 + 2*d)*(2 + 3*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(3 + 2*d)*(2 + 3*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 36*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(5 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(5 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -1536*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^2*(2 + d)*(3 + 2*d)*
   (2 + 3*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -3072*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*
   (2 + 3*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  768*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^2*(2 + d)*(3 + 2*d)*
   (2 + 3*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -2304*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  1152*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  576*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -1536*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(9 + 4*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(12 + 5*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {192*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^2*(2 + d)*(3 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(-8 + 3*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(-8 - 4*d + 5*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(-32 - 16*d + 27*d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 24*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(32 + 16*d - 7*d^2 + 5*d^3)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 96*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(16 + 8*d - 5*d^2 + 2*d^3)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 24*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-32 + 16*d^2 + d^3)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 24*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(32 - 7*d^2 + 5*d^3)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), -96*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(4 + d + d^2)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 96*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(-8 - 4*d + 3*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 48*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^3*(3 + 2*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(8 + 3*d)*
   (32 - 4*d - 11*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-3 + d)*(-2 + d)^6*(-1 + d)*d^4*(1 + d)*(2 + d)^2*(3 + 2*d)*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 48*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*
   (1 + d)*(2 + d)^3*(3 + 2*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)^2*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(4 + 5*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(4 + 5*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(3 + 2*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)*(3 + 2*d)^2*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -1536*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -1536*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -768*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)^2*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -1536*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^3*(3 + 2*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  768*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^3*(3 + 2*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(32 + 32*d + 7*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {24*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-144 - 128*d + 43*d^2 + 15*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-288 - 228*d + 103*d^2 + 11*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-4 + 17*d + 9*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)*(5 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + d)*(4 + 3*d)*
   (8 + 3*d)*(-72 - 7*d + 22*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (96 + 4*d - 15*d^2 + 12*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-192 + 20*d + 67*d^2 + 6*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  192*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 12*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
   (1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*(-48 - 60*d + 23*d^2 + 24*d^3)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 24*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
   (1 + d)*(2 + d)^2*(8 + 3*d)*(-192 - 96*d + 56*d^2 + 19*d^3)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 24*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (2 + d)*(8 + 3*d)*(192 + 176*d - 36*d^2 - 29*d^3 + 8*d^4)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 24*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (2 + d)*(8 + 3*d)*(-192 - 176*d + 4*d^2 + 33*d^3 + 7*d^4)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 96*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (2 + d)^3*(8 + 3*d)*(-12 - d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -6*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(-3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(1 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  18*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -6*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (20 + 19*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^3*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), -12*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^3*(1 + d)*(2 + d)*(4 + d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), -12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(8 + 3*d)*(12 + 15*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -768*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -2304*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  768*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -1248*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(14 + 11*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (120 + 118*d + 23*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (56 + 74*d + 25*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (40 + 54*d + 19*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {3*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (4224 + 2484*d - 2489*d^2 - 182*d^3 - 95*d^4 + 98*d^5)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), -3*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-1152 - 524*d + 247*d^2 - 62*d^3 - 3*d^4 + 10*d^5)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), -24*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*
   (4 + 3*d)*(8 + 3*d)*(-288 - 148*d + 88*d^2 - 11*d^3 - 9*d^4 + 4*d^5)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 3*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
   (1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*(1152 + 116*d - 493*d^2 - 44*d^3 + 
    22*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -3*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-2688 + 44*d + 1065*d^2 - 238*d^3 - 33*d^4 + 10*d^5)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 3*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(2304 - 1316*d - 547*d^2 - 13*d^3 - 10*d^4 + 32*d^5)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), -12*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (4 + 3*d)*(8 + 3*d)*(-44 - 23*d - 8*d^2 + 7*d^3)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), -3*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(192 + 252*d - 477*d^2 - 276*d^3 + 95*d^4 + 12*d^5)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 12*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)^2*
   (8 + 3*d)*(-768 + 80*d + 364*d^2 - 123*d^3 - 23*d^4 + 11*d^5)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 6*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*
   (8 + 3*d)*(3072 + 3104*d - 760*d^2 - 916*d^3 - 11*d^4 + 19*d^5 + 18*d^6)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 12*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (2 + d)*(8 + 3*d)*(-1536 - 992*d + 504*d^2 + 334*d^3 - 79*d^4 - 39*d^5 + 
    11*d^6)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + d)^3*(8 + 3*d)*(16 + 11*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*
   (1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(2 - 7*d + 2*d^2)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), -24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-44 - 15*d + 10*d^2)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(4 + 3*d)*(8 + 3*d)*(31 - 50*d + 2*d^2 + 4*d^3)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), -6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(4 + 3*d)*(8 + 3*d)*(-64 - 71*d - 17*d^2 + 16*d^3)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), -6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(4 + 3*d)*(8 + 3*d)*(-34 + 9*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (4 + 3*d)^2*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-172 - 133*d - 22*d^2 + 6*d^3 + 8*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), (3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (-104 - 62*d - 23*d^2 - 5*d^3 + 8*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2 + Nc))/2, 6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-124 - 65*d + 16*d^2 + 8*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-128 - 496*d - 299*d^2 + 42*d^3 + 40*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -480*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-1 + 11*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  1056*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^3*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-43 - 3*d + 10*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(45 + 37*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(5 + 18*d + 11*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-472 - 342*d + 21*d^2 + 20*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-160 - 120*d + 19*d^2 + 20*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-180 - 215*d - 63*d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {3*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^2*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-1152 + 500*d - 29*d^2 - 57*d^3 + 18*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 24*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^2*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-288 + 124*d + 6*d^2 - 17*d^3 + 4*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 3*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(44 + 85*d + 40*d^2 + 2*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 3*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-1152 - 468*d + 553*d^2 - 70*d^3 - 61*d^4 + 18*d^5)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), -3*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*
   (4 + 3*d)*(8 + 3*d)*(384 + 396*d - 27*d^2 + 14*d^3 + 16*d^4)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 12*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (4 + 3*d)*(8 + 3*d)*(20 - 43*d - 8*d^2 + 7*d^3)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 3*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-1152 - 868*d + 403*d^2 - 4*d^3 - 81*d^4 + 28*d^5)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 12*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*
   (8 + 3*d)*(-16 - 28*d - 13*d^2 + 5*d^3 + d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 6*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-288 + 88*d + 228*d^2 - 51*d^3 - 27*d^4 + 6*d^5)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 12*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-16 + 20*d - 11*d^2 - d^3 + d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^3*(6 + d)*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), -24*(-4 + d)*(-2 + d)^6*(-1 + d)*
   d^3*(1 + d)*(2 + d)*(-7 + 2*d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-20 + d + 2*d^2)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), -3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(-1 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-11 - 2*d + 2*d^2)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(4 + 3*d)*(8 + 3*d)*(-32 - 9*d + 7*d^2)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 6*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)^2*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (36 - d - 44*d^2 - 10*d^3 + 8*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  (-3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (72 + 54*d - 39*d^2 - 21*d^3 + 8*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2 + Nc))/2, -6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (8 + 3*d)*(-60 - 65*d + 6*d^2 + 8*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-32 - 144*d - 67*d^2 + 18*d^3 + 8*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(-4 + 3*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 576*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)^2*d^3*(1 + d)^2*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-5 + 5*d + 6*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-11 + 5*d + 10*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)^2*d^3*(1 + d)^2*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (24 + 22*d + 23*d^2 + 12*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (16 + 12*d + 17*d^2 + 12*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (20 + 23*d + 21*d^2 + 11*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {96*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^2*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-144 + 64*d + 4*d^2 - 9*d^3 + 2*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 72*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(4 + 3*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-288 - 108*d + 144*d^2 - 5*d^3 - 19*d^4 + 4*d^5)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), -24*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*
   (4 + 3*d)*(8 + 3*d)*(96 + 100*d - 17*d^2 + 4*d^4)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 96*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(4 - 9*d - 3*d^2 + 2*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-288 - 212*d + 121*d^2 + 9*d^3 - 23*d^4 + 6*d^5)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 48*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-16 + 2*d - 2*d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-96 + 60*d + 129*d^2 - 13*d^3 - 18*d^4 + 2*d^5)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 48*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-16 + 14*d - 6*d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^3*(8 + 3*d)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), -96*(-4 + d)^2*(-2 + d)^6*(-1 + d)*d^3*
   (1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 96*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-8 + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(4 + 3*d)*(8 + 3*d)*
   (1 - 6*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-14 - 3*d + 3*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (24 - 6*d - 23*d^2 - 4*d^3 + 4*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-6 - 7*d - d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*(3 + 4*d)*
   (-8 + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-8 - 56*d - 30*d^2 + 7*d^3 + 4*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -384*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  1536*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 
  -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-3 + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 
  -768*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (4 + d + d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (8 + 2*d + 3*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (8 + 6*d + 5*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {3*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(8 + 3*d)*
   (-4608 - 3760*d + 584*d^2 + 1097*d^3 + 261*d^4 + 18*d^5)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 3*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (2 + d)*(8 + 3*d)*(1536 + 848*d - 24*d^2 + 209*d^3 + 140*d^4 + 6*d^5)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 3*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
   (1 + d)*(2 + d)*(8 + 3*d)*(3072 + 1136*d - 1720*d^2 - 997*d^3 - 99*d^4 + 
    12*d^5)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (48 + 40*d + 7*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  3*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(8 + 3*d)*
   (-768 - 1072*d + 232*d^2 + 781*d^3 + 284*d^4 + 12*d^5)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 12*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)^2*
   (8 + 3*d)*(-384 - 80*d + 86*d^2 + 30*d^3 + 3*d^4)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 6*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*
   (8 + 3*d)*(768 + 352*d - 264*d^2 - 98*d^3 + 31*d^4 + 6*d^5)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 36*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (2 + d)^2*(8 + 3*d)*(-64 + 6*d^2 + 2*d^3 + d^4)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 12*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)^3*
   (4 + d)*(8 + 3*d)*(-24 + 8*d + 3*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -3*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-3 + 7*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -6*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(8 + 15*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)^2*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 192*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^3*(1 + d)*(2 + d)^3*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -3*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*
   (8 + 3*d)*(28 + 13*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  (-3*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (8 + 30*d + 9*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc))/2, 
  6*(-4 + d)^2*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (8 + 11*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(5 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(13 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(14 + 16*d + 3*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (164 + 231*d + 106*d^2 + 12*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (108 + 173*d + 76*d^2 + 6*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (44 + 93*d + 55*d^2 + 9*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (392 + 370*d + 109*d^2 + 8*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (60 + 87*d + 38*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (76 + 105*d + 41*d^2 + 3*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {3*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(8 + 3*d)*
   (-1536 - 3248*d - 72*d^2 + 557*d^3 - 350*d^4 - 37*d^5 + 54*d^6)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), -3*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*
   (8 + 3*d)*(-9216 - 5488*d + 2616*d^2 + 1285*d^3 - 597*d^4 - 78*d^5 + 
    48*d^6)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (48 + 160*d - 19*d^2 - 28*d^3 + 3*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 3*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(8 + 3*d)*
   (-3840 - 4400*d + 800*d^2 + 1031*d^3 - 596*d^4 - 137*d^5 + 84*d^6)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 12*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (2 + d)^2*(8 + 3*d)*(-384 + 176*d + 36*d^2 - 55*d^3 + 7*d^4 + d^5)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 6*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (2 + d)*(8 + 3*d)*(1536 + 224*d - 872*d^2 - 164*d^3 + 69*d^4 + 11*d^5 + 
    6*d^6)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-384 + 176*d + 108*d^2 - 61*d^3 + d^4 + d^5)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 12*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^3*(10 + d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(34 - 17*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(-16 - d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-51 - 2*d - 6*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-24 - 9*d + 5*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  6*(-4 + d)*(-2 + d)^5*(-1 + d)^2*d^3*(1 + d)*(2 + d)^2*(-8 + 3*d)*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 96*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^4*(1 + d)*(2 + d)^2*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (92 + 105*d - 26*d^2 - 30*d^3 + 8*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), (-3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (136 + 230*d - 13*d^2 - 47*d^3 + 8*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2 + Nc))/2, -6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (8 + 3*d)*(-52 - 75*d + 8*d^2 + 8*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-16 - 116*d - 69*d^2 + 10*d^3 + 8*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(-8 + 3*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (4 + 3*d)*(8 + 3*d)*(17 + 7*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-5 - 3*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-44 - 17*d + 30*d^2 + 18*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-52 - 35*d + 45*d^2 + 30*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-12 - 25*d - 4*d^2 + 3*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-88 - 62*d + 7*d^2 + 12*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)*(8 + 3*d)*
   (-16 + 9*d + 12*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (12 + 17*d + 21*d^2 + 11*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {3*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(8 + 3*d)*
   (4608 - 4208*d - 4200*d^2 - 75*d^3 - 100*d^4 + 51*d^5 + 60*d^6)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), -12*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(8 + 3*d)*(48 + 40*d + 31*d^2 + 16*d^3)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), -3*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(8 + 3*d)*
   (-2304 - 4336*d - 2008*d^2 - 151*d^3 - 271*d^4 + 28*d^5 + 72*d^6)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 24*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (2 + d)^2*(8 + 3*d)*(-288 + 224*d + 51*d^2 - 34*d^3 - 2*d^4 + d^5)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 6*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (2 + d)*(8 + 3*d)*(2304 + 704*d - 696*d^2 - 308*d^3 + 55*d^4 + 23*d^5)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 24*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (2 + d)^2*(8 + 3*d)*(-288 + 128*d + 23*d^2 + 4*d^3 - 8*d^4 + d^5)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 24*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^3*(1 + d)*(2 + d)^3*(4 + d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 48*(-4 + d)*(-3 + d)^2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  3*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(1 + 13*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -6*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(12 + 11*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-20 - d + 3*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (16 + 12*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  3*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(8 + 3*d)*
   (12 + 9*d + 8*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  (3*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (-24 - 26*d - d^2 + 8*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc))/2, 
  6*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (28 + 29*d + 7*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^3*(8 + 3*d)*
   (1 + 4*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(3 + 7*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(8 + 9*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (36 + 43*d + 30*d^2 + 6*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (60 + 121*d + 88*d^2 + 24*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(1 + 4*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (200 + 106*d + 15*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (88 + 74*d + 17*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (92 + 109*d + 41*d^2 + 8*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {48*(-2 + d)^5*(-1 + d)^2*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-80 - 40*d + 7*d^2 + 7*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-16 - 136*d - 133*d^2 + 10*d^3 + 17*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -48*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)*(8 + 3*d)*
   (-100 - 27*d + 11*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 96*(-4 + d)*(-2 + d)^6*(-1 + d)*
   d^3*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 96*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-13 - 6*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 0, 
  -12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-12 - 21*d - 2*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-24 - 10*d + d^2 + 3*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-12 + 3*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (4 + 9*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 
  768*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 
  -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (4 + 3*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (8 + 2*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (4 + 3*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {3*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(8 + 3*d)*
   (768 - 240*d - 936*d^2 - 1139*d^3 - 826*d^4 + 45*d^5 + 132*d^6)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 12*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)^3*
   (8 + 3*d)*(-48 + 20*d - 14*d^2 - d^3 + 2*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 6*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(8 + 3*d)*
   (384 - 160*d - 68*d^2 + 229*d^3 - 40*d^4 - 44*d^5 + 10*d^6)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 12*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)^2*
   (8 + 3*d)*(-96 - 8*d + 52*d^2 - 12*d^3 - 5*d^4 + 2*d^5)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 12*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*
   (2 + d)^3*(5 + 2*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (1 + 3*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(5 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (26 - 21*d - 14*d^2 + 6*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-32 - 7*d + 6*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-16 - 7*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(3 + 2*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (-16 - 19*d - 4*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  (-3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (-80 - 120*d - 71*d^2 + 3*d^3 + 12*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2 + Nc))/2, -6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (8 + 3*d)*(-112 - 102*d + 9*d^2 + 12*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 6*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (8 + 3*d)*(4 + 41*d + 43*d^2 + 12*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(4 + 5*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (4 + 3*d)*(5 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)^2*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (60 + 145*d + 114*d^2 + 30*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(31 + 41*d + 16*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(8 + 3*d)*
   (4 + 15*d + 6*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (120 + 190*d + 103*d^2 + 20*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (144 + 208*d + 105*d^2 + 20*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(35 + 26*d + 6*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {8*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (1440 - 408*d - 368*d^2 + 21*d^3 + 26*d^4 + 3*d^5)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 4*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-1152 + 816*d + 240*d^2 - 217*d^3 + 4*d^4 + 6*d^5)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 8*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (576 - 336*d - 44*d^2 + 21*d^3 - 2*d^4 + 3*d^5)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 8*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)^2*
   (6 + d)*(8 + 3*d)*(-48 - 4*d + 12*d^2 + 3*d^3)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 48*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*
   (3 + 2*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(3 + 2*d)*(8 + 3*d)*
   (-14 - d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -6*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(-1 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-20 - 32*d + d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-16 - d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^3*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), -2*(-4 + d)^2*(-2 + d)^5*(-1 + d)*
   d^3*(1 + d)*(2 + d)^2*(9 + d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 2*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(-3 + 2*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  4*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(9 + d)*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), -4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*
   (1 + d)*(2 + d)^2*(8 + 3*d)*(-78 - 65*d + 8*d^2 + 8*d^3)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), -384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*
   d^3*(1 + d)*(2 + d)^3*(3 + 2*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*
   (8 + d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (16 + 23*d + 6*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^3*(5 + 2*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^3*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 48*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^3*(1 + d)*(2 + d)^3*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)^2*(8 + 3*d)*(84 + 33*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^3*
   (3 + 2*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^3*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {2*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(8 + 3*d)*
   (4608 + 1824*d - 2472*d^2 - 836*d^3 + 215*d^4 + 61*d^5 + 14*d^6)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 4*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)^2*
   (8 + 3*d)*(-1152 + 528*d + 336*d^2 - 133*d^3 - 24*d^4 + 6*d^5)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 8*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)^3*(8 + 3*d)*(-24 + 8*d + 3*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -24*(-16 + d)*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(8 + 3*d)*(-4 - 2*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(-32 - 18*d + 2*d^2 + 3*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-192 - 48*d + 39*d^2 - 8*d^3 + 2*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-48 - 84*d - 45*d^2 + 5*d^3 + 8*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 12*(-4 + d)*(-2 + d)^7*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 48*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^4*(1 + d)*(2 + d)^2*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -((-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (240 + 300*d + 15*d^2 - 58*d^3 + 4*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2 + Nc)), -((-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (96 + 210*d + 21*d^2 - 35*d^3 + 2*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2 + Nc)), -2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (96 - 54*d - d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-32 - 78*d - 26*d^2 + 9*d^3 + 4*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(8 + 3*d)*(-8 - 2*d + 5*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (8 + 3*d)*(40 + 34*d + 5*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(2 + 7*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-8 + 9*d^2 + 5*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-8 - 22*d - 5*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (4 + 7*d + 9*d^2 + 3*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-72 - 38*d + 6*d^2 + 5*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-24 - 34*d + 17*d^2 + 20*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-48 - 60*d - 13*d^2 + 10*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {8*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(8 + 3*d)*
   (1152 - 96*d - 460*d^2 + 37*d^3 + 44*d^4 - 8*d^5 + 3*d^6)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 8*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*
   (2 + d)^2*(8 + 3*d)*(-10 + 5*d + 3*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 48*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*
   (3 + 2*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(8 + 3*d)*
   (-4 - 6*d - 3*d^2 + 2*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -6*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(-1 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (8 - 16*d - 22*d^2 - 3*d^3 + 4*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  12*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), 0, -2*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^3*
   (1 + d)*(2 + d)^2*(9 + d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  2*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(-3 + 2*d)*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 4*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*
   (1 + d)*(2 + d)^2*(9 + d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-6 - 17*d - 16*d^2 + 8*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)^2*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (8 + 4*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-8 + 8*d + 15*d^2 + 6*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (4 + 6*d + 5*d^2 + 2*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^5*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 48*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^4*(1 + d)*(2 + d)*(8 + 3*d)*(4 + 6*d + 3*d^2)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*
   (1 + d)*(2 + d)^2*(8 + 3*d)*(36 + 9*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*
   (2 + d)^2*(1 + 2*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^5*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {8*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)^2*(3 + d)*
   (-768 - 224*d + 168*d^2 + 82*d^3 + 9*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 0, -96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)^3*(3 + 2*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)^3*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 24*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^3*(1 + d)*(2 + d)^3*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^3*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 0, 0, 
  -16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^3*(3 + 2*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^3*(3 + 2*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -768*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^3*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 192*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^3*(1 + d)*(2 + d)^3*(5 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), -384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)^4*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^3*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 48*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^3*(1 + d)*(2 + d)^3*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), -256*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)^2*(3 + d)*(4 + d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^3*(3 + 2*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^3*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {96*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*
   (160 + 128*d - 134*d^2 + 22*d^3 + d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -96*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-4 - 6*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 12*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(-160 - 112*d + 126*d^2 - 27*d^3 + d^4)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 24*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 0, 
  12*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(8 + 3*d)*
   (-24 + 6*d + d^2)*(-8 - 5*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 12*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(8 + 3*d)*
   (320 + 60*d - 133*d^2 + 23*d^3 + d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 24*(-4 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)*(3 + 2*d)*
   (-4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(8 + 3*d)*
   (-8 - 5*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(8 + 12*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 3072*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*
   (3 + 2*d)*(2 + 3*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -1536*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^2*
   (2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(16 + 12*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(16 + 14*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(8 + 8*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {96*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*
   (-2 - 2*d + d^2)*(-32 + 5*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*
   (8 + 3*d)*(4 - d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*
   (64 - 24*d - 11*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 0, 
  -12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(8 + 3*d)*
   (48 + 12*d - 17*d^2 + 2*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(8 + 3*d)*
   (32 + 9*d - 9*d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^2*(3 + 2*d)*(-8 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*(8 + 3*d)*
   (128 + 40*d - 53*d^2 - 6*d^3 + 5*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(8 + 12*d + d^2)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 3072*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
   (2 + d)^2*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -768*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^2*
   (2 + d)^2*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (8 + d)*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 192*(-4 + d)^2*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(16 + 16*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(16 + 13*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(-8 - 5*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {(3*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
    (480 + 744*d - 284*d^2 - 75*d^3 + 18*d^4 + 2*d^5)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(2 + Nc))/2, -3*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)^2*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 0, 
  (3*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (-288 - 152*d + 24*d^2 + 51*d^3 - 21*d^4 + 4*d^5)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(2 + Nc))/2, (3*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
    (8 + 3*d)*(-1056 - 620*d + 267*d^2 + 138*d^3 - 46*d^4 + 2*d^5)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(2 + Nc))/2, 3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^3*
   (1 + d)*(2 + d)^2*(8 + 3*d)*(12 - 15*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -3*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (20 + 7*d + 4*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-8 - 8*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + d)*
   (4 + 3*d)*(8 + 3*d)*(12 + 23*d + 7*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^2*(2 + d)*
   (6 + d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(6 + d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-3 - 4*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (7 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-24 - 34*d - 5*d^2 + 2*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-20 - 22*d - 5*d^2 + d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)^2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (4 + 5*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {6*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*(8 + 3*d)*
   (64 + 88*d - 51*d^2 - 19*d^3 + 8*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 0, 0, 3*(-4 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^2*
   (-8 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  6*(-4 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)*(8 + 3*d)*(-9 - d + d^2)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), -6*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*
   (2 + d)^2*(8 + 3*d)*(-8 + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  6*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (256 + 528*d - 20*d^2 - 191*d^3 - 4*d^4 + 16*d^5)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)^2*(3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 768*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)^2*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(1 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(1 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + d)*
   (8 + 3*d)*(4 + 7*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^3*(1 + 2*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {(3*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (320 + 76*d - 141*d^2 + 9*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc))/2, 
  12*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-16 + 5*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 0, 0, 0, 0, 0, 0, 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (16 + 20*d + 3*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, -48*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*(16 + 20*d + 3*d^2)*(-2 + Nc)*
   (-1 + Nc)*(1 + Nc)*(2 + Nc), -96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*
   (1 + d)*(2 + d)^2*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {96*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + d)*(8 + 3*d)*
   (-8 - d + 3*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 0, 0, 0, 0, 0, 
  0, -384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-4 - d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-16 - 8*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 0, 
  -768*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-4 - d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-16 - 8*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-16 - 8*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {((-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (864 + 824*d - 252*d^2 - 241*d^3 + 45*d^4 + 8*d^5)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(2 + Nc))/2, ((-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (480 + 460*d - 47*d^2 - 162*d^3 + 24*d^4 + 4*d^5)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(2 + Nc))/2, (-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (8 + 3*d)*(-72 - 38*d - 17*d^2 + 7*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -((-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (144 + 244*d - 17*d^2 - 58*d^3 + 8*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2 + Nc)), 96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(8 + 3*d)*(8 + 8*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (40 + 46*d + 17*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (32 + 56*d + 23*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (8 + 34*d + 21*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (12 + 29*d + 18*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-4 + d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-24 + 70*d + 43*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (24 + 72*d + 41*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (36 + 69*d + 35*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {((-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (864 + 704*d - 136*d^2 - 229*d^3 + 49*d^4 + 2*d^5)*(-2 + Nc)*(-1 + Nc)*
    (1 + Nc)*(2 + Nc))/2, (-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (8 + 3*d)*(24 - 31*d - 8*d^2 + 6*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -((-4 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
    (96 + 161*d + d^2 - 31*d^3 + 4*d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (2 + Nc)), 48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (3 + 2*d)*(8 + 3*d)*(16 + 14*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (8 + 3*d)*(14 + 17*d + 6*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (16 + 17*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-8 + 6*d + 7*d^2 + 2*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -12*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (4 + 13*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -24*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (4 + 9*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-24 + 50*d + 29*d^2 + 2*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (48 + 126*d + 65*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (24 + 72*d + 41*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {2*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (864 - 448*d - 80*d^2 + 47*d^3 + d^4)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), -2*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^2*(-8 + 3*d)*
   (8 + 3*d)*(1 + 4*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (8 + 4*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 48*(-4 + d)*(-3 + d)*(-2 + d)^5*
   (-1 + d)*d^3*(1 + d)*(2 + d)^2*(-4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(8 + 3*d)*(-4 + 5*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*
   (4 + d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (8 + 2*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^4*(1 + d)*(2 + d)*(8 + 3*d)*
   (5 + 4*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (3 + 2*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {4*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (384 + 712*d - 33*d^2 - 246*d^3 - 3*d^4 + 20*d^5)*(-2 + Nc)*(-1 + Nc)*
   (1 + Nc)*(2 + Nc), 192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
   (2 + d)*(3 + 2*d)*(8 + 3*d)*(16 + 13*d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
   (2 + Nc), 192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*
   (8 + 3*d)*(32 + 15*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (48 + 55*d + 16*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (32 + 80*d + 43*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  48*(-4 + d)^2*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (4 + 9*d + 4*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^3*(1 + 2*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (48 + 128*d + 69*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (48 + 113*d + 57*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-24 - 49*d - 15*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {6144*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^2*(2 + d)^2*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  24576*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^2*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -3072*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^2*(2 + d)^2*
   (3 + 2*d)*(4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  3072*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -1536*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -768*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(3 + 2*d)*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  6144*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(4 + d)*
   (3 + 2*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -1536*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(8 + 9*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(3 + 2*d)*
   (8 + 3*d)*(16 + 20*d + 5*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {12288*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^2*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(12 + 5*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -18432*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^2*(2 + d)^2*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  9216*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -7680*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -1536*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (5 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  3072*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(2 + 3*d)*
   (8 + 3*d)*(12 + 5*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -768*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (80 + 100*d + 33*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -1536*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (20 + 25*d + 9*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {4608*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)^3*(2 + d)^2*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -3072*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)^2*
   (4 + 3*d)*(8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  768*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)^2*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(4 + 3*d)^2*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -1536*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (32 + 48*d + 27*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (96 + 160*d + 91*d^2 + 16*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (8 + 9*d + 3*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (56 + 110*d + 79*d^2 + 24*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(2 + 11*d + 8*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(1 + 4*d + 2*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  1536*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (28 + 41*d + 21*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)^2*(8 + 3*d)*
   (4 + 17*d + 8*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (4 + 23*d + 20*d^2 + 5*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)*(8 + 3*d)*
   (12 + 37*d + 18*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(4 + 3*d)*
   (8 + 3*d)*(-1 + d + d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -768*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (4 + 23*d + 19*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (4 + 23*d + 19*d^2 + 4*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (12 + 45*d + 35*d^2 + 7*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {288*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)^2*(2 + d)^2*(4 + 3*d)*
   (8 + 3*d)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -768*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (4 + 15*d + 11*d^2 + 2*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (16 + 48*d + 37*d^2 + 8*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  96*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (-8 + 2*d + 8*d^2 + 3*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {512*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (168 + 218*d + 77*d^2 + 8*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (48 + 176*d + 117*d^2 + 16*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  -128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (24 + 102*d + 71*d^2 + 10*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (24 + 83*d + 56*d^2 + 8*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc), 
  32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(8 + 3*d)*
   (48 + 204*d + 145*d^2 + 20*d^3)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}, 
 {32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(2 + d)*(6 + d)*
   (8 + 3*d)*(12 + 31*d + 17*d^2)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc)}}


==> anc/Gram8L4EvenNc.txt <==
{{(3*(-2 + d)^5*(-1 + d)*d*(456 - 298*d + 47*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/(2*Nc^2), 
  -(((-2 + d)^5*(-1 + d)*d*(456 - 298*d + 47*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*
     (-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2), 
  (-2*(-2 + d)^5*(-1 + d)*d*(456 - 298*d + 47*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)^2)/Nc, (-2*(-2 + d)^5*(-1 + d)*d*
    (456 - 298*d + 47*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)^2)/
   Nc, (-3*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(66 - 29*d + d^2)*(-3 + Nc)*
    (-2 + Nc)*(-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/(2*Nc^2), 
  ((-4 + d)*(-2 + d)^5*(-1 + d)*d*(66 - 29*d + d^2)*(-3 + Nc)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(66 - 29*d + d^2)*(-3 + Nc)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)^2)/Nc, (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d*
    (66 - 29*d + d^2)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)^2)/Nc}, 
 {(2*(-2 + d)^5*(-1 + d)*d*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-2736 + 1788*d - 282*d^2 - 6*d^3 - 2280*Nc + 1490*d*Nc - 235*d^2*Nc - 
     5*d^3*Nc - 48*Nc^2 + 28*d*Nc^2 - 10*d^2*Nc^2 + 2*d^3*Nc^2 + 840*Nc^3 - 
     554*d*Nc^3 + 79*d^2*Nc^3 + 5*d^3*Nc^3))/Nc^2, 
  (4*(-2 + d)^5*(-1 + d)*d*(-2 + Nc)*(-1 + Nc)*(1 + Nc)^2*
    (-456 + 298*d - 47*d^2 - d^3 + 216*Nc - 142*d*Nc + 21*d^2*Nc + d^3*Nc))/
   Nc, (-4*(-2 + d)^5*(-1 + d)*d*(-2 + Nc)*(-1 + Nc)*(1 + Nc)^2*
    (456 - 298*d + 47*d^2 + d^3 - 24*Nc + 14*d*Nc - 5*d^2*Nc + d^3*Nc))/Nc, 
  ((-4 + d)*(-2 + d)^5*(-1 + d)*d*(66 - 29*d + d^2)*(-3 + Nc)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2, 
  (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-396 + 174*d - 6*d^2 - 330*Nc + 145*d*Nc - 5*d^2*Nc + 84*Nc^2 - 
     34*d*Nc^2 + 2*d^2*Nc^2 + 258*Nc^3 - 109*d*Nc^3 + 5*d^2*Nc^3))/Nc^2, 
  (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(-2 + Nc)*(-1 + Nc)*(1 + Nc)^2*
    (66 - 29*d + d^2 + 42*Nc - 17*d*Nc + d^2*Nc))/Nc, 
  (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(-2 + Nc)*(-1 + Nc)*(1 + Nc)^2*
    (-66 + 29*d - d^2 + 54*Nc - 23*d*Nc + d^2*Nc))/Nc}, 
 {4*(-2 + d)^5*(-1 + d)*d*(-1 + Nc)*(1 + Nc)*(240 - 156*d + 26*d^2 + 
    336*Nc^2 - 220*d*Nc^2 + 34*d^2*Nc^2 + d^3*Nc^2), 
  8*(-2 + d)^5*(-1 + d)*d*(-1 + Nc)*(1 + Nc)*(216 - 142*d + 21*d^2 + d^3 + 
    120*Nc^2 - 78*d*Nc^2 + 13*d^2*Nc^2), 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(66 - 29*d + d^2)*(-3 + Nc)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)^2)/Nc, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)^2*(-66 + 29*d - d^2 + 54*Nc - 23*d*Nc + d^2*Nc))/Nc, 
  -8*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(-1 + Nc)*(1 + Nc)*
   (54 - 23*d + d^2 + 6*Nc^2 - 3*d*Nc^2), -4*(-4 + d)*(-2 + d)^5*(-1 + d)*d*
   (-1 + Nc)*(1 + Nc)*(12 - 6*d + 60*Nc^2 - 26*d*Nc^2 + d^2*Nc^2)}, 
 {8*(-2 + d)^5*(-1 + d)*d*(-1 + Nc)*(1 + Nc)*(24 - 14*d + 5*d^2 - d^3 + 
    216*Nc^2 - 142*d*Nc^2 + 21*d^2*Nc^2 + d^3*Nc^2), 
  (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(66 - 29*d + d^2)*(-3 + Nc)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)^2)/Nc, (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)^2*(66 - 29*d + d^2 + 42*Nc - 17*d*Nc + d^2*Nc))/Nc, 
  -8*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(-1 + Nc)*(1 + Nc)*
   (-42 + 17*d - d^2 + 54*Nc^2 - 23*d*Nc^2 + d^2*Nc^2), 
  -8*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(-1 + Nc)*(1 + Nc)*
   (54 - 23*d + d^2 + 6*Nc^2 - 3*d*Nc^2)}, 
 {(3*(-2 + d)^5*(-1 + d)*d*(168 - 106*d + 15*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/(2*Nc^2), 
  -(((-2 + d)^5*(-1 + d)*d*(168 - 106*d + 15*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*
     (-1 + Nc)*(1 + Nc)*(6 + 7*Nc + 3*Nc^2))/Nc^2), 
  (-2*(-2 + d)^5*(-1 + d)*d*(168 - 106*d + 15*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*
    (-1 + Nc)*(1 + Nc)^2)/Nc, (-2*(-2 + d)^5*(-1 + d)*d*
    (168 - 106*d + 15*d^2 + d^3)*(-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)^2)/
   Nc}, {(2*(-2 + d)^5*(-1 + d)*d*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*
    (-1008 + 636*d - 90*d^2 - 6*d^3 - 840*Nc + 530*d*Nc - 75*d^2*Nc - 
     5*d^3*Nc + 528*Nc^2 - 356*d*Nc^2 + 54*d^2*Nc^2 + 2*d^3*Nc^2 + 
     1128*Nc^3 - 746*d*Nc^3 + 111*d^2*Nc^3 + 5*d^3*Nc^3))/Nc^2, 
  (-4*(-2 + d)^5*(-1 + d)*d*(-2 + Nc)*(-1 + Nc)*(1 + Nc)^2*
    (168 - 106*d + 15*d^2 + d^3 + 264*Nc - 178*d*Nc + 27*d^2*Nc + d^3*Nc))/
   Nc, (4*(-2 + d)^5*(-1 + d)*d*(-2 + Nc)*(-1 + Nc)*(1 + Nc)^2*
    (-168 + 106*d - 15*d^2 - d^3 + 216*Nc - 142*d*Nc + 21*d^2*Nc + d^3*Nc))/
   Nc}, {8*(-2 + d)^5*(-1 + d)*d*(-1 + Nc)*(1 + Nc)*
   (-264 + 178*d - 27*d^2 - d^3 + 216*Nc^2 - 142*d*Nc^2 + 21*d^2*Nc^2 + 
    d^3*Nc^2), 8*(-2 + d)^5*(-1 + d)*d*(-1 + Nc)*(1 + Nc)*
   (216 - 142*d + 21*d^2 + d^3 - 24*Nc^2 + 18*d*Nc^2 - 3*d^2*Nc^2)}, 
 {4*(-2 + d)^5*(-1 + d)*d*(-1 + Nc)*(1 + Nc)*(-48 + 36*d - 6*d^2 + 192*Nc^2 - 
    124*d*Nc^2 + 18*d^2*Nc^2 + d^3*Nc^2)}}


==> anc/O10L4EvenNc.txt <==
{3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}] + (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[5]*F[3, 4]}}, {a, c, b, d}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {a, b, c, d}])/2 + 3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, d, c}] + 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, c, b, d}] + (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5]*F[3, 4]}}, {a, d, c, b}])/2 + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, c, d}] + 4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, c, b, d}] + 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, c, d}] + 4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, d, c}] - 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {b, d}, {a, c}])/2 - 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {c, d}, {a, b}])/4 - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {b, c}, {a, d}])/2 - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {b, d}, {a, c}])/2 - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {c, d}, {a, b}])/2 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {b, c}, {a, d}] - 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {c, d}, {a, b}] - ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {c, d}, {a, b}], 
 2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}] + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {a, b, c, d}] + 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, c, b, d}] + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, c, d}] + 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {a, c, b, d}] + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, c, d}] + 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {b, d}, {a, c}] - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {b, c}, {a, d}] - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {c, d}, {a, b}] - 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {c, d}, {a, b}] - 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}]/2 + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}]/4 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, c, b, d}]/2 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, d, c, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {a, b, c, d}] + (3*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[5]*F[1, 4]}}, {a, b, d, c}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
     {a, c, b, d}])/4 + 
  (3*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
     {a, d, b, c}])/4 - ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, c, d}]/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
     {a, b, d, c}])/2, 
 -2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}] - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {a, b, c, d}] - 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, c, b, d}] - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, d, c, b}] - 
  8*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, c, d}] - 4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, c, d}], 
 (-3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {a, b, c, d}])/2 - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}]/2 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, c, b, d}]/2 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, d, c, b}]/2 - 
  6*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, c, d}] - ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {a, d, b, c}] - 4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, c, b, d}] + 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {a, b, d, c}] + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {c, d}, {a, b}]/2 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {b, c}, {a, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {c, d}, {a, b}]/2 + 4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {b, d}, {a, c}] + 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {b, c}, {a, d}] - 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {a, b, c, d}]/4 - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {a, b, d, c}])/4 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {a, b, c, d}] - ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {a, b, d, c}] + 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
   {a, b, d, c}], ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, c, b, d}]/2 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {a, b, d, c}] + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, d, c, b}]/2 + 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, d, c}] + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {a, d, b, c}] - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {c, d}, {a, b}]/4 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {b, d}, {a, c}]/2 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {b, c}, {a, d}] - ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {c, d}, {a, b}], ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {a, b, d, c}] + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, c, d}] + 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {c, d}, {a, b}]/2 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {c, d}, {a, b}], 
 (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {a, b, c, d}])/4 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, d, c}]/4 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {a, c, b, d}])/4 + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, d, c}] + 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
   {a, b, d, c}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {a, b, c, d}]/2 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, c, b, d}]/2 - 3*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {a, b, d, c}], ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, c, b, d}]/2 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {a, b, d, c}] + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, d, c, b}]/2 + 4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, d, c}] + 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, d, b, c}] + 4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, b, d, c}] + 4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, c, d, b}] + 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, {d, F[4, 5]}}, 
    {a, b, d, c}] + 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {b, d}, {a, c}]/2 - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {b, c}, {a, d}]/2 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {c, d}, {a, b}]/2 - 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {b, d}, {a, c}] - 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {b, c}, {a, d}] - 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {c, d}, {a, b}] - 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, 
     {c, DD[1, 2]*F[4, 5]}, {d, F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, {d, F[4, 5]}}, 
   {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}] + 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {a, b, d, c}] + 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, {d, F[4, 5]}}, 
    {a, b, d, c}] + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {c, d}, {a, b}] - 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, 
     {c, DD[1, 2]*F[4, 5]}, {d, F[4, 5]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {a, c, b, d}]/2 + ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
   {a, d, b, c}] + 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}] + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, c, b, d}]/3 + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {a, b, c, d}] + 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] - 
  (2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
     {a, c, b, d}])/3 - 
  (2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
     {a, d, b, c}])/3 + 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, 
     {c, DD[1, 2]*F[4, 5]}, {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, {d, F[4, 5]}}, 
    {a, b, d, c}] - (4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, c, b, d}])/3, 
 (-3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {a, b, c, d}])/2 - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}]/2 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, c, b, d}]/2 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, d, c, b}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, c, d}] - 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, c, b, d}] - 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, b, c, d}] - 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, c, b, d}] - 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {a, b, c, d}] + 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {b, d}, {a, c}]/2 + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {b, c}, {a, d}]/2 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {b, c}, {a, d}] + 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {b, d}, {a, c}] + 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, c, b, d}]/6 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, d, c, b}]/8 + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, d, b, c}]/2 + ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, c, d, b}]/2 - ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/12 - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {a, d, b, c}]/12 + ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, {d, F[4, 5]}}, 
    {a, b, d, c}]/2 - 
  (2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, {d, F[4, 5]}}, 
     {a, c, b, d}])/3, 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}]/2 + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}]/4 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, c, b, d}]/2 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, d, c, b}]/4 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, c, d}] + 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {a, c, b, d}] + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, b, c, d}] + ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, c, b, d}] + ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, F[4, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {b, d}, {a, c}]/4 - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {c, d}, {a, b}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {b, c}, {a, d}]/4 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {c, d}, {a, b}]/4 - ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {b, d}, {a, c}] - ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
   {b, c}, {a, d}] - ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
    {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
   {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {a, c, b, d}]/3 + 
  (2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
     {a, c, b, d}])/3 + 
  (2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
     {a, d, b, c}])/3 - 
  (2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, {d, F[4, 5]}}, 
     {a, c, b, d}])/3, ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, c, b, d}]/2 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {a, b, d, c}] + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, d, c, b}]/2 + 4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, d, c}] + 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, d, b, c}] + 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, d, c}] - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {c, d}, {a, b}]/4 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {b, d}, {a, c}]/2 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {b, c}, {a, d}] - 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {c, d}, {a, b}] - ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {c, d}, {a, b}], ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}]/2 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, d, c, b}]/2 + 4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, d, c}] + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {a, d, b, c}] + 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, d, c}] - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {c, d}, {a, b}] - 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {c, d}, {a, b}] - 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, c, b, d}]/2 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, d, c}] + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {a, d, b, c}] + 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, d, c}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}] + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}]/2 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {a, c, b, d}] - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, d, c, b}]/2 - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, c, d}] - 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, c, d}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {a, b, c, d}]/4 + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, d, c}]/4 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {a, b, c, d}] + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, d, b, c}]/2 - 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, c, b, d}] - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {b, d}, {a, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {c, d}, {a, b}]/4 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {b, c}, {a, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {c, d}, {a, b}]/4 - ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {c, d}, {a, b}] - 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}]/2 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, d, c}]/2 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, d, c, b}]/2 - 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, d, c}] - 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, b, d, c}] + 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {a, b, c, d}] - 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
   {a, c, b, d}] - ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, d, b, c}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {a, b, c, d}] + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, c, d}] + 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {a, c, b, d}] + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {b, d}, {a, c}]/2 - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {b, c}, {a, d}] - ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {c, d}, {a, b}], ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, c, d}] + 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {c, d}, {a, b}]/2 - 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}]/2 + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, d, c}]/2 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, d, c}] + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {a, d, b, c}] - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {b, c}, {a, d}]/2 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {b, d}, {a, c}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}]/4 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, d, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, c, b, d}]/4 + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {a, b, c, d}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, c, b, d}]/2 + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {a, b, d, c}], 
 (-7*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {a, b, c, d}])/4 + 
  (5*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {a, b, d, c}])/4 - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {a, c, b, d}])/4 - ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, d, c}] + 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, c, b, d}] + ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, c, d}], 
 -2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}] - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}]/2 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {a, c, b, d}] - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, d, c, b}]/2 - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, c, d}] - 4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, c, b, d}] - 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, b, c, d}] - 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, c, b, d}] - 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {a, b, c, d}] + 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
   {a, c, b, d}] + ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {b, d}, {a, c}] + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {b, c}, {a, d}]/2 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {c, d}, {a, b}]/2 + 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {b, d}, {a, c}] + 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {b, c}, {a, d}] + 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {c, d}, {a, b}] - ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
   {b, d}, {a, c}] - ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}] - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}]/2 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, d, c, b}]/2 - 4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, c, b, d}] - 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, b, d, c}] - 4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, c, d, b}] + 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
   {a, c, b, d}] + ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {b, d}, {a, c}] + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {b, d}, {a, c}] + 4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {b, d}, {a, c}], 
 4*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}] + 2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {a, b, c, d}] + 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, c, b, d}] + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, d, c, b}] + 
  8*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, c, d}] + 8*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, c, b, d}] + 4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, d, b, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, b, c, d}] + 4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, b, d, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, c, b, d}] + 4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {a, b, c, d}] - 4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {a, c, b, d}] - 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}], 
 -2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}] + 2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {a, b, c, d}] - 4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, c, b, d}] + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, d, c, b}] - 
  16*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, c, d}] + 8*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, c, b, d}] + 4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, d, b, c}] - 
  16*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, b, c, d}] + 4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, b, d, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, c, b, d}] + 4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, c, d, b}] + 
  8*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {a, b, c, d}] - 4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {a, c, b, d}] - 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}], 
 -2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}] - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {a, c, b, d}] - 4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, d, c}] - 4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, c, b, d}] + 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {a, b, d, c}] + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {b, d}, {a, c}] + 4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {b, c}, {a, d}] - 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {c, d}, {a, b}], 
 2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}] - 2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {a, b, c, d}] + 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {a, d, c, b}] + 8*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, c, b, d}] - 4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, d, b, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, b, c, d}] - 4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, c, d, b}] - 4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {a, c, b, d}] + 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}]}


==> anc/O10L4OddNc.txt <==
{-ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, c, b, d}] + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {a, d, b, c}], 
 -ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
     {a, b, c, d}]/4 + ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, d, c, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {a, c, b, d}] - ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, d, c}] - 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
   {a, b, d, c}] - 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
   {a, c, d, b}] + 4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, 
     {c, DD[2]*F[4, 5]}, {d, F[3, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {a, c, b, d}]/2 + ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, {d, F[4, 5]}}, 
   {a, b, c, d}] - ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, d, c}], 
 -2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, b, d, c}] - 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, c, b, d}] + 4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, 
     {c, DD[2]*F[4, 5]}, {d, F[3, 5]}}, {a, b, c, d}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
    {a, b, c, d}]/2 - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5]*F[3, 4]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
   {a, c, b, d}] + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {a, d, b, c}], 
 -ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, c, b, d}] + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[5]*F[1, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
   {a, c, b, d}] - ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, d, b, c}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, {d, DD[5]*F[3, 4]}}, 
   {a, b, c, d}] - ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5]*F[3, 4]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, {d, DD[5]*F[1, 4]}}, 
    {a, c, b, d}] + 4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[5]*F[1, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, 
    {a, b, d, c}] - 4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
     {c, DD[1]*F[3, 4]}, {d, F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, {d, DD[2]*F[4, 5]}}, 
    {a, c, b, d}] - 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}]}


==> anc/O10L5EvenNc.txt <==
{ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 5]}, {e, F[4, 5]}}, 
   {a, b, c, d, e}] - 4*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, 
     {d, F[3, 5]}, {e, F[4, 5]}}, {a, b, c, d, e}] - 
  3*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, {d, F[4, 5]}, 
     {e, F[3, 5]}}, {a, b, c, d, e}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[3, 4]}, {d, F[4, 5]}, {e, F[2, 5]}}, 
   {a, b, c, d, e}] + ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[4, 5]}, 
     {d, F[2, 3]}, {e, F[4, 5]}}, {a, b, c, d, e}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 5]}, {d, F[2, 3]}, 
     {e, F[4, 5]}}, {a, b, c, d, e}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 5]}, {e, F[4, 5]}}, 
    {a, b}, {c, d, e}]/4 + 4*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, 
     {d, F[3, 5]}, {e, F[4, 5]}}, {a, b}, {c, d, e}] - 
  ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 2]}, {d, F[3, 5]}, {e, F[4, 5]}}, 
    {a, b}, {c, d, e}]/2 - 3*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 3]}, 
     {d, F[2, 5]}, {e, F[4, 5]}}, {a, b}, {c, d, e}], 
 (5*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 5]}, 
      {e, F[4, 5]}}, {a, b, c, d, e}])/4 - 
  (5*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[4, 5]}, {d, F[2, 3]}, 
      {e, F[4, 5]}}, {a, b, c, d, e}])/4 - 
  ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 5]}, {d, F[2, 3]}, {e, F[4, 5]}}, 
   {a, b, c, d, e}] - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, 
     {d, F[3, 5]}, {e, F[4, 5]}}, {a, b}, {c, d, e}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, {d, F[3, 5]}, {e, F[4, 5]}}, 
    {a, b}, {c, d, e}]/2 - ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 2]}, 
    {d, F[3, 5]}, {e, F[4, 5]}}, {a, b}, {c, d, e}] + 
  (3*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 3]}, {d, F[2, 5]}, 
      {e, F[4, 5]}}, {a, b}, {c, d, e}])/2, 
 5*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 5]}, {e, F[4, 5]}}, 
    {a, b, c, d, e}] - 5*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, 
     {d, F[3, 5]}, {e, F[4, 5]}}, {a, b, c, d, e}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[3, 4]}, {d, F[4, 5]}, {e, F[2, 5]}}, 
   {a, b, c, d, e}], 
 3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 5]}, {e, F[4, 5]}}, 
    {a, b, c, d, e}] - 4*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, 
     {d, F[3, 5]}, {e, F[4, 5]}}, {a, b, c, d, e}] - 
  3*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, {d, F[4, 5]}, 
     {e, F[3, 5]}}, {a, b, c, d, e}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[3, 4]}, {d, F[4, 5]}, {e, F[2, 5]}}, 
   {a, b, c, d, e}] + 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[4, 5]}, {d, F[2, 3]}, 
      {e, F[4, 5]}}, {a, b, c, d, e}])/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 5]}, {d, F[2, 3]}, 
     {e, F[4, 5]}}, {a, b, c, d, e}] - 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 5]}, 
      {e, F[4, 5]}}, {a, b}, {c, d, e}])/4 + 
  4*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, {d, F[3, 5]}, 
     {e, F[4, 5]}}, {a, b}, {c, d, e}] - 
  (3*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 2]}, {d, F[3, 5]}, 
      {e, F[4, 5]}}, {a, b}, {c, d, e}])/2 - 
  3*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 3]}, {d, F[2, 5]}, 
     {e, F[4, 5]}}, {a, b}, {c, d, e}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 5]}, {e, F[4, 5]}}, 
    {a, b}, {c, d, e}] + 3*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 2]}, 
     {d, F[3, 5]}, {e, F[4, 5]}}, {a, b}, {c, d, e}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 5]}, {e, F[4, 5]}}, 
     {a, b, c, d, e}]/4 - 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[4, 5]}, {d, F[2, 3]}, 
      {e, F[4, 5]}}, {a, b, c, d, e}])/4 - 
  ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 5]}, {d, F[2, 3]}, {e, F[4, 5]}}, 
   {a, b, c, d, e}] - 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 5]}, 
      {e, F[4, 5]}}, {a, b}, {c, d, e}])/4 + 
  ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, {d, F[3, 5]}, {e, F[4, 5]}}, 
    {a, b}, {c, d, e}]/2 + 
  (9*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 2]}, {d, F[3, 5]}, 
      {e, F[4, 5]}}, {a, b}, {c, d, e}])/4 + 
  (3*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 3]}, {d, F[2, 5]}, 
      {e, F[4, 5]}}, {a, b}, {c, d, e}])/2, 
 (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 5]}, 
      {e, F[4, 5]}}, {a, b, c, d, e}])/2 - 
  2*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, {d, F[3, 5]}, 
     {e, F[4, 5]}}, {a, b, c, d, e}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, {d, F[4, 5]}, {e, F[3, 5]}}, 
   {a, b, c, d, e}] + ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[3, 4]}, 
    {d, F[4, 5]}, {e, F[2, 5]}}, {a, b, c, d, e}], 
 -4*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 5]}, 
     {e, F[4, 5]}}, {a, b, c, d, e}] + 
  6*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, {d, F[3, 5]}, 
     {e, F[4, 5]}}, {a, b, c, d, e}] + 
  2*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, {d, F[4, 5]}, 
     {e, F[3, 5]}}, {a, b, c, d, e}] - 
  2*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[3, 4]}, {d, F[4, 5]}, 
     {e, F[2, 5]}}, {a, b, c, d, e}] - 
  2*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[4, 5]}, {d, F[2, 3]}, 
     {e, F[4, 5]}}, {a, b, c, d, e}] - 
  2*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 5]}, {d, F[2, 3]}, 
     {e, F[4, 5]}}, {a, b, c, d, e}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 5]}, {e, F[4, 5]}}, 
   {a, b}, {c, d, e}] - 6*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, 
     {d, F[3, 5]}, {e, F[4, 5]}}, {a, b}, {c, d, e}] + 
  2*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 2]}, {d, F[3, 5]}, 
     {e, F[4, 5]}}, {a, b}, {c, d, e}] + 
  2*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 3]}, {d, F[2, 5]}, 
     {e, F[4, 5]}}, {a, b}, {c, d, e}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 5]}, {e, F[4, 5]}}, 
    {a, b, c, d, e}]/2 - ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, 
    {d, F[3, 5]}, {e, F[4, 5]}}, {a, b, c, d, e}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[3, 4]}, {d, F[4, 5]}, {e, F[2, 5]}}, 
    {a, b, c, d, e}]/5 + ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[4, 5]}, 
     {d, F[2, 3]}, {e, F[4, 5]}}, {a, b, c, d, e}]/2 + 
  (2*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 5]}, {d, F[2, 3]}, 
      {e, F[4, 5]}}, {a, b, c, d, e}])/5 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 5]}, {e, F[4, 5]}}, 
    {a, b}, {c, d, e}]/10 + 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, {d, F[3, 5]}, 
      {e, F[4, 5]}}, {a, b}, {c, d, e}])/5 - 
  ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 2]}, {d, F[3, 5]}, {e, F[4, 5]}}, 
    {a, b}, {c, d, e}]/5 - ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 3]}, 
     {d, F[2, 5]}, {e, F[4, 5]}}, {a, b}, {c, d, e}]/5, 
 4*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 5]}, {e, F[4, 5]}}, 
    {a, b, c, d, e}] - 6*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, 
     {d, F[3, 5]}, {e, F[4, 5]}}, {a, b, c, d, e}] - 
  2*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[2, 4]}, {d, F[4, 5]}, 
     {e, F[3, 5]}}, {a, b, c, d, e}] + 
  2*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[3, 4]}, {d, F[4, 5]}, 
     {e, F[2, 5]}}, {a, b, c, d, e}] + 
  2*ff[{{a, F[1, 2]}, {b, F[1, 3]}, {c, F[4, 5]}, {d, F[2, 3]}, 
     {e, F[4, 5]}}, {a, b, c, d, e}] + 
  2*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, F[1, 5]}, {d, F[2, 3]}, 
     {e, F[4, 5]}}, {a, b, c, d, e}]}


==> anc/O12L4EvenNc.txt <==
{(3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/4 + 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/4 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}])/4 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/2 + 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/4 + 
  3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/2 + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, d, c}])/2 + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/2 + 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}])/4 - 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}])/8 - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}])/4 - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}])/4 - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}])/4 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}])/4 - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}])/8 - 
  3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}])/2 - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}])/4 - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}])/4 - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}])/4 - 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}]/2 - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {c, d}, {a, b}], 
 (5*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/2 + 
  (11*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/2 + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  (11*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/2 + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  (11*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}])/2 + 
  (11*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}])/2 + 
  (5*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}])/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  3*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  3*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  10*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  10*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  (5*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/2 + 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/2 + 
  (9*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/2 + 
  (9*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}])/2 + 
  5*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  10*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  10*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  16*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/2 + 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}] + 
  (5*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/2 + 
  12*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}], 
 2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  16*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}], 
 2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  6*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  6*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  6*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  6*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  16*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  16*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  16*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  24*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  16*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  16*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}], 
 2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}], 
 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}], 
 -2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}], 
 2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}], 
 2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, d, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, b, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}]/2, 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}]/2, 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}]/2, 
 -ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {a, b, d, c}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2, 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  (3*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}])/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  3*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2, 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8, 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}], 
 2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}], 
 (-3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/2 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  (5*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/2 - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/2 - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}])/2 - 
  (5*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}])/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/2 - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}])/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, c, d}] - ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}] - ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, d, b, c}] - ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, d, c, b}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/8 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}]/4 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, c, d}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, c, b, d}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, d, b, c}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/8 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}]/4 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/4 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/4 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  (9*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/4 + 
  (7*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}])/2 + 
  (9*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/4 + 
  (7*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}])/2 + 
  (9*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}])/4 + 
  (9*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}])/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  15*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  5*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  6*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  11*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  10*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  13*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, F[4, 5]}}, {a, b, c, d}] - ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, 
    {c, DD[1, 6]*F[3, 4]}, {d, F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, F[4, 5]}}, {a, c, b, d}] - ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, 
    {c, DD[1, 6]*F[3, 4]}, {d, F[4, 5]}}, {a, c, d, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  10*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] + 
  14*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  9*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  (11*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/4 + 
  (5*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/4 + 
  (11*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/4 + 
  (11*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}])/4 + 
  (5*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/2 + 
  18*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  7*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  7*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  (7*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[1, 4]}}, {a, b, c, d}])/2 + 
  7*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  (19*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/4 + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, d, c}])/2 + 
  (7*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/4 + 
  24*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  (13*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}])/2 + 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  (13*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}])/2 + 
  15*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  9*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  10*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, b, d}] - 
  14*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, d, b}] + 
  5*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  5*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  6*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, c, d}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, d, b, c}] - ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  (7*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}])/2 - 
  (7*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}])/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  14*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  10*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  24*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  6*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  20*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  6*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  14*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, F[4, 5]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, F[4, 5]}}, {c, d}, {a, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {b, c}, {a, d}] - 
  12*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {c, d}, {a, b}] - 
  (5*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}])/4 - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}])/4 - 
  (5*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}])/2 - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}])/2 + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  18*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  (7*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}])/2 - 
  7*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  (5*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}])/2 + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}])/4 - 
  (9*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}])/4 - 
  17*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  14*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  7*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] + 
  12*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {b, c}, {a, d}] + 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {c, d}, {a, b}] - 
  6*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  8*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  8*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/2 - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}])/4 - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}])/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, F[4, 5]}}, {a, b, c, d}] - ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, 
    {c, DD[1, 6]*F[3, 4]}, {d, F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, F[4, 5]}}, {a, c, b, d}] - ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, 
    {c, DD[1, 6]*F[3, 4]}, {d, F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, d, b}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/4 - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}])/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  3*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  3*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/4 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/4 - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}])/2 - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}])/2 - 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, d, c}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, c, d, b}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  10*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, F[4, 5]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, F[4, 5]}}, {c, d}, {a, b}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {b, c}, {a, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/4 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/4 + 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, c, d}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, c, d, b}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}], 
 3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/3 + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  (4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/3 + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  (4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}])/3 + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/6 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/3 + 
  (2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/3 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/6 + 
  (4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}])/3 + 
  (8*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}])/3 + 
  (2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}])/3 + 
  (2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}])/3 + 
  (8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}])/3 + 
  (4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}])/3 + 
  (4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}])/3 + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  (16*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}])/3 - 
  (4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, d, b, c}])/3 - 
  (8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, d, c, b}])/3 + 
  (4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/3 + 
  (4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}])/3 + 
  (8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, b, d}])/3 + 
  (4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, F[4, 5]}}, {a, b, c, d}])/3 + 
  (2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, F[4, 5]}}, {a, b, d, c}])/3 + 
  (8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, F[4, 5]}}, {a, c, b, d}])/3 + 
  (2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, F[4, 5]}}, {a, c, d, b}])/3 - 
  (8*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, DD[6]*F[3, 5]}}, {a, b, c, d}])/3 - 
  (4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, DD[6]*F[3, 5]}}, {a, c, b, d}])/3 - 
  (4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, DD[6]*F[3, 5]}}, {a, c, d, b}])/3 + 
  (2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/3 + 
  (2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/3 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/3 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/3 + 
  (2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/3 - 
  (8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}])/3 + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  (4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[1, 4]}}, {a, b, c, d}])/3 + 
  (8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[1, 4]}}, {a, b, d, c}])/3 - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] - 
  (4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/3 + 
  (10*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}])/3 + 
  (8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, b, d}])/3 + 
  (10*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}])/3 + 
  (4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, F[3, 5]}}, {a, b, c, d}])/3 + 
  (8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, F[3, 5]}}, {a, c, b, d}])/3 + 
  (4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, F[3, 5]}}, {a, c, d, b}])/3 - 
  (14*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}])/3 - 
  (16*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}])/3 - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/3 - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/3 - 
  (16*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/3 - 
  (16*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}])/3 - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  (16*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}])/3 - 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}])/3 - 
  (16*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}])/3 - 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}])/3 - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  (4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/3 - 
  (22*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}])/3 + 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, b, d}])/3 - 
  (22*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}])/3 + 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, d, b, c}])/3 - 
  (4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, d, c, b}])/3 - 
  (8*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, b, c, d}])/3 - 
  (8*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, b, d, c}])/3 - 
  (8*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, c, d, b}])/3 - 
  (8*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, d, c, b}])/3 - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  (4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}])/3 - 
  (8*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}])/3 - 
  (4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}])/3 - 
  (8*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}])/3 - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  (10*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, b, c, d}])/3 + 
  (8*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, b, d, c}])/3 - 
  (7*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, c, b, d}])/3 - 
  (7*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, d, b, c}])/3 - 
  (2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, b, c, d}])/3 - 
  (2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, b, d, c}])/3 - 
  (4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, c, b, d}])/3, 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/6 + 
  (2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/3 + 
  (2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}])/3 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/12 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/6 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/3 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/12 + 
  (2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}])/3 + 
  (4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}])/3 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/3 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/3 + 
  (4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}])/3 + 
  (2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}])/3 + 
  (2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}])/3 + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  (8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}])/3 - 
  (2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, d, b, c}])/3 - 
  (4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, d, c, b}])/3 + 
  (2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/3 + 
  (2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}])/3 + 
  (4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, b, d}])/3 + 
  (2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, F[4, 5]}}, {a, b, c, d}])/3 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, d, c}]/3 + 
  (4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, F[4, 5]}}, {a, c, b, d}])/3 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, d, b}]/3 - 
  (4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, DD[6]*F[3, 5]}}, {a, b, c, d}])/3 - 
  (2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, DD[6]*F[3, 5]}}, {a, c, b, d}])/3 - 
  (2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, DD[6]*F[3, 5]}}, {a, c, d, b}])/3 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/3 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/3 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/6 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/6 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/3 - 
  (4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}])/3 + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  (2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[1, 4]}}, {a, b, c, d}])/3 + 
  (4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[1, 4]}}, {a, b, d, c}])/3 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  (2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/3 + 
  (5*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}])/3 + 
  (4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, b, d}])/3 + 
  (5*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}])/3 + 
  (2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, F[3, 5]}}, {a, b, c, d}])/3 + 
  (4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, F[3, 5]}}, {a, c, b, d}])/3 + 
  (2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, F[3, 5]}}, {a, c, d, b}])/3 + 
  (5*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}])/3 + 
  (4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}])/3 - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/6 - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/6 + 
  (4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/3 + 
  (4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}])/3 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}])/3 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/3 - 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}])/3 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/3 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  (4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/3 - 
  (5*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}])/3 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/3 - 
  (5*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}])/3 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/3 + 
  (4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, d, c, b}])/3 + 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, b, c, d}])/3 + 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, b, d, c}])/3 + 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, c, d, b}])/3 + 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, d, c, b}])/3 + 
  (4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}])/3 - 
  (4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}])/3 + 
  (4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}])/3 - 
  (4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}])/3 - 
  (5*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, b, c, d}])/3 + 
  (4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, b, d, c}])/3 - 
  (7*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, c, b, d}])/6 - 
  (7*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, d, b, c}])/6 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}]/3 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}]/3 - 
  (2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, c, b, d}])/3, 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/6 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/3 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/3 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/12 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/6 - 
  (2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/3 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/12 + 
  (2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}])/3 - 
  (8*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}])/3 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/3 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/3 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  (8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}])/3 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  (2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}])/3 + 
  (2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}])/3 - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  (4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}])/3 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/3 + 
  (2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, d, c, b}])/3 + 
  (5*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/3 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/3 - 
  (8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, b, d}])/3 + 
  (2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, F[4, 5]}}, {a, b, c, d}])/3 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, d, c}]/3 - 
  (8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, F[4, 5]}}, {a, c, b, d}])/3 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, d, b}]/3 + 
  (20*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, DD[6]*F[3, 5]}}, {a, b, c, d}])/3 - 
  (5*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, DD[6]*F[3, 5]}}, {a, c, b, d}])/3 + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, d, b}]/3 + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/12 - 
  (2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/3 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/6 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/6 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/3 + 
  (8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}])/3 + 
  (2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[1, 4]}}, {a, b, c, d}])/3 + 
  (4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[1, 4]}}, {a, b, d, c}])/3 + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/4 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/4 + 
  (10*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/3 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/3 + 
  (16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, b, d}])/3 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/3 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  (5*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, F[3, 5]}}, {a, b, c, d}])/3 - 
  (8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, F[3, 5]}}, {a, c, b, d}])/3 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, d, b}]/3 - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/3 + 
  (4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}])/3 - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/6 - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/6 + 
  (4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/3 + 
  (4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}])/3 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/2 + 
  (4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}])/3 + 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}])/3 + 
  (4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}])/3 + 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}])/3 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/6 + 
  (11*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}])/6 + 
  (17*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, b, d}])/6 + 
  (11*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}])/6 + 
  (17*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, d, b, c}])/6 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/6 + 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, b, c, d}])/3 + 
  (7*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, b, d, c}])/6 + 
  (7*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, c, d, b}])/6 + 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, d, c, b}])/3 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/3 + 
  (7*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}])/6 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/3 + 
  (7*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}])/6 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  (7*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, b, c, d}])/3 - 
  (2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, b, d, c}])/3 + 
  (4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, c, b, d}])/3 + 
  (4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, d, b, c}])/3 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}]/6 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}]/6 + 
  (10*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, c, b, d}])/3, 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/3 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  (5*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/6 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] - 
  (5*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}])/6 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/6 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/3 - 
  (2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/3 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/6 - 
  (4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}])/3 - 
  (8*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}])/3 - 
  (2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}])/3 - 
  (2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}])/3 - 
  (8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}])/3 - 
  (4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}])/3 - 
  (4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}])/3 - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  (10*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}])/3 + 
  (4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, d, b, c}])/3 + 
  (2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, d, c, b}])/3 - 
  (4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/3 - 
  (4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}])/3 - 
  (8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, b, d}])/3 - 
  (4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, F[4, 5]}}, {a, b, c, d}])/3 - 
  (2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, F[4, 5]}}, {a, b, d, c}])/3 - 
  (8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, F[4, 5]}}, {a, c, b, d}])/3 - 
  (2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, F[4, 5]}}, {a, c, d, b}])/3 + 
  (14*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, DD[6]*F[3, 5]}}, {a, b, c, d}])/3 + 
  (4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, DD[6]*F[3, 5]}}, {a, c, b, d}])/3 + 
  (4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, DD[6]*F[3, 5]}}, {a, c, d, b}])/3 + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  (2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/3 - 
  (5*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/12 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/3 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/3 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/6 + 
  (2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}])/3 - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  (2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[1, 4]}}, {a, b, c, d}])/3 + 
  (4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[1, 4]}}, {a, b, d, c}])/3 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  (10*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/3 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/3 + 
  (10*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, b, d}])/3 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/3 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  (4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, F[3, 5]}}, {a, b, c, d}])/3 - 
  (8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, F[3, 5]}}, {a, c, b, d}])/3 - 
  (4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, F[3, 5]}}, {a, c, d, b}])/3 + 
  (2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}])/3 + 
  (4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}])/3 + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/3 + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/3 + 
  (4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/3 + 
  (4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}])/3 + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  (7*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}])/3 + 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}])/3 + 
  (7*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}])/3 + 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}])/3 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/3 + 
  (10*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}])/3 + 
  (4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, b, d}])/3 + 
  (10*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}])/3 + 
  (4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, d, b, c}])/3 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/3 + 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, b, c, d}])/3 + 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, b, d, c}])/3 + 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, c, d, b}])/3 + 
  (2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, d, c, b}])/3 + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/3 + 
  (5*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}])/3 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/3 + 
  (5*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}])/3 + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  (10*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, b, c, d}])/3 - 
  (2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, b, d, c}])/3 + 
  (4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, c, b, d}])/3 + 
  (4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, d, b, c}])/3 + 
  (2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, b, c, d}])/3 + 
  (2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, b, d, c}])/3 + 
  (4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, c, b, d}])/3, 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}])/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, 
    {c, DD[2, 6]*F[4, 5]}, {d, DD[6]*F[3, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/4 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  (3*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}])/2 - 
  (3*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}])/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, d, b}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}]/2, 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, 
    {c, DD[1, 6]*F[3, 4]}, {d, F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, 
    {c, DD[1, 6]*F[3, 4]}, {d, F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, F[4, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/8 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}]/4 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}], 
 2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}])/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, b, d}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}])/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, b, d}])/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, 
    {c, DD[1, 6]*F[3, 4]}, {d, F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, 
    {c, DD[1, 6]*F[3, 4]}, {d, F[4, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, b, c, d}] + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, F[3, 5]}}, {a, c, b, d}])/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}]/2 - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}])/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}]/2 - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}])/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}]/2 - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}])/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, F[4, 5]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, d, b}] + ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, 
    {c, DD[6]*F[3, 4]}, {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, b, d}])/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] - ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, 
    {c, DD[2, 6]*F[4, 5]}, {d, DD[6]*F[3, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
      {d, F[3, 5]}}, {a, c, b, d}])/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {b, c}, {a, d}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, b, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  (9*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, b, d}])/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 - 
  (9*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, d, b, c}])/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, d, c, b}] + 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, c, b, d}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}]/2, 
 -ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, d, c, b}] + ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, 
    {c, DD[1]*F[4, 5]}, {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, c, b, d}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  (7*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, b, d}])/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  (7*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, d, b, c}])/2 + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}]/2, 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {b, c}, {a, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {b, c}, {a, d}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, 
    {c, DD[2, 6]*F[4, 5]}, {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2, 
 -ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, b, d}] + 
  3*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/2, 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  3*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, b, d}] - 
  3*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/2, 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}], 
 ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/8 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}]/4 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}])/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  6*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  6*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/2 + 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}])/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  (11*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  (11*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}])/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  (5*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  3*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  3*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  10*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  10*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  5*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  10*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  10*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  20*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  (5*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/2 + 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  20*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}], 
 (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/2 + 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  12*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  16*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  12*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  12*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  12*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  12*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  5*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  10*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
     {d, DD[2, 4]*F[5, 6]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
     {d, DD[2, 4]*F[5, 6]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  12*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}] - 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}])/4 - 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}])/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  12*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  12*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  12*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  (5*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}])/2 + 
  5*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
     {d, DD[2, 4]*F[5, 6]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
    {d, DD[2, 4]*F[5, 6]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] + 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {b, c}, {a, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  6*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  6*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
     {d, DD[2, 4]*F[5, 6]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
     {d, DD[2, 4]*F[5, 6]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, d, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
     {d, DD[2, 4]*F[5, 6]}}, {b, d}, {a, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
     {d, DD[2, 4]*F[5, 6]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/16 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}]/8 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/4 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/4 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/4 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/4 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}]/2, 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/2 - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}])/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, 
    {c, DD[1, 6]*F[3, 4]}, {d, F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, F[4, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
    {d, DD[2, 4]*F[5, 6]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/8 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}]/4 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, c, b, d}], 
 -2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}], 
 -2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  16*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  16*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}] - 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  16*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  16*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}], 
 -2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/8 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/16 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/8 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}], 
 -2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  (3*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}])/2 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/4 + 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}])/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}]/2 + 
  (3*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}])/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  (3*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}])/2 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}])/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}]/2 - 
  (3*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}])/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  3*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
     {d, DD[2, 4]*F[5, 6]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
     {d, DD[2, 4]*F[5, 6]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}])/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  3*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
     {d, DD[2, 4]*F[5, 6]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
     {d, DD[2, 4]*F[5, 6]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
     {d, DD[2, 4]*F[5, 6]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/8 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/4 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/4 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/4 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}]/4, 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/8 - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}])/8 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, b, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}]/2, 
 -ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}]/2, 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, DD[6]*F[3, 5]}}, {a, c, d, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/4 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}]/2 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, b, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
    {d, F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}]/2, 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {a, c, b, d}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
     {d, DD[2, 4]*F[5, 6]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, c, b, d}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
     {d, DD[2, 4]*F[5, 6]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/4 - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}])/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  3*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  3*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}], 
 (-5*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/2 - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}])/2 - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  6*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
     {d, DD[2, 4]*F[5, 6]}}, {a, c, b, d}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}], 
 -ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
     {d, DD[2, 4]*F[5, 6]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2, 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2, 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, F[3, 4]}, {c, DD[1, 3]*F[5, 6]}, 
     {d, DD[2, 4]*F[5, 6]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2, 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4, 
 -2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] + 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {b, d}, {a, c}], 
 32*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  32*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  64*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  32*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  96*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  32*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  96*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  64*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  16*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  32*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  16*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  128*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  64*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  64*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  128*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  128*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  128*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  128*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  128*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  128*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  128*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  128*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  128*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  128*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  128*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  64*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, d, c}] + 
  128*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  64*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, d, b}] + 
  128*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  32*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  32*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  32*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  32*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  64*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  256*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  256*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  32*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}] + 
  32*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  64*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  128*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  64*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  128*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  128*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  128*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] - 
  64*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  32*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  32*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  64*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  64*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  64*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  64*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  64*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  64*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  64*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  64*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  64*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] - 
  32*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}] - 
  32*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}], 
 16*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  16*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  32*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  32*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  16*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  16*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  64*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  64*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  64*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  64*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  64*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  64*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  64*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  64*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  16*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  16*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  16*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  128*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  64*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  64*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  32*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  32*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  32*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  32*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  32*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  32*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}], 
 4*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  5*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  (15*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}])/2 + 
  (5*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}])/2 + 
  (15*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}])/2 + 
  (5*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}])/2 + 
  5*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  (7*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}])/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  14*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  12*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  14*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  12*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  6*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  10*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  14*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  12*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  14*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  6*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  (9*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  28*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  6*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  14*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  12*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, d, b}] - 
  7*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  7*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  7*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  6*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  3*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  3*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  6*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  5*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] - 
  5*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}])/2 - 
  5*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  10*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}])/2 - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  8*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  6*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  12*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  20*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  12*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  16*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  6*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  28*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  (5*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}])/2 + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}])/2 - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}])/2 - 
  10*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {b, c}, {a, d}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] + 
  3*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] + 
  8*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] + 
  6*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] + 
  8*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] + 
  5*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  6*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}], 
 -2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  3*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {c, d}, {a, b}], 
 -8*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  16*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  16*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  16*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  16*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  32*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  32*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  32*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  32*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  32*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  32*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  16*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, d, c}] - 
  16*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, d, b}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  32*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  32*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}] - 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  32*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  8*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  16*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  16*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  16*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  16*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  8*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}], 
 -ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1]*F[4, 5]}, {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}], 
 -2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}], 
 -4*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  8*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  8*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, d, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}] + 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  12*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  12*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  12*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  12*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  12*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {c, d}, {a, b}] - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}])/2 - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}])/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}])/2 - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}])/2 - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}])/2 - 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] - 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {b, c}, {a, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {c, d}, {a, b}], 
 2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] - 
  16*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}] - 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] + 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  16*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {b, c}, {a, d}] + 
  8*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {b, d}, {a, c}] + 
  8*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, 
    {c, DD[1, 6]*F[3, 4]}, {d, F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
    {d, F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/4 - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/4 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}])/4 - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}])/4 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1]*F[4, 5]}, {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}], 
 (-3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/2 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, 
    {c, DD[1, 6]*F[3, 4]}, {d, F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] - ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, 
    {c, DD[1, 6]*F[3, 4]}, {d, F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/4 + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/4 - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/4 + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}])/4 + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}])/4 - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}], 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}], 
 4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}] - 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  32*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  32*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  16*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] - 
  32*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  8*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}], 
 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  16*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  24*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}], 
 8*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}] + 
  32*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  32*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  32*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  32*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  32*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  32*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  32*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  32*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  16*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  32*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] - 
  16*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  16*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  16*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  16*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}], 
 -2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  6*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  6*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  8*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  16*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}], 
 8*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  16*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  16*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  32*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  32*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  32*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  32*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  64*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  32*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  32*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  16*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  16*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  16*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  16*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}], 
 -2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  8*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] - 
  8*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, d, b}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1]*F[4, 5]}, {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  10*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, b, d}], 
 -2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/2 - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, d, b}] + 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/2 + 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/4 + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/2 + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, d, c}])/2 + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/2 + 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  6*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, c}, {a, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, d}, {a, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {c, d}, {a, b}] - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}])/4 - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}])/8 - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}])/4 - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}])/4 - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}])/4 - 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] - 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}], 
 ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, b, c, d}])/2 + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {a, c, b, d}])/2 - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/2 - 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}])/2 + 
  (3*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
      {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}])/2 - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, d, b}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}], 
 ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}]/2 + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/8 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, c}, {a, d}]/4 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {b, d}, {a, c}]/4 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {c, d}, {a, b}]/4 - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, c}, {a, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {c, d}, {a, b}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, c}, {a, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {b, d}, {a, c}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {c, d}, {a, b}], 
 -2*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, DD[5, 6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {c, d}, {a, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {b, d}, {a, c}] + 
  4*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {c, d}, {a, b}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {b, c}, {a, d}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {c, d}, {a, b}], 
 -4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, c, b, d}] - 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, c, b, d}] + 
  8*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}] - 
  8*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, d, c}], 
 -4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[3, 4]}}, {a, b, c, d}] - 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  16*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  8*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, b, c, d}]}


==> anc/O12L4OddNc.txt <==
{-2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 + 
  (ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2)/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4, 
 -ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2, 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8, 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2, 
 -4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  8*ff[{{a, F[1, 2]}, {b, DD[1, 6]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  8*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  8*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, d, c, b}] - 
  4*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 - 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/4) + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}], 
 2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, c, d, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
     {d, F[4, 5]}}, {a, b, d, c}], 
 -2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1, 6]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
    {d, DD[6]*F[1, 4]}}, {a, b, c, d}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] - 
  4*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, d, c, b}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/4) + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, c, d}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, d, b, c}] - ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, d, c, b}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] + 
  2*(-2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
    2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
    2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, b, c, d}] - 
    2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, d, c, b}]) - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*(-ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
       {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
    4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
       {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
    4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
    4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
    4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, b, c, d}]) + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  8*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, d, c, b}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/4) - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 - 
  3*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4) - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/2 + 
  2*(-ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}]) + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, d, c}] - ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, c, d, b}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, d, b, c}] - 
  2*(ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, b, c, d}] - ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
      {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, d, c, b}]) - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
  2*(-ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
        {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4) + 
  2*(-ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
        {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, F[4, 5]}}, {a, b, c, d}]/4 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/4), 
 -ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
  3*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4) + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, d, c}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
  2*(-ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
        {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4) - 
  2*(-ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
        {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, F[4, 5]}}, {a, b, c, d}]/4 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/4), 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] - 
  2*(ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, d, c, b}]) + 
  2*(-ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
       {d, F[4, 5]}}, {a, b, d, c}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
      {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, c, d, b}]) + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}], 
 -ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1, 6]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, c, d}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, d, b, c}] - ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, d, c, b}] + 
  2*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4) + 
  2*(-ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
        {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, F[4, 5]}}, {a, b, c, d}]/4 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/4), 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}])/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  (3*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}])/2 - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  (5*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, c, d}])/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] - 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}])/8 + 
  (3*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}])/8 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, d, c}] - ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, c, d, b}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, d, b, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 - 
  2*(-ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
        {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, F[4, 5]}}, {a, b, c, d}]/4 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/4), 
 -ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, d, c, b}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, c, d}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, c, b, d}] - ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, d, b, c}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, d, c, b}] - 
  2*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4), 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  4*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4) + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 + 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4 + 
  (-ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}] + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}])/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, b, d, c}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, c, d, b}] + 
  (ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
      {d, F[4, 5]}}, {a, b, c, d}] - ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
      {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, d, c, b}])/2, 
 -2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1, 6]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, d, b, c}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] + 
  2*ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, c, b, d}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, c, b, d}] + ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, d, b, c}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2, 
 -ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, c, d}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[2, 3]}, {c, DD[5]*F[3, 4]}, 
     {d, DD[6]*F[1, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, c, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
    {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
  4*ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2]*F[4, 5]}, 
     {d, DD[6]*F[3, 5]}}, {a, b, c, d}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2, 6]*F[4, 5]}, 
    {d, F[4, 5]}}, {a, c, b, d}] - ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, 
    {c, DD[1, 2, 6]*F[4, 5]}, {d, F[4, 5]}}, {a, d, b, c}], 
 -2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, F[4, 5]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[1, 6]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
     {d, F[3, 5]}}, {a, b, c, d}], 
 2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] + 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}] - 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}], 
 -2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  2*ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  4*ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  4*ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  4*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, c, b, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2]*F[4, 5]}}, {a, d, b, c}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
  (-ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
        {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2)/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  2*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/4) + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2, 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] - 
  2*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4) + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2]*F[4, 5]}}, {a, d, b, c}], 
 -ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/2, 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}] + 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}] - 
  2*ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}] + 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}] - 
  2*ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}], 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/2 - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
     {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/2, 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 - 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2, 
 ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/4 - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}] - 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 + 
  ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
     {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4, 
 -ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
  ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] - 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
  ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
    {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}] + 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}] - 
  ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
    {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}], 
 16*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
   ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
   ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
   ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 - 
   ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 + 
   ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
   ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
   ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
   ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
   ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
   ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
   ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
     {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
   ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, F[4, 5]}}, {a, b, d, c}]/2 - 
   ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, F[4, 5]}}, {a, c, d, b}]/2 + 
   ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
   ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
      {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 - 
   ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
   ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
     {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
   ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
   ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
   ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 - 
   ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4 + 
   ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
   ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
   ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
   ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
   ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/4 - 
   ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
      {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/4), 
 -32*(-ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
        {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4) + 
  64*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/4) - 
  32*(ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/4), 
 8*(-ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
        {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4) - 
  16*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4) + 
  16*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/4) - 
  24*(ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/4) + 
  32*(-ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
        {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, F[4, 5]}}, {a, b, c, d}]/4 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/4), 
 8*(-ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
        {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4) + 
  16*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, d, c, b}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/4) - 
  16*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/4) + 
  8*(ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/4) + 
  8*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 - 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/4), 
 -8*(-ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
        {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4) + 
  8*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, c, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4) - 
  8*(-ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
        {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4) + 
  8*(ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/4) - 
  8*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 - 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/4) - 
  16*(-ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
        {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, F[4, 5]}}, {a, b, c, d}]/4 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/4), 
 -8*(ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/4) + 
  8*(-ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
        {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, F[4, 5]}}, {a, b, c, d}]/4 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/4), 
 16*(-ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
        {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4) + 
  32*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, c, d, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, d, c, b}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, d, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, d, b}]/4) - 
  32*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, c, b, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, b, c}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4) - 
  16*(ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/4) + 
  16*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 - 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/4), 
 -4*(-ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
        {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4) - 
  8*(-ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
        {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4) + 
  4*(ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/4) - 
  4*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 - 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/4), 
 -4*(-ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
        {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 + 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4) - 
  8*(-ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
        {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, c, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4) + 
  4*(ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/4) - 
  4*(ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[1, 2]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/4 + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, d, c, b}]/8 - 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, DD[5, 6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, b, d}] + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}] + 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, b, d, c}] - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
      {d, DD[6]*F[4, 5]}}, {a, c, d, b}] + 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/4 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/4 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}] + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
      {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}] + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/2 + 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, F[2, 3]}, {c, DD[1, 6]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/2 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/2 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2]*F[4, 5]}}, {a, d, b, c}]/4) - 
  8*(-ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
        {d, DD[5, 6]*F[1, 4]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, d, c, b}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5]*F[2, 3]}, {c, DD[1, 6]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, c, d}]/2 - 
    ff[{{a, F[1, 2]}, {b, DD[5, 6]*F[2, 3]}, {c, DD[1]*F[3, 4]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, c, b, d}]/2 + 
    ff[{{a, F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, DD[6]*F[3, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, c, d}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, DD[6]*F[1, 2]}, {c, F[3, 4]}, 
       {d, DD[5, 6]*F[3, 4]}}, {a, b, d, c}]/8 + 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, b, d, c}]/2 - 
    ff[{{a, DD[5]*F[1, 2]}, {b, F[2, 3]}, {c, DD[6]*F[3, 4]}, 
       {d, DD[5, 6]*F[1, 4]}}, {a, c, d, b}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, b, c, d}]/2 + 
    ff[{{a, DD[6]*F[1, 2]}, {b, DD[1]*F[3, 4]}, {c, DD[2, 6]*F[4, 5]}, 
       {d, F[3, 5]}}, {a, c, d, b}]/2 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, b, c, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, c, b, d}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, b, c}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1]*F[4, 5]}, 
       {d, DD[2, 6]*F[4, 5]}}, {a, d, c, b}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, b, d, c}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, b, d}]/4 - 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, c, d, b}]/4 + 
    ff[{{a, F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, DD[6]*F[4, 5]}}, {a, d, b, c}]/4 - 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, F[4, 5]}}, {a, b, c, d}]/4 + 
    ff[{{a, DD[6]*F[1, 3]}, {b, DD[6]*F[2, 3]}, {c, DD[1, 2]*F[4, 5]}, 
       {d, F[4, 5]}}, {a, b, d, c}]/4)}


==> anc/O8L4EvenNc.txt <==
{(3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, 
     {a, b, c, d}])/4 + 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, 
     {a, c, b, d}])/8 + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, 
     {d, F[1, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, {d, F[1, 4]}}, 
   {a, c, b, d}] - (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, 
      {d, F[3, 4]}}, {a, b}, {c, d}])/16 - 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, {a, c}, 
     {b, d}])/8 - ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, 
     {d, F[1, 4]}}, {a, b}, {c, d}]/2 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, {d, F[1, 4]}}, {a, c}, 
    {b, d}]/4, -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, 
     {a, b, c, d}]/2 - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, 
     {d, F[3, 4]}}, {a, c, b, d}]/4 - 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, {d, F[1, 4]}}, 
   {a, b, c, d}] + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, 
     {d, F[3, 4]}}, {a, b}, {c, d}]/8 + 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, {a, c}, 
    {b, d}]/4 + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, {d, F[1, 4]}}, 
   {a, b}, {c, d}] - ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, 
     {d, F[1, 4]}}, {a, c}, {b, d}]/2, 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, {a, b}, {c, d}]/
   4 + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, {a, c}, 
    {b, d}]/2 + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, {d, F[1, 4]}}, 
   {a, b}, {c, d}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, {a, b}, {c, d}]/
   4 + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, {a, c}, 
    {b, d}]/2 + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, {d, F[1, 4]}}, 
   {a, c}, {b, d}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, {a, b, c, d}]/
   4 + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, 
    {a, c, b, d}]/8 + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, 
     {d, F[1, 4]}}, {a, b, c, d}]/2 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, {d, F[1, 4]}}, 
   {a, c, b, d}] - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, 
     {d, F[3, 4]}}, {a, b}, {c, d}]/16 - 
  ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, {a, c}, 
    {b, d}]/8 - ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, {d, F[1, 4]}}, 
    {a, b}, {c, d}]/2 - ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, 
     {d, F[1, 4]}}, {a, c}, {b, d}]/4, 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, {a, b, c, d}]/
   2 + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, 
    {a, c, b, d}]/4 - ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, 
    {d, F[1, 4]}}, {a, b, c, d}] + 
  (3*ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, {a, b}, 
     {c, d}])/8 - ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, 
     {d, F[3, 4]}}, {a, c}, {b, d}]/4 + 
  ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, {d, F[1, 4]}}, {a, b}, 
   {c, d}] - ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, {d, F[1, 4]}}, 
    {a, c}, {b, d}]/2, 
 -ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, {a, b}, 
     {c, d}]/4 + ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, 
    {a, c}, {b, d}]/2 + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, 
    {d, F[1, 4]}}, {a, c}, {b, d}], 
 ff[{{a, F[1, 2]}, {b, F[1, 2]}, {c, F[3, 4]}, {d, F[3, 4]}}, {a, b}, {c, d}]/
   4 + ff[{{a, F[1, 2]}, {b, F[2, 3]}, {c, F[3, 4]}, {d, F[1, 4]}}, {a, b}, 
   {c, d}]}


==> anc/functions.m <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]] 


(**********************************)
(* illustration *)
(**********************************)


(* functions for input *)
OpeInput::usage="OpeInput[Mdim,Len,Csign] gives the list of operators with canonical mass dimension 'Mdim', length 'Len' and C-parity 'Csign'. All the operators are expanded in monomial operators";
OpeInput[Mdim_,Len_,Csign_]:=OpeInput[Mdim,Len,Csign]=Block[{result,end,strlist,c2,name,fname,check},
c2=0;
If[Csign==1,c2="Even"];
If[Csign==-1,c2="Odd"];
If[c2==0,result="Csign should be either 1 or -1";Goto[end]];
name=StringJoin["O",ToString[Mdim],"L",ToString[Len],c2,"Nc.txt"];
fname=FileNameJoin[{NotebookDirectory[],name}];
check=FileExistsQ[fname];
If[check,result=Get[fname],
result=StringJoin["no data for dimension ",ToString[Mdim]," length ",ToString[Len], " and C-parity ",ToString[Csign]];
];
Label[end];
result
];
DilaInput::usage="DilaInput[Mdim,Len,Csign] gives the 1-loop dilatation matrix for the operator sector with canonical mass dimension 'Mdim', length 'Len' and C-parity 'Csign'";
DilaInput[Mdim_,Len_,Csign_]:=DilaInput[Mdim,Len,Csign]=Block[{result,end,strlist,c2,name,fname,check},
c2=0;
If[Csign==1,c2="Even"];
If[Csign==-1,c2="Odd"];
If[c2==0,result="Csign should be either 1 or -1";Goto[end]];
name=StringJoin["Dila",ToString[Mdim],"L",ToString[Len],c2,"Nc.txt"];
fname=FileNameJoin[{NotebookDirectory[],name}];
check=FileExistsQ[fname];
If[check,result=Get[fname],
result=StringJoin["no data for dimension ",ToString[Mdim]," length ",ToString[Len], " and C-parity ",ToString[Csign]];
];
Label[end];
result
];
(*  *)
GramInput::usage="GramInput[Mdim,Len,Csign] gives the leading-order Gram matrix for the operator sector with canonical mass dimension 'Mdim', length 'Len' and C-parity 'Csign'";
GramInput[Mdim_,Len_,Csign_]:=GramInput[Mdim,Len,Csign]=Block[{result,end,strlist,c2,name,fname,check,inter},
c2=0;
If[Csign==1,c2="Even"];
If[Csign==-1,c2="Odd"];
If[c2==0,result="Csign should be either 1 or -1";Goto[end]];
name=StringJoin["Gram",ToString[Mdim],"L",ToString[Len],c2,"Nc.txt"];
fname=FileNameJoin[{NotebookDirectory[],name}];
check=FileExistsQ[fname];
If[!check,
result=StringJoin["no data for dimension ",ToString[Mdim]," length ",ToString[Len], " and C-parity ",ToString[Csign]]; 
Goto[end];
];
inter=Get[fname];
result=RecoverSym[inter];
Label[end];
result
];
RecoverSym::usage="RecoverSym[tarM] recover the symmetric matrix from its upper half input 'tarM'";
RecoverSym[tarM_]:=Block[{result,row,len,list1},
len=tarM//Length;
result={};
Do[
list1=Table[tarM[[j,ii+1-j]],{j,1,ii-1}];
row=Join[list1,tarM[[ii]]];
AppendTo[result,row];
,{ii,1,len}];
result
];
(* info: classification information  *)
info[8,4,1]={{1,1,2},{1,1,2}};
info[10,4,1,1]={{1,1,2},{0,0,0},{0,1,1},{1,1,2}};
info[10,4,1,2]={{0,0,0},{1,1,2},{0,1,1},{1,0,1}};
info[10,4,1,3]={{1,1,2},{0,1,1},{0,0,0},{1,2,3}};
info[10,4,1,4]={{0,0,0},{1,1,2},{0,0,0},{0,1,1}};
info[10,4,-1]={{0,1},{1,1},{0,2},{0,1}};
info[10,5,1]={{1,1,1},{1,2,1},{1,1,1}};
info[12,4,1,1]={{1,1,2},{0,0,0},{0,0,0},{0,1,1},{0,0,0},{1,1,2},{2,3,5},{0,1,1},{1,2,3}};
info[12,4,1,2]={{0,0,0},{1,1,2},{0,0,0},{0,1,1},{2,3,5},{1,0,1},{1,3,4},{1,2,3},{0,1,1}};
info[12,4,1,3]={{1,1,2},{0,1,1},{1,1,2},{0,0,0},{0,0,0},{1,2,3},{3,5,8},{0,0,0},{2,3,5}};
info[12,4,1,4]={{0,0,0},{1,1,2},{0,0,0},{0,0,0},{0,1,1},{0,1,1},{3,5,8},{1,1,2},{1,1,2}};
info[12,4,-1]={{0,0,1,0,0,2,2,0},{1,0,1,4,0,5,3,1},{0,0,2,2,0,2,4,0},{0,0,1,2,0,3,3,0}};
info[12,5,1,1]={{1,1,1},{0,0,0},{2,3,2},{2,3,2}};
info[12,5,1,2]={{0,0,0},{2,3,2},{3,4,3},{3,5,3}};
info[12,5,1,3]={{1,2,1},{2,3,2},{6,10,6},{6,9,6}};
info[12,5,1,4]={{1,1,1},{3,5,3},{7,13,7},{7,11,7}};
info[12,5,-1,1]={{0,0,0},{0,2,5},{0,0,2}};
info[12,5,-1,2]={{0,1,3},{0,3,7},{0,1,4}};
info[12,5,-1,3]={{0,1,3},{1,5,16},{0,3,9}};
info[12,5,-1,4]={{0,1,3},{1,6,21},{0,4,10}};
(* del6: position of dimension-delta6 operators *)
del6[12,4,1]={116,121};
del6[12,5,1]={103,106,111,114,121,122,134,141,148,149,159};
del6[12,5,-1]={72,78,79,80};


(**********************************)
(* illustration *)
(**********************************)


(* functions for data check *)
randomSymMat::usage="randomSymMat[rk] gives a random symmetric matrix with rank 'rk'";
randomSymMat[rk_]:=Block[{list1,list2,nn,rule1,rule2,mat1,rule3},
list1=Table[Table[b[i,j],{j,1,i}],{i,1,rk}]//Flatten;
nn=list1//Length;
list2=Table[RandomInteger[{1,100}],{i,1,nn}];
rule1=Table[list1[[i]]->list2[[i]],{i,1,list1//Length}];
rule2=Table[b@@((List@@list1[[i]])//Reverse)-> list2[[i]],{i,1,list1//Length}];
rule3=Join[rule1,rule2]//DeleteDuplicates;
mat1=Table[Table[b[i,j],{j,1,rk}],{i,1,rk}]/.rule3
];
submatrix::usage="submatrix[matr,nlist] extracts a submatrix of 'matr' with row range 'nlist' and column range 'nlist'";
submatrix[matr_,nlist_]:=Block[{temp1,result,mid,tar},
mid=matr[[nlist]];
result={};
Do[
tar=mid[[ii]];
temp1=tar[[nlist]];
AppendTo[result,temp1];
,{ii,1,mid//Length}];
result];
submatrix2::usage="submatrix2[matr,rlist,clist] extracts a submatrix of 'matr' with row range 'rlist' and column range 'clist'";
submatrix2[matr_,rlist_,clist_]:=Block[{temp1,result,mid,tar},
mid=matr[[rlist]];result={};
Do[
tar=mid[[ii]];
temp1=tar[[clist]];
AppendTo[result,temp1];
,{ii,1,Length[mid]}];
result];
regroup::usage="regroup[tlist] enumerates elements in the partition 'tlist'";
regroup[tlist_]:=Block[{result,temp1,tar,len,ct},
tar=tlist;
len=Length[tlist];
result={Range[tar[[1]]]};
ct=tar[[1]];
Do[temp1=ct+Range[tar[[ii]]];
AppendTo[result,temp1];
ct=ct+tar[[ii]];
,{ii,2,len}];
result];
blockmat[matr1_,matr2_]:=Block[{len1,len2,end,result,temp,zero},
len1=matr1//Length;
len2=matr2//Length;
If[(matr1[[1]]//Length)!= len1,result=0;Goto[end];];
If[(matr2[[1]]//Length)!= len2,result=0;Goto[end];];
result={};
Do[
zero=Table[0,{j,1,len2}];
temp=Join[matr1[[ii]],zero];
AppendTo[result,temp];
,{ii,1,len1}];
Do[
zero=Table[0,{j,1,len1}];
temp=Join[zero,matr2[[ii]]];
AppendTo[result,temp];
,{ii,1,len2}];
result
]; 


(**********************************)
(* illustration *)
(**********************************)


(* Regroup operators in helicity, \[PartialD]^ig^j and color Subscript[\[Delta], a] sectors: *)
hlist[8,4,1]=(Plus@@@info[8,4,1])//regroup;
n4list[8,4,1]=regroup[info[8,4,1]//Flatten][[Table[1+3(i-1),{i,1,info[8,4,1]//Length}]]]//Flatten;
n3list[8,4,1]=regroup[info[8,4,1]//Flatten][[Table[2+3(i-1),{i,1,info[8,4,1]//Length}]]]//Flatten;
n2list[8,4,1]=regroup[info[8,4,1]//Flatten][[Table[3i,{i,1,info[8,4,1]//Length}]]]//Flatten;
(*  *)
hlist[10,4,1]={Plus@@(info[10,4,1,1]//Flatten),Plus@@(info[10,4,1,2]//Flatten),Plus@@(info[10,4,1,3]//Flatten),Plus@@(info[10,4,1,4]//Flatten)}//regroup;
hlist[10,4,-1]=(Plus@@@info[10,4,-1])//regroup;
d2g1list[10,4,1]= regroup[Plus@@@Join[info[10,4,1,1],info[10,4,1,2],info[10,4,1,3],info[10,4,1,4]]][[Table[1+4(i-1),{i,1,4}]]]//Flatten;
d2g0list[10,4,1]= regroup[Plus@@@Join[info[10,4,1,1],info[10,4,1,2],info[10,4,1,3],info[10,4,1,4]]][[Table[2+4(i-1),{i,1,4}]]]//Flatten;
d1g0list[10,4,1]= regroup[Plus@@@Join[info[10,4,1,1],info[10,4,1,2],info[10,4,1,3],info[10,4,1,4]]][[Table[3+4(i-1),{i,1,4}]]]//Flatten;
d0g0list[10,4,1]= regroup[Plus@@@Join[info[10,4,1,1],info[10,4,1,2],info[10,4,1,3],info[10,4,1,4]]][[Table[4 i,{i,1,4}]]]//Flatten;
d1g0list[10,4,-1]=regroup[info[10,4,-1]//Flatten][[Table[1+2(i-1),{i,1,4}]]]//Flatten;
d0g0list[10,4,-1]=regroup[info[10,4,-1]//Flatten][[Table[2i,{i,1,4}]]]//Flatten;
n4list[10,4,1]=regroup[Join[info[10,4,1,1],info[10,4,1,2],info[10,4,1,3],info[10,4,1,4]]//Flatten][[Table[1+3(i-1),{i,1,Join[info[10,4,1,1],info[10,4,1,2],info[10,4,1,3],info[10,4,1,4]]//Length}]]]//Flatten;
n3list[10,4,1]=regroup[Join[info[10,4,1,1],info[10,4,1,2],info[10,4,1,3],info[10,4,1,4]]//Flatten][[Table[2+3(i-1),{i,1,Join[info[10,4,1,1],info[10,4,1,2],info[10,4,1,3],info[10,4,1,4]]//Length}]]]//Flatten;
n2list[10,4,1]=regroup[Join[info[10,4,1,1],info[10,4,1,2],info[10,4,1,3],info[10,4,1,4]]//Flatten][[Table[3i,{i,1,Join[info[10,4,1,1],info[10,4,1,2],info[10,4,1,3],info[10,4,1,4]]//Length}]]]//Flatten;
(*  *)
hlist[10,5,1]=(Plus@@@info[10,5,1])//regroup;
n4list[10,5,1]=regroup[info[10,5,1]//Flatten][[Table[1+3(i-1),{i,1,info[10,5,1]//Length}]]]//Flatten;
n3list[10,5,1]=regroup[info[10,5,1]//Flatten][[Table[2+3(i-1),{i,1,info[10,5,1]//Length}]]]//Flatten;
n2list[10,5,1]=regroup[info[10,5,1]//Flatten][[Table[3i,{i,1,info[10,5,1]//Length}]]]//Flatten;
(*  *)
hlist[12,4,1]={Plus@@(info[12,4,1,1]//Flatten),Plus@@(info[12,4,1,2]//Flatten),Plus@@(info[12,4,1,3]//Flatten),Plus@@(info[12,4,1,4]//Flatten)}//regroup;
hlist[12,4,-1]=(Plus@@@info[12,4,-1])//regroup;
d4g2list[12,4,1]= regroup[Plus@@@Join[info[12,4,1,1],info[12,4,1,2],info[12,4,1,3],info[12,4,1,4]]][[Table[1+9(i-1),{i,1,4}]]]//Flatten;
d4g1list[12,4,1]= regroup[Plus@@@Join[info[12,4,1,1],info[12,4,1,2],info[12,4,1,3],info[12,4,1,4]]][[Table[2+9(i-1),{i,1,4}]]]//Flatten;
d4g0list[12,4,1]= regroup[Plus@@@Join[info[12,4,1,1],info[12,4,1,2],info[12,4,1,3],info[12,4,1,4]]][[Table[3+9(i-1),{i,1,4}]]]//Flatten;
d3g1list[12,4,1]= regroup[Plus@@@Join[info[12,4,1,1],info[12,4,1,2],info[12,4,1,3],info[12,4,1,4]]][[Table[4+9(i-1),{i,1,4}]]]//Flatten;
d3g0list[12,4,1]= regroup[Plus@@@Join[info[12,4,1,1],info[12,4,1,2],info[12,4,1,3],info[12,4,1,4]]][[Table[5+9(i-1),{i,1,4}]]]//Flatten;
d2g1list[12,4,1]= regroup[Plus@@@Join[info[12,4,1,1],info[12,4,1,2],info[12,4,1,3],info[12,4,1,4]]][[Table[6+9(i-1),{i,1,4}]]]//Flatten;
d2g0list[12,4,1]= regroup[Plus@@@Join[info[12,4,1,1],info[12,4,1,2],info[12,4,1,3],info[12,4,1,4]]][[Table[7+9(i-1),{i,1,4}]]]//Flatten;
d1g0list[12,4,1]= regroup[Plus@@@Join[info[12,4,1,1],info[12,4,1,2],info[12,4,1,3],info[12,4,1,4]]][[Table[8+9(i-1),{i,1,4}]]]//Flatten;
d0g0list[12,4,1]= regroup[Plus@@@Join[info[12,4,1,1],info[12,4,1,2],info[12,4,1,3],info[12,4,1,4]]][[Table[9i,{i,1,4}]]]//Flatten;
d4g1list[12,4,-1]=regroup[info[12,4,-1]//Flatten][[Table[1+8(i-1),{i,1,4}]]]//Flatten;
d4g0list[12,4,-1]=regroup[info[12,4,-1]//Flatten][[Table[2+8(i-1),{i,1,4}]]]//Flatten;
d3g1list[12,4,-1]=regroup[info[12,4,-1]//Flatten][[Table[3+8(i-1),{i,1,4}]]]//Flatten;
d3g0list[12,4,-1]=regroup[info[12,4,-1]//Flatten][[Table[4+8(i-1),{i,1,4}]]]//Flatten;
d2g1list[12,4,-1]=regroup[info[12,4,-1]//Flatten][[Table[5+8(i-1),{i,1,4}]]]//Flatten;
d2g0list[12,4,-1]=regroup[info[12,4,-1]//Flatten][[Table[6+8(i-1),{i,1,4}]]]//Flatten;
d1g0list[12,4,-1]=regroup[info[12,4,-1]//Flatten][[Table[7+8(i-1),{i,1,4}]]]//Flatten;
d0g0list[12,4,-1]=regroup[info[12,4,-1]//Flatten][[Table[8i,{i,1,4}]]]//Flatten;
n4list[12,4,1]=regroup[Join[info[12,4,1,1],info[12,4,1,2],info[12,4,1,3],info[12,4,1,4]]//Flatten][[Table[1+3(i-1),{i,1,Join[info[12,4,1,1],info[12,4,1,2],info[12,4,1,3],info[12,4,1,4]]//Length}]]]//Flatten;
n3list[12,4,1]=regroup[Join[info[12,4,1,1],info[12,4,1,2],info[12,4,1,3],info[12,4,1,4]]//Flatten][[Table[2+3(i-1),{i,1,Join[info[12,4,1,1],info[12,4,1,2],info[12,4,1,3],info[12,4,1,4]]//Length}]]]//Flatten;
n2list[12,4,1]=regroup[Join[info[12,4,1,1],info[12,4,1,2],info[12,4,1,3],info[12,4,1,4]]//Flatten][[Table[3i,{i,1,Join[info[12,4,1,1],info[12,4,1,2],info[12,4,1,3],info[12,4,1,4]]//Length}]]]//Flatten;
(*  *)
hlist[12,5,1]={Plus@@(info[12,5,1,1]//Flatten),Plus@@(info[12,5,1,2]//Flatten),Plus@@(info[12,5,1,3]//Flatten),Plus@@(info[12,5,1,4]//Flatten)}//regroup;
hlist[12,5,-1]={Plus@@(info[12,5,-1,1]//Flatten),Plus@@(info[12,5,-1,2]//Flatten),Plus@@(info[12,5,-1,3]//Flatten),Plus@@(info[12,5,-1,4]//Flatten)}//regroup;
d2g1list[12,5,1]= regroup[Plus@@@Join[info[12,5,1,1],info[12,5,1,2],info[12,5,1,3],info[12,5,1,4]]][[Table[1+4(i-1),{i,1,4}]]]//Flatten;
d2g0list[12,5,1]= regroup[Plus@@@Join[info[12,5,1,1],info[12,5,1,2],info[12,5,1,3],info[12,5,1,4]]][[Table[2+4(i-1),{i,1,4}]]]//Flatten;
d1g0list[12,5,1]= regroup[Plus@@@Join[info[12,5,1,1],info[12,5,1,2],info[12,5,1,3],info[12,5,1,4]]][[Table[3+4(i-1),{i,1,4}]]]//Flatten;
d0g0list[12,5,1]= regroup[Plus@@@Join[info[12,5,1,1],info[12,5,1,2],info[12,5,1,3],info[12,5,1,4]]][[Table[4i,{i,1,4}]]]//Flatten;
d2g0list[12,5,-1]=regroup[Plus@@@Join[info[12,5,-1,1],info[12,5,-1,2],info[12,5,-1,3],info[12,5,-1,4]]][[Table[1+3(i-1),{i,1,4}]]]//Flatten;
d1g0list[12,5,-1]=regroup[Plus@@@Join[info[12,5,-1,1],info[12,5,-1,2],info[12,5,-1,3],info[12,5,-1,4]]][[Table[2+3(i-1),{i,1,4}]]]//Flatten;
d0g0list[12,5,-1]=regroup[Plus@@@Join[info[12,5,-1,1],info[12,5,-1,2],info[12,5,-1,3],info[12,5,-1,4]]][[Table[3i,{i,1,4}]]]//Flatten;
n4list[12,5,1]=regroup[Join[info[12,5,1,1],info[12,5,1,2],info[12,5,1,3],info[12,5,1,4]]//Flatten][[Table[1+3(i-1),{i,1,Join[info[12,5,1,1],info[12,5,1,2],info[12,5,1,3],info[12,5,1,4]]//Length}]]]//Flatten;
n3list[12,5,1]=regroup[Join[info[12,5,1,1],info[12,5,1,2],info[12,5,1,3],info[12,5,1,4]]//Flatten][[Table[2+3(i-1),{i,1,Join[info[12,5,1,1],info[12,5,1,2],info[12,5,1,3],info[12,5,1,4]]//Length}]]]//Flatten;
n2list[12,5,1]=regroup[Join[info[12,5,1,1],info[12,5,1,2],info[12,5,1,3],info[12,5,1,4]]//Flatten][[Table[3i,{i,1,Join[info[12,5,1,1],info[12,5,1,2],info[12,5,1,3],info[12,5,1,4]]//Length}]]]//Flatten;
n5list[12,5,-1]=regroup[Join[info[12,5,-1,1],info[12,5,-1,2],info[12,5,-1,3],info[12,5,-1,4]]//Flatten][[Table[1+3(i-1),{i,1,Join[info[12,5,-1,1],info[12,5,-1,2],info[12,5,-1,3],info[12,5,-1,4]]//Length}]]]//Flatten;
n4list[12,5,-1]=regroup[Join[info[12,5,-1,1],info[12,5,-1,2],info[12,5,-1,3],info[12,5,-1,4]]//Flatten][[Table[2+3(i-1),{i,1,Join[info[12,5,-1,1],info[12,5,-1,2],info[12,5,-1,3],info[12,5,-1,4]]//Length}]]]//Flatten;
n3list[12,5,-1]=regroup[Join[info[12,5,-1,1],info[12,5,-1,2],info[12,5,-1,3],info[12,5,-1,4]]//Flatten][[Table[3i,{i,1,Join[info[12,5,-1,1],info[12,5,-1,2],info[12,5,-1,3],info[12,5,-1,4]]//Length}]]]//Flatten;
(*  *)
(* sub-blocks with independent eigenvalues: *)
block[8,4,1]=DeleteCases[Plus@@@info[8,4,1],0]//regroup;
block[10,4,1]=DeleteCases[Join[Plus@@@info[10,4,1,1],Plus@@@info[10,4,1,2],Plus@@@info[10,4,1,3],Plus@@@info[10,4,1,4]],0]//regroup;
block[10,4,-1]=DeleteCases[info[10,4,-1]//Flatten,0]//regroup;
block[10,5,1]=DeleteCases[Plus@@@info[10,5,1],0]//regroup;
block[12,4,1]=DeleteCases[Join[Plus@@@info[12,4,1,1],Plus@@@info[12,4,1,2],Plus@@@info[12,4,1,3],Plus@@@info[12,4,1,4]],0]//regroup;
block[12,4,-1]=DeleteCases[info[12,4,-1]//Flatten,0]//regroup;
block[12,5,1]=DeleteCases[Join[Plus@@@info[12,5,1,1],Plus@@@info[12,5,1,2],Plus@@@info[12,5,1,3],Plus@@@info[12,5,1,4]],0]//regroup;
block[12,5,-1]=DeleteCases[Join[Plus@@@info[12,5,-1,1],Plus@@@info[12,5,-1,2],Plus@@@info[12,5,-1,3],Plus@@@info[12,5,-1,4]],0]//regroup;
(* information for blocks *)
binfo[8,4,1]={"(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"};
(*  *)
binfo[10,4,1]=Block[{list1,list2,tlist},
tlist={"(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)",
"(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)",
"(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)",
"eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"};
list1=Join[Plus@@@info[10,4,1,1],Plus@@@info[10,4,1,2],Plus@@@info[10,4,1,3],Plus@@@info[10,4,1,4]];
list2=Complement[Range[list1//Length],Position[list1,0]//Flatten];
tlist[[list2]]
];
(*  *)
binfo[10,4,-1]=Block[{tlist,list1,list2},
tlist={"(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"};
list1=info[10,4,-1]//Flatten;
list2=Complement[Range[list1//Length],Position[list1,0]//Flatten];
tlist[[list2]]
];
(*  *)
binfo[10,5,1]={"(-\!\(\*SuperscriptBox[\()\), \(5\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"};
(*  *)
binfo[12,4,1]=Block[{list1,list2,tlist},
tlist={ "(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(2\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)", "(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)", "(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)",
 "(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(2\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)", "(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)", "(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)",
 "(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(2\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)", "(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)", "(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)",
 "eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(2\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)", "eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)", "eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"};
list1=Join[Plus@@@info[12,4,1,1],Plus@@@info[12,4,1,2],Plus@@@info[12,4,1,3],Plus@@@info[12,4,1,4]];
list2=Complement[Range[list1//Length],Position[list1,0]//Flatten];
tlist[[list2]]
];
(*  *)
binfo[12,4,-1]=Block[{tlist,list1,list2},
tlist={"(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)",
"(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)",
"(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)",
"eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"};
list1=info[12,4,-1]//Flatten;
list2=Complement[Range[list1//Length],Position[list1,0]//Flatten];
tlist[[list2]]
];
(*  *)
binfo[12,5,1]=Block[{list1,list2,tlist},
tlist={"(-\!\(\*SuperscriptBox[\()\), \(5\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(5\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(5\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(5\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)",
"(-\!\(\*SuperscriptBox[\()\), \(4\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)",
"(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)",
"eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"};
list1=Join[Plus@@@info[12,5,1,1],Plus@@@info[12,5,1,2],Plus@@@info[12,5,1,3],Plus@@@info[12,5,1,4]];
list2=Complement[Range[list1//Length],Position[list1,0]//Flatten];
tlist[[list2]]
];
(*  *)
binfo[12,5,-1]=Block[{list1,list2,tlist},
tlist={"(-\!\(\*SuperscriptBox[\()\), \(5\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(5\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(5\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)",
"(-\!\(\*SuperscriptBox[\()\), \(4\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(4\)]\)(+) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)",
"(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\) \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)",
"eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","eva \!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"};
list1=Join[Plus@@@info[12,5,-1,1],Plus@@@info[12,5,-1,2],Plus@@@info[12,5,-1,3],Plus@@@info[12,5,-1,4]];
list2=Complement[Range[list1//Length],Position[list1,0]//Flatten];
tlist[[list2]]
];
(* functions for block check *)
TestBlock::usage="TestBlock check whether block[Mdim,Len,Csign] gives the correct partition of blocks with independent eigenvalues for dimension-'Mdim' length-'Len' and C-parity-'Csign'; For Mdim=12 Len=5 this function takes too long time";
TestBlock[Mdim_,Len_,Csign_]:=Block[{theM,region,mlist,total,elist,end,result},
theM=DilaInput[Mdim,Len,Csign]/.Nc-> 11;
If[Length[theM]==0,
result=StringJoin["no data for dimension ",ToString[Mdim]," length ",ToString[Len], " and C-parity ",ToString[Csign]]; ;
Goto[end]];
region=block[Mdim,Len,Csign];
mlist=Table[submatrix[theM,region[[i]]],{i,1,region//Length}];
total=Eigenvalues[theM];
elist=Eigenvalues/@mlist;
result=(elist//N//Flatten//Sort)==(total//N//Sort);
Label[end];
result
];


(**********************************)
(* illustration *)
(**********************************)


(* functions for operator equivalence check *)
rewriteOpe::usage="rewriteOpe[ffexp] gives the print form of an operator 'ffexp' "; 
rewriteOpe[ffexp_]:=Block[{result,tar,order,tar2,tc,temp,nf,mid,len,tlist,target,aim,order1,order2,mid1,mid2},
target=ffexp//Expand;
If[Head[target]===Plus,tlist=List@@target,tlist={target}];
result=0;
Do[
aim=tlist[[jj]];
tar=Times@@(Power@@@Select[(aim//Factor)//FactorList,!FreeQ[#[[1]],ff]&]);
nf=Times@@(Power@@@Select[(aim//Factor)//FactorList,FreeQ[#[[1]],ff]&]);
If[Length[tar]==2,
order=tar[[2]];
tar2=tar[[1]];
len=tar2//Length;
mid={};
Do[
tc=order[[i]];
temp=Select[tar2,#[[1]]===tc&][[1]];
AppendTo[mid,temp[[2]]];
,{i,1,len}];
result=(tr@@(mid) nf)+result;
];
If[Length[tar]==3,
order1=tar[[2]];
order2=tar[[3]];
tar2=tar[[1]];
len=tar2//Length;
mid1={};mid2={};
Do[
tc=order1[[i]];
temp=Select[tar2,#[[1]]===tc&][[1]];
AppendTo[mid1,temp[[2]]];
,{i,1,order1//Length}];
Do[
tc=order2[[i]];
temp=Select[tar2,#[[1]]===tc&][[1]];
AppendTo[mid2,temp[[2]]];
,{i,1,order2//Length}];
temp=(tr@@mid1)(tr@@mid2) nf;
result=temp+result;
];
,{jj,tlist//Length}];
result/.{F[i_,j_]:> Subscript[F, ToString[i]<>ToString[j]],DD[i_]:> Subscript[D, ToString[i]],DD[i_,j_]:> Subscript[D, ToString[i]<>ToString[j]],DD[i_,j_,k_]:> Subscript[D, ToString[i]<>ToString[j]<>ToString[k]]}
]; 
rule4={ff[{{a,F[1,2]},{b,F[1,2]},{c,F[3,4]},{d,F[3,4]}},{a,b,d,c}]-> ff[{{a,F[1,2]},{b,F[1,2]},{c,F[3,4]},{d,F[3,4]}},{a,b,c,d}],
ff[{{a,F[1,2]},{b,F[1,2]},{c,F[3,4]},{d,F[3,4]}},{a,c,d,b}]->ff[{{a,F[1,2]},{b,F[1,2]},{c,F[3,4]},{d,F[3,4]}},{a,b,c,d}],
ff[{{a,F[1,2]},{b,F[1,2]},{c,F[3,4]},{d,F[3,4]}},{a,d,b,c}]-> ff[{{a,F[1,2]},{b,F[1,2]},{c,F[3,4]},{d,F[3,4]}},{a,c,b,d}],
ff[{{a,F[1,2]},{b,F[1,2]},{c,F[3,4]},{d,F[3,4]}},{a,d,c,b}]-> ff[{{a,F[1,2]},{b,F[1,2]},{c,F[3,4]},{d,F[3,4]}},{a,b,d,c}],
ff[{{a,F[1,2]},{b,F[2,3]},{c,F[3,4]},{d,F[1,4]}},{a,b,d,c}]-> ff[{{a,F[1,2]},{b,F[2,3]},{c,F[3,4]},{d,F[1,4]}},{a,c,b,d}],
ff[{{a,F[1,2]},{b,F[2,3]},{c,F[3,4]},{d,F[1,4]}},{a,c,d,b}]-> ff[{{a,F[1,2]},{b,F[2,3]},{c,F[3,4]},{d,F[1,4]}},{a,c,b,d}],
ff[{{a,F[1,2]},{b,F[2,3]},{c,F[3,4]},{d,F[1,4]}},{a,d,b,c}]-> 
ff[{{a,F[1,2]},{b,F[2,3]},{c,F[3,4]},{d,F[1,4]}},{a,c,b,d}],
ff[{{a,F[1,2]},{b,F[2,3]},{c,F[3,4]},{d,F[1,4]}},{a,d,c,b}]-> 
ff[{{a,F[1,2]},{b,F[2,3]},{c,F[3,4]},{d,F[1,4]}},{a,b,c,d}],
ff[{{a,F[1,2]},{b,F[1,2]},{c,F[3,4]},{d,F[3,4]}},{a,d},{b,c}]-> ff[{{a,F[1,2]},{b,F[1,2]},{c,F[3,4]},{d,F[3,4]}},{a,c},{b,d}],
ff[{{a,F[1,2]},{b,F[2,3]},{c,F[3,4]},{d,F[1,4]}},{a,d},{b,c}]-> 
ff[{{a,F[1,2]},{b,F[2,3]},{c,F[3,4]},{d,F[1,4]}},{a,b},{c,d}]};


(**********************************)
(* illustration *)
(**********************************)


(* functions for exceptional points: *)
EPComplex::usage="EPloc[themat] gives the locations of all the complex exceptional points of 'themat'";
EPComplex[themat_]:=Block[{eigenEq,result,disc,sol,eplist,temp1,posi,temp2,tar,list1,disc2,end},
eigenEq=themat-\[Lambda] IdentityMatrix[themat//Length]//Det;
disc=Discriminant[eigenEq,\[Lambda]]//Factor;
If[disc===0,eplist={};Goto[end]];
If[(Head[disc]===Power),eplist={};Goto[end]];
list1=List@@disc;
disc2=Times@@Select[list1,Head[#]===Plus&];
sol=Solve[disc2==0,Nc]//Flatten;
eplist=(#[[2]]&/@sol);
Label[end];
eplist
]; 
EPPositive::usage="EPloc[themat] gives the locations of all the real and positive exceptional points of 'themat'";
EPPositive[themat_]:=Select[EPComplex[themat],Re[#]>0 && Abs[Im[#]]<10^-10&]; 
(*  *)
epList::usage="needs long time when Mdim=12 and Len=5";
epList[Mdim_,Len_,Csign_]:=epList[Mdim,Len,Csign]=Block[{theM,rlist,mlist,result}, 
theM=DilaInput[Mdim,Len,Csign];
rlist=block[Mdim,Len,Csign];
mlist=submatrix[theM,#]&/@rlist;
result=EPPositive/@mlist
];
(*  *)
Distri::usage="Distri gives the pairs (an EP,the max real part of eigenvalues at this EP)";
Distri[Mdim_,Len_,Csign_,prec_]:=Block[{mat1,plist,inter,len1,blist,result},
blist=block[Mdim,Len,Csign];
len1=blist//Length;
result={};
Do[
mat1=submatrix[DilaInput[Mdim,Len,Csign],block[Mdim,Len,Csign][[ii]]];
plist=epList[Mdim,Len,Csign][[ii]];
inter=Table[{N[plist[[i]],prec],Sort[N[(mat1/.Nc->plist[[i]]),prec]//Eigenvalues,Re[#1]>Re[#2]&][[1]]//Re},{i,1,plist//Length}];
AppendTo[result,inter];
,{ii,1,len1}];
result
];
(* LOvector *)
LOvector[theD1_,theN_,prec_]:=Block[{result,inter,tar1,vlist1,vlist2,temp1,elist1,elist2,temp2,no1,thee1,thee2,no2,thev1a,thev2a,rest,thev1b,thev2b,sol1a,sol1b,no3,ans,eqn,sol2,eqn2,tar2,check1,check2,check3,check4,check5,check6,check,check7,rk},
result={};
check={};
tar1=N[theD1/.Nc->theN,prec];
tar2=N[(theD1//Transpose)/. Nc->theN,prec];
rk=theD1//Length;
temp1=tar1//Eigensystem;
elist1=temp1[[1]];vlist1=temp1[[2]];
temp1=tar2//Eigensystem;
elist2=temp1[[1]];vlist2=temp1[[2]];
(*  *)
temp2=elist1//Sort;
no1=Select[Range[temp2//Length]-1,Abs[temp2[[#]]-temp2[[#+1]] ]<10^-8&][[1]];
thee1=temp2[[no1]];
no2=Select[Range[elist1//Length],Abs[elist1[[#]]-thee1]<10^-8&];
thev1a=vlist1[[no2[[1]]]];
AppendTo[check,check1=(tar1-IdentityMatrix[rk]*thee1).thev1a//N//Chop//DeleteDuplicates];
(*  *)
temp2=elist2//Sort;
no1=Select[Range[temp2//Length]-1,Abs[temp2[[#]]-temp2[[#+1]] ]<10^-8&][[1]];
thee2=temp2[[no1]];
no2=Select[Range[elist2//Length],Abs[elist2[[#]]-thee1]<10^-8&];
thev2a=vlist2[[no2[[1]]]];
AppendTo[check,check2=(tar2-IdentityMatrix[rk]*thee1).thev2a//N//Chop//DeleteDuplicates];
(*  *)
ans=Table[x[j],{j,1,rk}];
eqn=(tar1-IdentityMatrix[rk]*thee1).ans-thev1a;
sol1a=(Solve[eqn==0,ans]//Flatten);
thev1b=ans/.sol1a;
AppendTo[check,check3=Length[thev1b//Variables]-1];
thev1b=thev1b/.x[a_]:> 1;
(*  *)
ans=Table[x[j],{j,1,rk}];
eqn=(tar2-IdentityMatrix[rk]*thee2).ans-thev2a;
sol1b=(Solve[eqn==0,ans]//Flatten);
thev2b=ans/.sol1b;
AppendTo[check,check4=Length[thev2b//Variables]-1];
thev2b=thev2b/.x[a_]:> 1;
(*   *)
AppendTo[check,check5=(tar1-IdentityMatrix[rk]*thee1).thev1b-thev1a//N//Chop//DeleteDuplicates];
AppendTo[check,check6=(tar2-IdentityMatrix[rk]*thee2).thev2b-thev2a//N//Chop//DeleteDuplicates]; 
(*  *)
check;
result={thee1,thev1a,thev1b,thev2a,thev2b}//Chop
];
(* NLOinfo *)
NLOinfo[theD1_,theD2_,theN_,prec_]:=Block[{result,target,tar1,tar2,left1,left2,right1,right2,thee,eqn1,check,check1,sol1,temp1,temp2,EP,eqn2,eqn3,sol2,check2,check3},
target=LOvector[theD1,theN,prec];
check={};
tar1=theD1/.Nc-> theN ;
tar2=(theD1//Transpose)/.Nc-> theN;
thee=target[[1]];
right1=target[[2]];
right2=target[[3]];
left1=target[[4]];
left2=target[[5]];
(*  *)
eqn1=Collect[N[left1.(theD1+\[Alpha] theD2).right1/.Nc-> (theN+\[Alpha] n),prec] ,\[Alpha],Factor];
AppendTo[check,check1=SeriesCoefficient[eqn1,{\[Alpha],0,0}]//Chop];
temp1=SeriesCoefficient[eqn1,{\[Alpha],0,1}];
temp2=(n/.(sol1=Solve[temp1==0,n]//Flatten));
EP=theN+\[Alpha] temp2;
(*  *)
eqn2=Collect[left1.(theD1+\[Alpha] theD2).right2-thee left1.right2 /.Nc->EP,\[Alpha],Factor];
eqn3=Collect[left2.(theD1+\[Alpha] theD2).right1-thee left2.right1/.Nc->EP,\[Alpha],Factor];
AppendTo[check,check2=SeriesCoefficient[eqn2,{\[Alpha],0,0}]//Chop];
AppendTo[check,check3=SeriesCoefficient[eqn3,{\[Alpha],0,0}]//Chop];
sol2=Solve[(#==0)&/@{SeriesCoefficient[eqn2,{\[Alpha],0,1}]-E1 left1.right2-norm1,SeriesCoefficient[eqn3,{\[Alpha],0,1}]-E1 left2.right1+norm1},{E1,norm1}]//Flatten;
check;
result=N[Prepend[{thee+\[Alpha] E1/.sol2},EP],prec]
];


(**********************************)
(* illustration *)
(**********************************)


(* functions for diagonalization and symmerization *)
DiagonalSym::usage="DiagonalSym[mat] gives an matrix (always not orthonormal) that digonalizes the symmetric matrix 'mat'";
DiagonalSym[mat_]:=Block[{target,end,result,check,rank,einvlist,temp1,inter,oldv,proj,newv,temp2},
target=mat;
check=(((target//Transpose)-target//Expand)//Flatten)//Union;
If[!(check==={0}),result="non-symmetric";Goto[end]];
check=Det[target];
If[check===0,result="degenerate";Goto[end]];
rank=MatrixRank[target];
If[rank===1,result={{1}};Goto[end]];
(*  *)
einvlist=IdentityMatrix[rank];
inter={};
Do[
oldv=einvlist[[ii]];
proj=Plus@@Table[(oldv.target.inter[[jj]])/(inter[[jj]].target.inter[[jj]])inter[[jj]],{jj,1,inter//Length}];
newv=oldv-proj;
AppendTo[inter,newv];
,{ii,1,einvlist//Length}];
result=Table[inter[[j]]/Power[inter[[j]].inter[[j]],1/2],{j,1,inter//Length}];
Label[end];
result
];
(*  *)
SimplifyExp::usage="simplifyExp[exp] simplifies the expression whose elements contain sqare roots; this function has potential sign problem";
SimplifyExp[exp_]:=Block[{ele,result,inter,temp1,temp2,nume,denom,nlist,check,end,temp3,temp4,sign,flist1,flist2,newNume,newDenom},
ele=exp;
nlist=Table[ele/.Nc-> 4+i,{i,1,4}];
check=And@@Table[nlist[[i]]\[Element]Rationals,{i,1,4}];
If[check,result=exp;Goto[end]];
temp1=ele^2//Factor;
nume=temp1//Numerator;
denom=temp1//Denominator;
flist1=nume//FactorList;
flist2=denom//FactorList;
newNume=Times@@Table[Power[flist1[[i,1]],1/2 flist1[[i,2]]],{i,1,flist1//Length}];
newDenom=Times@@Table[Power[flist2[[i,1]],1/2 flist2[[i,2]]],{i,1,flist2//Length}];
(*  *)
temp2=newNume/newDenom;
sign=Sign[ele/temp2/.Nc-> 4];
result=sign temp2;
Label[end];
result
]; 
(*  *)
SimplifySqrt::usage="simplifySqrt[mat] simplifies the matrix whose elements contain sqare roots; this function has potential sign problem"; 
 SimplifySqrt[mat_]:=Block[{row,ele,result,inter,nr,nc,end,mid,nume,denom,tar},
If[mat==={},result={};Goto[end]];
inter={};
nr=mat//Length;
nc=mat[[1]]//Length;
Do[
row={};
Do[
tar=mat[[ii,jj]];
mid=SimplifyExp[tar];
AppendTo[row,mid];
,{jj,1,nc}];
AppendTo[inter,row];
,{ii,1,nr}];
result=inter;
Label[end];
result
]; 
(*  *)
RotMat::usage="RotMat[theG] gives the rotation matrix which can diagonalize the symmetric 'theG'";
RotMat[theG_]:=Block[{s1,s2,result},
s1=FullSimplify[DiagonalSym[theG]];
s2=(s1.theG.(s1//Transpose)//Simplify);
result=(( Sqrt[s2 ]//Inverse).s1//Simplify)//Simplify;
result//SimplifySqrt
]


(**********************************)
(* illustration *)
(**********************************)


(* functions for spectrum drawing: *)
CorrectOrder::usage="CorrectOrder[twolist] correct the misorder in the two-layer list 'twolist'; the first layer is a discretization of Nc axis; the second layer is the number of observed Nc-dependent variables";
CorrectOrder[twolist_]:=Block[{target,result,len1,len2,head,perlist,inter,order1,former,min,temp1},
target=twolist;
len1=target//Length;len2=target[[1]]//Length;
perlist=Permutations[Range[len2]];
result={target[[1]]};
former=target[[1]];
Do[
inter={};
head=target[[ii]];
min=Norm[head-former];
Do[
temp1=Norm[target[[ii]][[perlist[[jj]]]]-former];
If[temp1<min,
head=target[[ii]][[perlist[[jj]]]];
min=temp1;
];
,{jj,2,perlist//Length}];
AppendTo[result,head];
former=head;
,{ii,2,len1}];
result
];
(*  *)
SpecScatter3::usage="only consider Permutation of 3 elements";
SpecScatter3[theM_,left_,right_,step_,compo_]:=Block[{nlist,no,elist0,elist1,result,end,elist2,len2,former,head,min,inter,diff,diff2,the3,plist1,perlist,temp1,no2,permlen},
If[!MemberQ[{re,im},compo],result="compo should be whether re or im"; 
Goto[end]];
no=Ceiling[(right-left)/step];
nlist=Table[left+step *i,{i,1,no}];
elist0=Table[Sort[(theM/.Nc-> nlist[[i]])//Eigenvalues,Re[#1]<Re[#2]&],{i,1,no}];
len2=theM//Length;
permlen=Min[{3,len2}];
elist1={elist0[[1]]};
former=elist0[[1]];
Do[
inter={};
head=elist0[[ii]];
min=Norm[head-former];
diff=Abs/@(head-former);
diff2=Sort[diff,#1>#2&];
the3=Take[(Position[diff,#]&/@diff2),permlen]//Flatten;
no2=the3//Length;
plist1=Permutations[the3];
perlist=Table[Range[len2]/.Table[the3[[r]]-> plist1[[j,r]],{r,1,no2}],{j,1,plist1//Length}];
Do[
temp1=Norm[elist0[[ii]][[perlist[[jj]]]]-former];
If[temp1<min,
head=elist0[[ii]][[perlist[[jj]]]];
min=temp1;
];
,{jj,2,perlist//Length}];
AppendTo[elist1,head];
former=head;
,{ii,2,no}];
If[compo===im,elist2=elist1//Im,elist2=elist1//Re];
result=Table[
Table[{nlist[[j]],elist2[[j,i]]},{j,1,nlist//Length}]
,{i,1,theM//Length}];
Label[end];
result
];
(*  *)
SpecScatter4[theM_,path_,compo_,concern_]:=Block[{nlist,no,elist0,elist1,result,end,elist2,len2,former,head,min,inter,diff,diff2,the3,plist1,perlist,temp1,no2},
If[!MemberQ[{re,im},compo],result="compo should be whether re or im"; 
Goto[end]];
no=path//Length;
nlist=path;
elist0=Table[Sort[(theM/.Nc-> nlist[[i]])//Eigenvalues,Re[#1]<Re[#2]&],{i,1,no}];
len2=theM//Length;
elist1={elist0[[1]]};
former=elist0[[1]];
Do[
inter={};
head=elist0[[ii]];
min=Norm[head-former];
diff=Abs/@(head-former);
diff2=Sort[diff,#1>#2&];
the3=concern;
no2=the3//Length;
plist1=Permutations[the3];
perlist=Table[Range[len2]/.Table[the3[[r]]-> plist1[[j,r]],{r,1,no2}],{j,1,plist1//Length}];
Do[
temp1=Norm[elist0[[ii]][[perlist[[jj]]]]-former];
If[temp1<min,
head=elist0[[ii]][[perlist[[jj]]]];
min=temp1;
];
,{jj,2,perlist//Length}];
AppendTo[elist1,head];
former=head;
,{ii,2,no}];
If[compo===im,elist2=elist1//Im,elist2=elist1//Re];
result=Table[
Table[{nlist[[j]],elist2[[j,i]]},{j,1,nlist//Length}]
,{i,1,theM//Length}];
Label[end];
result
];
(*  *)
DrawSpec3::usage="DrawSpec3 draws the real or imaginary part of the spectrum of the 'bloNo'-th subsector with dim 'Mdim', length 'Len' and C-parity 'Cisgn'. The Nc ranges from 'left' to 'right' and the precision is 'step'. Here 'compo' is re or im";
DrawSpec3[Mdim_,Len_,Csign_,bloNo_,left_,right_,step_,compo_]:=Block[{Mat1,tlist},
Mat1=submatrix[DilaInput[Mdim,Len,Csign],block[Mdim,Len,Csign][[bloNo]]];
tlist=SpecScatter3[Mat1,left,right,step,compo];
ListPlot[tlist,Joined->True,PlotLabels-> Range[Mat1//Length],
PlotLabel->"dim-"<>ToString[Mdim]<>", length-"<>ToString[Len]<>", C-parity: "<>ToString[Csign]<>",  subsector: "<>binfo[Mdim,Len,Csign][[bloNo]],
AxesLabel->{Nc,ToString[compo]<>"(E)"}]
]; 
DrawSpec4::usage="Compared with 'DrawSpec3', 'DrawSpec4' adds the plot range of y-axis given by 'lower' and 'upper'; DrawSpec4 draws the real or imaginary part of the spectrum of the 'bloNo'-th subsector with dim 'Mdim', length 'Len' and C-parity 'Cisgn'. The Nc ranges from 'left' to 'right' and the precision is 'step'. Here 'compo' is re or im";
DrawSpec4[Mdim_,Len_,Csign_,bloNo_,left_,right_,step_,compo_,lower_,upper_]:=Block[{Mat1,tlist},
Mat1=submatrix[DilaInput[Mdim,Len,Csign],block[Mdim,Len,Csign][[bloNo]]];
tlist=SpecScatter3[Mat1,left,right,step,compo];
ListPlot[tlist,Joined->True,PlotLabels-> Range[Mat1//Length],
PlotLabel->"dim-"<>ToString[Mdim]<>", length-"<>ToString[Len]<>", C-parity: "<>ToString[Csign]<>",  subsector: "<>binfo[Mdim,Len,Csign][[bloNo]],
AxesLabel->{Nc,ToString[compo]<>"(E)"},
PlotRange->{lower,upper}]
];
DrawSpec5::usage="Compared with 'DrawSpec3', 'DrawSpec5' adds the plot range of y-axis given by 'lower' and 'upper'; also it can choose a subset of the spectrum in 'choose'; DrawSpec5 draws the real or imaginary part of the spectrum of the 'bloNo'-th subsector with dim 'Mdim', length 'Len' and C-parity 'Cisgn'. The Nc ranges from 'left' to 'right' and the precision is 'step'. Here 'compo' is re or im";
DrawSpec5[Mdim_,Len_,Csign_,bloNo_,left_,right_,step_,compo_,lower_,upper_,choose_]:=Block[{Mat1,tlist},
Mat1=submatrix[DilaInput[Mdim,Len,Csign],block[Mdim,Len,Csign][[bloNo]]];
tlist=SpecScatter3[Mat1,left,right,step,compo];
ListPlot[tlist[[choose]],Joined->True,PlotLabels-> Range[Mat1//Length],
PlotLabel->"dim-"<>ToString[Mdim]<>", length-"<>ToString[Len]<>", C-parity: "<>ToString[Csign]<>",  subsector: "<>binfo[Mdim,Len,Csign][[bloNo]],
AxesLabel->{Nc,ToString[compo]<>"(E)"},
PlotRange->{lower,upper}]
]; 


(**********************************)
(* illustration *)
(**********************************)


(* functions for generating Nc path *)
pathSimple::usage="pathSimple[start,end,step] generates a list of points that discretize a straight line from 'start' to 'end' and the distance betweeen neighbouring points are no larger than 'step'";
pathSimple[start_,end_,step_]:=Block[{dist,nom,result},
dist=(end-start)//Norm;
nom=Ceiling[dist/step];
result=Table[start+(end-start) i/nom,{i,0,nom}]
];
(*   *)
ContourGene::usage="ContourGene[plist,step] invokes 'pathSimple'; it generates a closed path pass through a list of points 'plist', and the discretization step is 'step'";
ContourGene[plist_,step_]:=Block[{result,target,inter,term1,term2},
target=Append[plist,plist[[1]]];
result={};
Do[
term1=target[[ii]];term2=target[[ii+1]];
inter=pathSimple[term1,term2,step];
result=Join[result,inter];
,{ii,1,plist//Length}];
result
];
(*  *)
drawPath::usage="nclist is the discretization of a path of Nc; 'discre' is some discrete points, usually the set of EPs; 'cent' is the center of the plot range, 'radius' is the radius of the plot range";
drawPath[nclist_,discre_,cent_,radius_]:=Block[{list2,list1},
list1=Table[{nclist[[i]]//Re,nclist[[i]]//Im},{i,1,nclist//Length}];
list2=Table[{discre[[i]]//Re,discre[[i]]//Im},{i,1,discre//Length}];
ListPlot[{list1,{list1[[1]]},list2},
PlotStyle->{"",PointSize[0.015],PointSize[0.015]},
PlotRange->{{Re[cent]-radius,Re[cent]+radius},{Im[cent]-radius,Im[cent]+radius}}
]
];
drawPath2::usage="nclist is the discretization of a path of Nc; 'discre' is some discrete points, usually the set of EPs; 'cent' is the center of the plot range, 'radius' is the radius of the plot range";
drawPath2[nclist_,discre1_,discre2_,cent_,radius_]:=Block[{list2,list1,list3},
list1=Table[{nclist[[i]]//Re,nclist[[i]]//Im},{i,1,nclist//Length}];
list2=Table[{discre1[[i]]//Re,discre1[[i]]//Im},{i,1,discre1//Length}];
list3=Table[{discre2[[i]]//Re,discre2[[i]]//Im},{i,1,discre2//Length}];
ListPlot[{list1,{list1[[1]]},list2,list3},
PlotStyle->{"",PointSize[0.012],PointSize[0.012],PointSize[0.012]},
PlotRange->{{Re[cent]-radius,Re[cent]+radius},{Im[cent]-radius,Im[cent]+radius}}
]
];


(**********************************)
(* illustration *)
(**********************************)


(* functions for finding discontinuity *)
findDiscMat::usage="findDiscMat[dataList] prints the position in 'dataList' where the discontinuity happens, i.e. there is a sign change between the matrix elements of the neighboring matrices in 'dataList'; if the input list of matrices is free of branch point, usually 'findDiscMat' gives a null set";
findDiscMat[dataList_]:=Block[{result,check,end,list1,former,now,list2,list3,the1,the2,temp1,temp2,com1,com2,max1,max2,end2},
list1=dataList;
check=(Head[list1]===List);
If[!check,result="the input should be a list"; Goto[end]];
If[Length[list1]<2,result={};Goto[end]];
result={};
former=list1[[1]];
Do[
now=list1[[ii]];
list2={former}//Flatten;
list3={now}//Flatten;
Do[
the1=list2[[jj]];
the2=list3[[jj]];
temp1=(the1-the2)//Norm;
temp2=(the1+the2)//Norm;
If[temp1>temp2,AppendTo[result,ii];Goto[end2]
];
,{jj,1,list2//Length}];
Label[end2];
former=now;
,{ii,2,list1//Length}];
Label[end];
result
];
(*  *)
findDiscOrd::usage="findDiscOrd[dataList] prints the position in 'dataList' where the discontinuity happens, i.e. there is a ordering mismatch between the neighboring list-elements in 'dataList'; 'findDiscOrd' invokes Permutation so it does not apply to large sector";
findDiscOrd[dataList_]:=Block[{result,check,end,list1,list2,list3,former,now,end2,perm,temp1,thep,temp2},
list1=dataList;
check=(Head[list1]===List);
If[!check,result="the input should be a list"; Goto[end]];
If[Length[list1]<2,result={};Goto[end]];
result={};
former=list1[[1]];
perm=Permutations[Range[former//Length]];
Do[
now=list1[[ii]];
temp1=(((former-now)//Flatten)//Abs)//Max;
Do[
thep=perm[[j]];
temp2=(((former-now[[thep]])//Flatten)//Abs)//Max;
If[temp2<temp1,AppendTo[result,ii];Goto[end2]];
,{j,2,perm//Length}];
Label[end2];
former=now;
,{ii,2,list1//Length}];
Label[end];
result
]; 


(**********************************)
(* illustration *)
(**********************************)


(* functions for creating continuous eigenvector list *)
CorMat::usage="the output of 'CorMat[nclist,ham,prec]' is a discretization of the continuous Hamiltonian flow along the chosen Nc path;'nclist' is the discretization of the chosen Nc path; 'ham' is the Hamiltonian; 'prec' is the precision; 'CorMat' cure the discontinuity due to the existence of branch points in 'ham'";
CorMat[nclist_,ham_,prec_]:=Block[{result,observe1,list1,plist,mat1,mat2,thep,list3,temp1,temp2,max1,max2,the1,the2,end1,end,state,head,jump,mid,inter,theM,M2,row},
list1=Table[N[ham/.{Nc->nclist[[i]]},prec],{i,1,nclist//Length}];
(* obtain observe1 *)
plist=findDiscMat[list1];
observe1={};
Do[
thep=plist[[ii]];
mat1=list1[[thep-1]];
mat2=list1[[thep]];
list3={};
Do[
Do[
temp1=(mat1[[i,j]]-mat2[[i,j]])//Norm;
temp2=(mat1[[i,j]]+mat2[[i,j]])//Norm;
If[temp1>temp2,AppendTo[list3,{i,j}]];
,{j,1,mat1[[i]]//Length}];
,{i,1,mat1//Length}];
AppendTo[observe1,{thep,list3}];
,{ii,1,plist//Length}];
(* obtain continuous matrix list *)
state=Table[0,{i,1,(ham//Length)^2}];
If[observe1==={},result=list1;Goto[end1]];
result={Table[list1[[i]],{i,1,observe1[[1,1]]-1}]};
Do[
head=observe1[[r,1]];
If[r<(observe1//Length),end=observe1[[r+1,1]]-1,end=nclist//Length];
jump=observe1[[r,2]];
mid={};
Do[
Do[
If[MemberQ[jump,{i,j}],temp1=1,temp1=0];
AppendTo[mid,temp1];
,{j,1,ham//Length}]
,{i,1,ham//Length}];
state=(mid//Flatten)+state;
inter={};
Do[
theM=list1[[u]];
M2={};
Do[
row={};
Do[
If[EvenQ[state[[(i-1)(ham//Length)+j]]],
AppendTo[row,theM[[i,j]]],
AppendTo[row,-theM[[i,j]]]
];
,{j,1,ham//Length}];
AppendTo[M2,row];
,{i,1,ham//Length}];
AppendTo[inter,M2];
,{u,head,end}];
AppendTo[result,inter];
,{r,1,observe1//Length}];
result=Join@@result;
Label[end1];
result
];
(*  *)
CorEigen1::usage="The output of CorEigen1[hamlist,prec] is a discretization of continuous flow of eigenvalues and the corresponding eigenvectors (usually not continuous); CorEigen cures the discontinuity caused by wrong ordering; the normalization of eigenvectors is biorthogonal norm; 'hamlist' should be the output of 'CorMat'; 'prec' is the precision;
the eigenvectors may have random discontinuity and it cannot be cured if the Hamiltonian is not symmetric";
CorEigen1[hamlist_,prec_]:=Block[{eigenlist,list1,orlist,plist,observe2,end1,right,observe,thep,end,E1,E2,inter,the1,order,theo,the2,temp3,list2,result1,result2,eigen,elist0,vlist0,vlist1,dlist,elist1,mid},
eigenlist=Table[Eigenvalues[N[hamlist[[i]],prec]//Transpose],{i,1,hamlist//Length}];
list1=eigenlist;
(* obtain observe2 *)
orlist=Permutations[Range[hamlist[[1]]//Length]];
plist=findDiscOrd[list1];
If[plist==={},observe2=Table[Range[hamlist[[1]]//Length],{i,1,hamlist//Length}];Goto[end1]];
right=Range[hamlist[[1]]//Length];
observe2={Table[right,{i,1,plist[[1]]-1}]};
observe={};
Do[
thep=plist[[ii]];
end=If[ii<(plist//Length),plist[[ii+1]]-1,hamlist//Length];
E1=list1[[thep-1]];
E2=list1[[thep]];
inter={};
the1=(E1-E2//Abs)//Max;
order=Range[hamlist[[1]]//Length];
Do[
theo=orlist[[j]];
the2=(E1-E2[[theo]]//Abs)//Max;
If[the2<the1,the1=the2; order=theo];
,{j,2,orlist//Length}];
right=order[[right]];
temp3=Table[right,{i,thep,end}];
AppendTo[observe2,temp3];
,{ii,1,plist//Length}];
observe2=Join@@observe2;
Label[end1];
(* obtain eigenvalues and eigenvectors *)
list2=observe2;
result1={};
Do[
elist0=eigenlist[[ii]];
elist1=elist0[[list2[[ii]]]];
AppendTo[result1,elist1];
,{ii,1,hamlist//Length}];
result1
];
(*  *)
invIte2::usage="invIte2[mat,e0,vec0,dif,n0] is to numerically calculate the eigenvector of 'mat' for eigenvavalue 'e0'; 
the method is called 'inverse iteration' or 'inverse power method';
'dif' should be small but nonzero;
the iteration times is 'n0'; the initial vector is 'vec0';
'cut' is the max time of iteration; there is a L2-normalization v^dag v=1";
invIte2[mat_,e0_,vec0_,dif_,cut_]:=Block[{result,rk,tv,tm,temp1,mu,det,end2,temp2,check,ct},
rk=mat//Length;
tv=vec0;
mu=e0-dif;
tm=mat-mu IdentityMatrix[rk];
det=tm//Det;
If[Abs[det]<10^-5,tv="mu is too closed to eigenvalue";Goto[end2]];
ct=1;
check=mat.tv-e0 tv;
While[
(Norm[check]>10^-14)&&(ct<cut),
temp1=(tm//Inverse).tv;
temp2=Power[(temp1//Conjugate).temp1,1/2];
tv=temp1/temp2; 
check=mat.tv-e0 tv;
ct=ct+1;
];
Label[end2];
{tv,ct}
];
(* chop the monodromy *)
chopMono[themat_]:=Block[{target,result,mid,tar,the1,inter,row,set},
target=themat;
set={-1,0,1,I,-I};
result={};
Do[
tar=target[[ii]];
inter={};
Do[
row={};
Do[
the1=tar[[i,j]];
mid=Select[set,Abs[#-the1]<10^-5&][[1]];
AppendTo[row,mid];
,{j,1,4}];
AppendTo[inter,row];
,{i,1,4}];
AppendTo[result,inter];
,{ii,1,target//Length}];
result
] ;
(* NumVec4 with check *)
NumVec4::usage="'NumVec4' caculates eiegnvectors at every Nc point with the same initial vector; The output of NumVec4[hamlist,elist,prec,vec,cut] is a discretization of flow of eigenvectors, caculated in numerical method; the normalization is bi-orthogonal; 'hamlist' should be the output of 'CorMat'; 'elist' should be the first output of 'CorEigen'; 'prec' is the precision;
'NumVec4' invokes 'invIte2'; 'cut' is the max time of iteration; 'vec' is the initial vector";
NumVec4[hamlist_,elist_,prec_,vec1_,vec2_,cut_]:=Block[{result1,result2,them1,them2,v1,v2,thee,inter1,inter2,mid1,mid2,dist,v1b,v2b,inter1b,inter2b,temp1,vlist1,vlist2,head1,head2,v1c,v2c,end1,check,mid3,inter3,mid4,inter4},
inter1={};inter2={};inter3={};inter4={};
vlist1=Table[vec1,{j,1,hamlist[[1]]//Length}];
vlist2=Table[vec2,{j,1,hamlist[[1]]//Length}];
Do[
them1=Transpose[N[hamlist[[ii]],prec]];
them2=N[hamlist[[ii]],prec];
mid1={};mid2={};mid3={};mid4={};
Do[
thee=elist[[ii,jj]];
v1=invIte2[them1,thee,vlist1[[jj]],0.01,cut][[1]];
v2=invIte2[them2,thee,vlist2[[jj]],0.01,cut][[1]];
If[ii===1,v1b=v1/SetPrecision[Sqrt[v1.v2],prec];v2b=v2/SetPrecision[Sqrt[v1.v2],prec];Goto[end1]];
v1c=SetPrecision[Exp[-I Im[SetPrecision[Log[head2[[jj]].v1],prec]]],prec]v1;
v2c=SetPrecision[Exp[-I Im[SetPrecision[Log[head1[[jj]].v2],prec]]],prec]v2;
v1b=v1c/SetPrecision[Sqrt[v1c.v2c],prec];v2b=v2c/SetPrecision[Sqrt[v1c.v2c],prec];
check=Im[SetPrecision[Log[v1c.v2c],prec]];
AppendTo[mid3,check];
check={ Im[SetPrecision[Log[head2[[jj]].v1b],prec]]//Abs, Im[SetPrecision[Log[head1[[jj]].v2b],prec]]//Abs}//Max;
AppendTo[mid4,check];
Label[end1];
AppendTo[mid1,v1b];
AppendTo[mid2,v2b];
,{jj,1,them1//Length}];
AppendTo[inter1,mid1];
AppendTo[inter2,mid2];
head1=mid1;head2=mid2;
AppendTo[inter3,mid3];
AppendTo[inter4,mid4];
,{ii,1,Length[hamlist]}];
result1=inter1;
result2=inter2;
{result1,result2,inter3,inter4}
]; 
(* NumVec5 with check *)
NumVec5::usage="NumVec5 takes the result of 'invIte2' at the current Nc point to be the initial vector at the next Nc point; The output of NumVec4[hamlist,elist,prec,vec,cut] is a discretization of flow of eigenvectors, caculated in numerical method; the normalization is bi-orthogonal; 'hamlist' should be the output of 'CorMat'; 'elist' should be the first output of 'CorEigen'; 'prec' is the precision;
'NumVec5' invokes 'invIte2'; 'cut' is the max time of iteration; 'vec' is the initial vector";
NumVec5[hamlist_,elist_,prec_,vec1_,vec2_,cut_]:=Block[{result1,result2,them1,them2,v1,v2,thee,inter1,inter2,mid1,mid2,dist,v1b,v2b,inter1b,inter2b,temp1,vlist1,vlist2,head1,head2,v1c,v2c,end1,check,mid3,inter3,mid4,inter4},
inter1={};inter2={};inter3={};inter4={};
vlist1=Table[vec1,{j,1,hamlist[[1]]//Length}];
vlist2=Table[vec2,{j,1,hamlist[[1]]//Length}];
Do[
them1=Transpose[N[hamlist[[ii]],prec]];
them2=N[hamlist[[ii]],prec];
mid1={};mid2={};mid3={};mid4={};
Do[
thee=elist[[ii,jj]];
v1=invIte2[them1,thee,vlist1[[jj]],0.01,cut][[1]];
v2=invIte2[them2,thee,vlist2[[jj]],0.01,cut][[1]];
If[ii===1,v1b=v1/SetPrecision[Sqrt[v1.v2],prec];v2b=v2/SetPrecision[Sqrt[v1.v2],prec];Goto[end1]];
v1c=SetPrecision[Exp[-I Im[SetPrecision[Log[head2[[jj]].v1],prec]]],prec]v1;
v2c=SetPrecision[Exp[-I Im[SetPrecision[Log[head1[[jj]].v2],prec]]],prec]v2;
v1b=v1c/SetPrecision[Sqrt[v1c.v2c],prec];v2b=v2c/SetPrecision[Sqrt[v1c.v2c],prec];
check=Im[SetPrecision[Log[v1c.v2c],prec]];
AppendTo[mid3,check];
check={ Im[SetPrecision[Log[head2[[jj]].v1b],prec]]//Abs, Im[SetPrecision[Log[head1[[jj]].v2b],prec]]//Abs}//Max;
AppendTo[mid4,check];
Label[end1];
AppendTo[mid1,v1b];
AppendTo[mid2,v2b];
,{jj,1,them1//Length}];
AppendTo[inter1,mid1];
AppendTo[inter2,mid2];
head1=mid1;head2=mid2;
vlist1=mid1;vlist2=mid2;
AppendTo[inter3,mid3];
AppendTo[inter4,mid4];
,{ii,1,Length[hamlist]}];
result1=inter1;
result2=inter2;
{result1,result2,inter3,inter4}
];


==> anc/illustrations.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Setup*)


(* ::Input:: *)
(*SetOptions[EvaluationNotebook[],CommonDefaultFormatTypes->{"Output"->StandardForm}];*)


(* ::Input:: *)
(*SetDirectory[NotebookDirectory[]] ;*)


(* ::Input:: *)
(*<<"functions.m";*)


(* ::Title:: *)
(*Operator Data*)


(* ::Input:: *)
(*(* This section imports and presents 1) the explicit definition of operators and their classifications, 2) Gram matrices, 3) Dilataion matrices.  *)*)


(* ::Section:: *)
(*Sector: dim-8 length-4*)


(* ::Subsection::Closed:: *)
(*Operators*)


(* ::Input:: *)
(*(* In this sector, all 8 operators are C-even, they are divided into two helicity sectors *)*)


(* ::Input:: *)
(*TableForm[info[8,4,1],TableHeadings->{{"(-\!\(\*SuperscriptBox[\()\), \(4\)]\)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\)"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*OpeInput[8,4,1]//Length*)


(* ::Input:: *)
(*(rewriteOpe/@OpeInput[8,4,1])//TraditionalForm*)


(* ::Input:: *)
(*(* The given operators are all expanded in monomial operators; *)
(*One can check the equivalence between the above expressions and those given in Appendix A; *)
(*Take the first operator as an example *)*)


(* ::Input:: *)
(*SetAttributes[dot,Orderless];*)
(*genedelta[vlist1_,vlist2_]:=Block[{NN,matrix},*)
(*NN=vlist1//Length;*)
(*If[Length[vlist2]!= NN,Return[0]];*)
(*matrix=Table[dot[vlist1[[i]],vlist2[[j]]],{i,1,NN},{j,1,NN}];*)
(*Det[matrix]]*)


(* ::Input:: *)
(*cf1=(genedelta[n/@{1,2,3,4},n/@{5,6,7,8}]T[1][n[1],n[5]]T[2][n[2],n[6]]T[3][n[3],n[7]]T[4][n[4],n[8]] //Expand)//.{dot[jj_,kk_] T[aa___][ii_,jj_] T[bb___][kk_,mm_]:>T[aa,bb][ii,mm],dot[ii_,jj_] T[aa___][ii_,jj_]:>tr[aa]}/.tr[a_]:> 0//.{tr[y_,aa___,x_,bb___]:>tr[x,bb,y,aa]/;Signature[{y,x}]==-1}/.{1-> a,2-> b,3-> c,4-> d};*)
(*cf2=((1/2 (genedelta[n/@{1,2,3},n/@{5,7,8}]dot[n[4],n[6]]+genedelta[n/@{5,6,7},n/@{1,3,4}]dot[n[8],n[2]]))T[1][n[1],n[5]]T[2][n[2],n[6]]T[3][n[3],n[7]]T[4][n[4],n[8]] //Expand)//.{dot[jj_,kk_] T[aa___][ii_,jj_] T[bb___][kk_,mm_]:>T[aa,bb][ii,mm],dot[ii_,jj_] T[aa___][ii_,jj_]:>tr[aa]}/.tr[a_]:> 0//.{tr[y_,aa___,x_,bb___]:>tr[x,bb,y,aa]/;Signature[{y,x}]==-1}/.{1-> a,2-> b,3-> c,4-> d}; *)
(*{cf1,cf2}*)


(* ::Input:: *)
(*(((-1/4 cf1 ((ff[{{a,F[1,2]},{b,F[2,3]},{c,F[3,4]},{d,F[1,4]}}])+3/4 (ff[{{a,F[1,2]},{b,F[1,2]},{c,F[3,4]},{d,F[3,4]}}]))//Expand)/.{ff[t___] tr[x_,y_,z_,w_]:>ff[t,{x,y,z,w}],ff[t___] tr[x_,y_] tr[z_,w_]:>ff[t,{x,y},{z,w}]}//.rule4)-OpeInput[8,4,1][[1]])==0*)


(* ::Subsection::Closed:: *)
(*Gram and one-loop dilatation*)


(* ::Input:: *)
(*GramInput[8,4,1]/.d->4//MatrixForm*)


(* ::Input:: *)
(*DilaInput[8,4,1]//MatrixForm*)


(* ::Input:: *)
(*(* check D.G is symmetric *)*)


(* ::Input:: *)
(*DilaInput[8,4,1].(GramInput[8,4,1]/.d-> 4)//SymmetricMatrixQ*)


(* ::Subsection::Closed:: *)
(*two-loop dilatation*)


(* ::Input:: *)
(*twoloopD8L4=<<"Dila8L4Nc2loop.txt"; *)


(* ::Input:: *)
(*(* two length-3 operators also appear in mixing, so the operator number is 10 *)*)


(* ::Input:: *)
(*twoloopD8L4[[1]]//Length*)


(* ::Section:: *)
(*Sector: dim-10 length-4*)


(* ::Subsection::Closed:: *)
(*Operators*)


(* ::Input:: *)
(*(* In this sector, there are 36 C-even operators and 6 C-odd operators *)*)


(* ::Input:: *)
(*{OpeInput[10,4,1]//Length,OpeInput[10,4,-1]//Length}*)


(* ::Input:: *)
(*(* 10 C-even operators belonging to the(-)^4sector *)*)


(* ::Input:: *)
(*TableForm[info[10,4,1,1],TableHeadings->{{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(* 8 C-even operators belonging to the(-)^3(+)sector *)*)


(* ::Input:: *)
(*TableForm[info[10,4,1,2],TableHeadings->{{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(* 12 C-even operators belonging to the(-)^2(+)^2sector *)*)


(* ::Input:: *)
(*TableForm[info[10,4,1,3],TableHeadings->{{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(* 6 C-even operators belonging to the dimension-evanescent sector *)*)


(* ::Input:: *)
(*TableForm[info[10,4,1,4],TableHeadings->{{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(rewriteOpe/@OpeInput[10,4,1])//TraditionalForm;*)


(* ::Input:: *)
(*(* 6 operators belonging to the C-odd sector,all of the color-type \[Delta]^3 *)*)


(* ::Input:: *)
(*TableForm[info[10,4,-1],TableHeadings->{{"(-\!\(\*SuperscriptBox[\()\), \(4\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\)","dim-eva"},{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(rewriteOpe/@OpeInput[10,4,-1])//TraditionalForm*)


(* ::Subsection::Closed:: *)
(*Gram and one-loop dilatation*)


(* ::Input:: *)
(*(* C-even sector *)*)


(* ::Input:: *)
(*GramInput[10,4,1]/.d->4//MatrixForm;*)
(*GramInput[10,4,1]//Length*)


(* ::Input:: *)
(*DilaInput[10,4,1]//MatrixForm;*)
(*DilaInput[10,4,1]//Length*)


(* ::Input:: *)
(*(* C-odd sector *)*)


(* ::Input:: *)
(*GramInput[10,4,-1]/.d->4//MatrixForm;*)
(*GramInput[10,4,-1]//Length*)


(* ::Input:: *)
(*DilaInput[10,4,-1]//MatrixForm;*)
(*DilaInput[10,4,-1]//Length*)


(* ::Input:: *)
(*(* check D.G is symmetric *)*)


(* ::Input:: *)
(*DilaInput[10,4,1].(GramInput[10,4,1]/.d-> 4)//SymmetricMatrixQ*)
(*DilaInput[10,4,-1].(GramInput[10,4,-1]/.d-> 4)//SymmetricMatrixQ*)


(* ::Section:: *)
(*Sector: dim-12 length-4*)


(* ::Subsection::Closed:: *)
(*Operators*)


(* ::Input:: *)
(*(* In this sector, there are 136 C-even operators and 39 C-odd operators *)*)


(* ::Input:: *)
(*{OpeInput[12,4,1]//Length,OpeInput[12,4,-1]//Length}*)


(* ::Input:: *)
(*(* 28 C-even operators belonging to the(-)^4sector *)*)


(* ::Input:: *)
(*TableForm[info[12,4,1,1],TableHeadings->{{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(2\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(* 34 C-even operators belonging to the(-)^3(+)sector *)*)


(* ::Input:: *)
(*TableForm[info[12,4,1,2],TableHeadings->{{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(2\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(* 42 C-even operators belonging to the(-)^2(+)^2sector *)*)


(* ::Input:: *)
(*TableForm[info[12,4,1,3],TableHeadings->{{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(2\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(* 32 C-even operators belonging to the dimension-evanescent sector *)*)


(* ::Input:: *)
(*TableForm[info[12,4,1,4],TableHeadings->{{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(2\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(rewriteOpe/@OpeInput[12,4,1])//TraditionalForm;*)


(* ::Input:: *)
(*(* 39 operators belonging to the C-odd sector,all of the color-type (\[Delta]^3) *)*)


(* ::Input:: *)
(*TableForm[info[12,4,-1],TableHeadings->{{"(-\!\(\*SuperscriptBox[\()\), \(4\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+)","(-\!\(\*SuperscriptBox[\()\), \(2\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\)","dim-eva"},{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(4\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(3\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(rewriteOpe/@OpeInput[12,4,-1])//TraditionalForm;*)


(* ::Subsection::Closed:: *)
(*Gram and one-loop dilatation*)


(* ::Input:: *)
(*(* C-even sector *)*)


(* ::Input:: *)
(*GramInput[12,4,1]/.d->4//MatrixForm;*)
(*GramInput[12,4,1]//Length*)


(* ::Input:: *)
(*DilaInput[12,4,1]//MatrixForm;*)
(*DilaInput[12,4,1]//Length*)


(* ::Input:: *)
(*(* C-odd sector *)*)


(* ::Input:: *)
(*GramInput[12,4,-1]/.d->4//MatrixForm;*)
(*GramInput[12,4,-1]//Length*)


(* ::Input:: *)
(*DilaInput[12,4,-1]//MatrixForm;*)
(*DilaInput[12,4,-1]//Length*)


(* ::Input:: *)
(*(* check D.G is symmetric *)*)


(* ::Input:: *)
(*DilaInput[12,4,1].(GramInput[12,4,1]/.d-> 4)//SymmetricMatrixQ*)
(*DilaInput[12,4,-1].(GramInput[12,4,-1]/.d-> 4)//SymmetricMatrixQ*)


(* ::Section:: *)
(*Sector: dim-10 length-5*)


(* ::Subsection::Closed:: *)
(*Operators*)


(* ::Input:: *)
(*(* In this sector, there are 10 C-even operators *)*)


(* ::Input:: *)
(*OpeInput[10,5,1]//Length*)


(* ::Input:: *)
(*(* Three belong to the(-)^5helicity sector, four to the(-)^3(+)^2sector,and the rest three to the dimension-evanescent sector. *)*)


(* ::Input:: *)
(*TableForm[info[10,5,1],TableHeadings->{{"(-\!\(\*SuperscriptBox[\()\), \(5\)]\)","(-\!\(\*SuperscriptBox[\()\), \(3\)]\)(+\!\(\*SuperscriptBox[\()\), \(2\)]\)","dim-eva"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(rewriteOpe/@OpeInput[10,5,1])//TraditionalForm;*)


(* ::Subsection::Closed:: *)
(*Gram and one-loop dilatation*)


(* ::Input:: *)
(*(*  *)*)


(* ::Input:: *)
(*GramInput[10,5,1]/.d->4//MatrixForm;*)
(*GramInput[10,5,1]//Length*)


(* ::Input:: *)
(*DilaInput[10,5,1]//MatrixForm;*)
(*DilaInput[10,5,1]//Length*)


(* ::Input:: *)
(*(* check D.G is symmetric *)*)


(* ::Input:: *)
(*DilaInput[10,5,1].(GramInput[10,5,1]/.d-> 4)//SymmetricMatrixQ*)


(* ::Section:: *)
(*Sector: dim-12 length-5*)


(* ::Subsection::Closed:: *)
(*Operators*)


(* ::Input:: *)
(*(* In this sector, there are 165 C-even and 112 C-odd operators *)*)


(* ::Input:: *)
(*{OpeInput[12,5,1]//Length,OpeInput[12,5,-1]//Length}*)


(* ::Input:: *)
(*(rewriteOpe/@OpeInput[12,5,1])//TraditionalForm;*)


(* ::Input:: *)
(*(rewriteOpe/@OpeInput[12,5,-1])//TraditionalForm;*)


(* ::Input:: *)
(*(* 17 C-even operators belonging to the(-)^5sector *)*)


(* ::Input:: *)
(*TableForm[info[12,5,1,1],TableHeadings->{{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(* 28 C-even operators belonging to the(-)^4(+)sector *)*)


(* ::Input:: *)
(*TableForm[info[12,5,1,2],TableHeadings->{{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(* 54 C-even operators belonging to the(-)^3(+)^2sector *)*)


(* ::Input:: *)
(*TableForm[info[12,5,1,3],TableHeadings->{{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(* 66 C-even operators belonging to the dimension-evanescent sector *)*)


(* ::Input:: *)
(*TableForm[info[12,5,1,4],TableHeadings->{{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(1\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(* 9 C-odd operators belonging to the(-)^5sector *)*)


(* ::Input:: *)
(*TableForm[info[12,5,-1,1],TableHeadings->{{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(* 19 C-odd operators belonging to the(-)^4(+)sector *)*)


(* ::Input:: *)
(*TableForm[info[12,5,-1,2],TableHeadings->{{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(* 38 C-odd operators belonging to the(-)^3(+)^2sector *)*)


(* ::Input:: *)
(*TableForm[info[12,5,-1,3],TableHeadings->{{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Input:: *)
(*(* 46 C-odd operators belonging to the dimension-evanescent sector *)*)


(* ::Input:: *)
(*TableForm[info[12,5,-1,4],TableHeadings->{{"\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(1\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)","\!\(\*SuperscriptBox[\(\[PartialD]\), \(0\)]\)\!\(\*SuperscriptBox[\(g\), \(0\)]\)"},{"\!\(\*SubscriptBox[\(\[Delta]\), \(4\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)","\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}]//TraditionalForm*)


(* ::Subsection::Closed:: *)
(*Gram and one-loop dilatation*)


(* ::Input:: *)
(*(* C-even sector *)*)


(* ::Input:: *)
(*GramInput[12,5,1]/.d->4//MatrixForm;*)
(*GramInput[12,5,1]//Length*)


(* ::Input:: *)
(*DilaInput[12,5,1]//MatrixForm;*)
(*DilaInput[12,5,1]//Length*)


(* ::Input:: *)
(*(* C-odd sector *)*)


(* ::Input:: *)
(*GramInput[12,5,-1]/.d->4//MatrixForm;*)
(*GramInput[12,5,-1]//Length*)


(* ::Input:: *)
(*DilaInput[12,5,-1]//MatrixForm;*)
(*DilaInput[12,5,-1]//Length*)


(* ::Input:: *)
(*(* check D.G is symmetric *)*)


(* ::Input:: *)
(*DilaInput[10,5,1].(GramInput[10,5,1]/.d-> 4)//SymmetricMatrixQ*)
(*DilaInput[12,5,-1].(GramInput[12,5,-1]/.d-> 4)//SymmetricMatrixQ*)


(* ::Title:: *)
(*Spectrum and EPs*)


(* ::Section:: *)
(*Draw spectrum*)


(* ::Subsection::Closed:: *)
(*Sector: dim-8 length-4*)


(* ::Input:: *)
(*(* (-)^4 helicity sector *)*)


(* ::Input:: *)
(*{block[8,4,1][[1]]//Length,binfo[8,4,1][[1]]}*)


(* ::Input:: *)
(*DrawSpec3[8,4,1,1,0,3.2,0.01,re]*)


(* ::Input:: *)
(*(* (-)^2(+)^2 helicity sector *)*)


(* ::Input:: *)
(*{block[8,4,1][[2]]//Length,binfo[8,4,1][[2]]}*)


(* ::Input:: *)
(*DrawSpec3[8,4,1,2,0,3.2,0.01,re]*)


(* ::Subsection::Closed:: *)
(*Sector: dim-10 length-4*)


(* ::Input:: *)
(*(* Higher-dim sectors inherit the eigenvalues from the descendants of lower-dim sectors *)*)


(* ::Input:: *)
(*binfo[8,4,1]*)
(*binfo[10,4,1][[{1,7}]]*)


(* ::Input:: *)
(*posi={1,7};*)
(*Table[(submatrix[DilaInput[10,4,1],block[10,4,1][[posi[[i]]]]]/.{Nc-> 17/29}//Eigenvalues//N)==*)
(*(submatrix[DilaInput[8,4,1],block[8,4,1][[i]]]/.{Nc-> 17/29}//Eigenvalues//N),{i,1,posi//Length}]*)


(* ::Input:: *)
(*(* (-)^4 helicity, \[PartialD]^0g^0 sector *)*)


(* ::Input:: *)
(*{block[10,4,1][[3]]//Length,binfo[10,4,1][[3]]}*)
(*DrawSpec3[10,4,1,3,0,3.2,0.01,re]*)


(* ::Input:: *)
(*(* (-)^3(+) helicity, \[PartialD]^2g^0 sector *)*)


(* ::Input:: *)
(*{block[10,4,1][[4]]//Length,binfo[10,4,1][[4]]}*)
(*DrawSpec3[10,4,1,4,0,3.2,0.01,re]*)


(* ::Input:: *)
(*(* (-)^2(+)^2 helicity, \[PartialD]^0g^0 sector *)*)


(* ::Input:: *)
(*{block[10,4,1][[9]]//Length,binfo[10,4,1][[9]]}*)
(*DrawSpec3[10,4,1,9,0,3.2,0.01,re]*)


(* ::Input:: *)
(*(* dimension-evanescent, \[PartialD]^0g^0 sector *)*)


(* ::Input:: *)
(*{block[10,4,1][[10]]//Length,binfo[10,4,1][[10]]}*)
(*DrawSpec3[10,4,1,10,0,3.2,0.01,re]*)


(* ::Subsection::Closed:: *)
(*Sector: dim-12 length-4*)


(* ::Input:: *)
(*(* Higher-dim sectors inherit the eigenvalues from the descendants of lower-dim sectors *)*)


(* ::Input:: *)
(*binfo[10,4,1]*)
(*binfo[12,4,1][[{1,2,3,7,8,10,14,15,17,20,22}]]*)


(* ::Input:: *)
(*posi={1,2,3,7,8,10,14,15,17,20,22}*)
(*Table[(submatrix[DilaInput[12,4,1],block[12,4,1][[posi[[i]]]]]/.{Nc-> 17/29}//Eigenvalues//N)==*)
(*(submatrix[DilaInput[10,4,1],block[10,4,1][[i]]]/.{Nc-> 17/29}//Eigenvalues//N),{i,1,posi//Length}]*)


(* ::Input:: *)
(*{block[12,4,1][[4]]//Length,binfo[12,4,1][[4]]}*)
(*DrawSpec3[12,4,1,4,0,3.2,0.01,re]*)


(* ::Input:: *)
(*{block[12,4,1][[6]]//Length,binfo[12,4,1][[6]]}*)
(*DrawSpec3[12,4,1,6,0,3.2,0.01,re]*)


(* ::Input:: *)
(*{block[12,4,1][[9]]//Length,binfo[12,4,1][[9]]}*)
(*DrawSpec3[12,4,1,9,0,3.2,0.01,re]*)


(* ::Input:: *)
(*{block[12,4,1][[11]]//Length,binfo[12,4,1][[11]]}*)
(*DrawSpec3[12,4,1,11,0,3.2,0.01,re]*)


(* ::Input:: *)
(*{block[12,4,1][[12]]//Length,binfo[12,4,1][[12]]}*)
(*DrawSpec3[12,4,1,12,0,3.2,0.01,re]*)


(* ::Input:: *)
(*{block[12,4,1][[16]]//Length,binfo[12,4,1][[16]]}*)
(*DrawSpec3[12,4,1,16,0,3.2,0.01,re]*)


(* ::Input:: *)
(*{block[12,4,1][[18]]//Length,binfo[12,4,1][[17]]}*)
(*DrawSpec3[12,4,1,18,0,3.2,0.01,re]*)


(* ::Input:: *)
(*posi1=EPPositive[submatrix[DilaInput[12,4,1], block[12,4,1][[18]] ]]//N*)


(* ::Input:: *)
(*Select[posi1,0<#<0.5&]*)
(*DrawSpec4[12,4,1,18,0,0.5,0.005,re,-10,0]*)


(* ::Input:: *)
(*Select[posi1,0.5<#<1.1&]*)
(*DrawSpec4[12,4,1,18,0.5,1.1,0.005,re,-20,0]*)


(* ::Input:: *)
(*Select[posi1,1.1<#<1.3&]*)
(*DrawSpec4[12,4,1,18,1.1,1.3,0.005,re,-8,0]*)


(* ::Input:: *)
(*Select[posi1,1.3<#<1.8&]*)
(*DrawSpec4[12,4,1,18,1.3,1.8,0.005,re,-18,0]*)


(* ::Input:: *)
(*Select[posi1,1.8<#<2&]*)
(*DrawSpec4[12,4,1,18,1.8,2.1,0.005,re,-13,12]*)


(* ::Input:: *)
(*Select[posi1,2<#<2.9&]*)
(*DrawSpec4[12,4,1,18,1.98,2.99,0.005,re,-6,1]*)


(* ::Input:: *)
(*Select[posi1,2.9<#&]*)
(*DrawSpec4[12,4,1,18,2.65,3.1,0.005,re,10,20]*)


(* ::Input:: *)
(*{block[12,4,1][[19]]//Length,binfo[12,4,1][[19]]}*)
(*DrawSpec3[12,4,1,19,0,3.2,0.01,re]*)


(* ::Input:: *)
(*{block[12,4,1][[23]]//Length,binfo[12,4,1][[23]]}*)
(*DrawSpec3[12,4,1,23,0,3.2,0.01,re]*)


(* ::Input:: *)
(*posi2=EPPositive[submatrix[DilaInput[12,4,1], block[12,4,1][[23]] ]]//N*)


(* ::Input:: *)
(*Select[posi2,0<#<0.6&]*)
(*DrawSpec4[12,4,1,23,0,0.6,0.005,re,-20,12]*)


(* ::Input:: *)
(*Select[posi2,0.6<#<2.2&]*)
(*DrawSpec4[12,4,1,23,1.5,2.2,0.01,re,-30,10]*)


(* ::Input:: *)
(*Select[posi2,2.2<#<3&]*)
(*DrawSpec4[12,4,1,23,2.9,3.1,0.005,re,0,20]*)


(* ::Input:: *)
(*Select[posi2,3<#&]*)
(*DrawSpec4[12,4,1,23,6.45,6.6,0.001,re,63,68]*)


(* ::Input:: *)
(*{block[12,4,1][[24]]//Length,binfo[12,4,1][[24]]}*)
(*DrawSpec3[12,4,1,24,0,3.4,0.01,re]*)


(* ::Input:: *)
(*{block[12,4,1][[25]]//Length,binfo[12,4,1][[25]]}*)
(*DrawSpec3[12,4,1,25,0,3.2,0.01,re]*)


(* ::Section:: *)
(*EP distribution*)


(* ::Subsection::Closed:: *)
(*Collect EP data*)


(* ::Input:: *)
(*(* Positive EPs in the sector of dimension-8 length-4 *)*)


(* ::Input:: *)
(*set8=Flatten[Distri[8,4,1,20],1]*)


(* ::Input:: *)
(*(* Positive EPs in the sector of dimension-10 length-4; including descendants from dim-8 *)*)


(* ::Input:: *)
(*set10=Flatten[Distri[10,4,1,20],1];*)


(* ::Input:: *)
(*(* Positive EPs in the sector of dimension-12 length-4; including descendants from dim-10 *)*)


(* ::Input:: *)
(*set12=Flatten[Distri[12,4,1,20],1];*)


(* ::Input:: *)
(*(* Remove redundant EPs from descendent operators *)*)


(* ::Input:: *)
(*posi1=(#[[1]]&/@(Position[#[[1]]&/@set12,#]&/@(#[[1]]&/@set10)))//Flatten;*)


(* ::Input:: *)
(*posi2=(#[[1]]&/@(Position[#[[1]]&/@set10,#]&/@(#[[1]]&/@set8)))//Flatten;*)


(* ::Input:: *)
(*set10NoDesc=set10[[Complement[Range[set10//Length],posi2]]];*)
(*set12NoDesc=set12[[Complement[Range[set12//Length],posi1]]];*)


(* ::Subsection::Closed:: *)
(*Draw distribution*)


(* ::Input:: *)
(*epPlot=ListPlot[{set8,set10NoDesc,set12NoDesc},*)
(*(*1. (Colorblind-friendly)*)PlotMarkers->{{Graphics[{RGBColor[0.12,0.46,0.70],Disk[]}],0.03},(*dim-8:blue-circle*){Graphics[{RGBColor[0.18,0.55,0.34],RegularPolygon[4]}],0.03},(*dim-10:gree-square*){Graphics[{RGBColor[0.84,0.15,0.16],RegularPolygon[3]}],0.03}  (*dim-12:red-triangle*)},*)
(*(*2.*)Frame->True,Axes->False,FrameStyle->Directive[Black,AbsoluteThickness[1.2]],FrameTicksStyle->Directive[Black,14,FontFamily->"Times"],*)
(*(*3. axis label *)FrameLabel->{Style["\!\(\*SubscriptBox[\(N\), \(c\)]\)",16,FontFamily->"Times",FontSlant->"Italic"],Style["Re(\[Gamma] )",16,FontFamily->"Times"]},*)
(*(*4. improve *)PlotLegends->Placed[PointLegend[{"dim-8","dim-10","dim-12"},LabelStyle->Directive[14,FontFamily->"Times"],LegendFunction->(Framed[#,RoundingRadius->2,FrameStyle->GrayLevel[0.7],Background->White]&)],{0.85,0.3} *)
(*(*position: {0.85,0.8}*)],*)
(*(*5. illustration *)*)
(*Prolog->{*)
(*(*Nc>3 *)RGBColor[0.96,0.96,0.96],Rectangle[{3,-100},{10,120}]},Epilog->{(**)Directive[GrayLevel[0.5],Dashed,AbsoluteThickness[1.5]],InfiniteLine[{{2,0},{2,1}}],InfiniteLine[{{3,0},{3,1}}],(*label *)Text[Style["Pure color-evanescent",18,FontFamily->"Times",FontColor->GrayLevel[0.4]],{1.5,105}],Text[Style["Dimension-evanescent driven",18,FontFamily->"Times",FontColor->GrayLevel[0.4]],{5.4,105}]},(**)PlotRange->{{0,7.5},{-30,120}},(**)ImageSize->600]*)


(* ::Section::Closed:: *)
(*Two-loop correction to EPs*)


(* ::Input:: *)
(*(* consider dim-8 length-4 sector *)*)


(* ::Input:: *)
(*twoloopD8L4=<<"Dila8L4Nc2loop.txt"; *)


(* ::Input:: *)
(*(* two length-3 operators also mix, so the operator number is 10 *)*)


(* ::Input:: *)
(*twoloopD8L4[[1]]//Length*)


(* ::Input:: *)
(*(* Compute NLO correction to EPs by directly solving the characteristic equation;*)
(*take a couple of minutes *)*)


(* ::Input:: *)
(*Timing[NLOEP1=Block[{eigeneq,disc,disc2,disc3,sol1,sol2,sol3,LOlist,result},*)
(*eigeneq=Series[((twoloopD8L4[[1]]+\[Alpha] twoloopD8L4[[2]]/.{y[i_]:>  0})-IdentityMatrix[10]\[Lambda])//Det,{\[Alpha],0,1}]//Normal;*)
(*disc=Discriminant[eigeneq,\[Lambda]]//Factor;*)
(*disc2=Series[Times@@Select[(List@@disc),(!FreeQ[#,Nc])&],{\[Alpha],0,1}]//Normal//Factor;*)
(*disc3=Times@@Select[(List@@disc2),(!FreeQ[#,Nc])&&(!FreeQ[#,\[Alpha]])&];*)
(*sol1=((Nc/. #)&/@(Solve[disc3==0,Nc]//Flatten))//DeleteDuplicates;*)
(*sol2=Series[sol1,{\[Alpha],0,1}]//Normal;*)
(*sol3=(sol2//Most)//N[#,30]&;*)
(*LOlist=EPPositive[DilaInput[8,4,1]];*)
(*result=(Table[Select[sol3,Abs[(#/.\[Alpha]-> 0)-LOlist[[i]]]<10^-7&],{i,1,LOlist//Length}]//Flatten)//N;*)
(*Sort[result,#1[[1]]<#2[[1]]&]*)
(*]]*)


(* ::Input:: *)
(*(* Compute NLO correction to EPs through a perturbative method, which is much faster than the direct calculation *)*)


(* ::Input:: *)
(*Timing[NLOEP2=Block[{eplist1,list1,result},*)
(*eplist1=EPPositive[twoloopD8L4[[1]]];*)
(*list1=Table[NLOinfo[twoloopD8L4[[1]],twoloopD8L4[[2]],eplist1[[i]],30],{i,1,5}];*)
(*result=#[[1]]&/@list1;*)
(*Sort[result,#1[[1]]<#2[[1]]&]*)
(*];] *)


(* ::Input:: *)
(*NLOEP2-NLOEP1*)


(* ::Title:: *)
(*Physical properties*)


(* ::Section:: *)
(*PT symmetry*)


(* ::Subsection::Closed:: *)
(*Symmetrized dilatation H*)


(* ::Input:: *)
(*(* Consider dim-8 length-4 (-)^4 sector as example *)*)


(* ::Input:: *)
(*(* Gram matrix (divided by an overall factor) *)*)


(* ::Input:: *)
(*G1=(submatrix[GramInput[8,4,1],block[8,4,1][[1]]]/.d-> 4) Nc^2/(2048*3*(-1+Nc) (1+Nc));*)
(*G1//MatrixForm*)


(* ::Input:: *)
(*(* Original dilataion matrix *)*)


(* ::Input:: *)
(*D1=submatrix[DilaInput[8,4,1],block[8,4,1][[1]]];*)
(*D1//MatrixForm*)


(* ::Input:: *)
(*(* The matrix that diagonalizes the Gram *)*)


(* ::Input:: *)
(*M1=RotMat[G1];*)


(* ::Input:: *)
(*M1.G1.(M1//Transpose)/.Nc-> 2.5//N//Chop*)


(* ::Input:: *)
(*(* the new Gram matrix P=(M^star).G.(M^T)is a diagonal matrix of signature *)*)


(* ::Input:: *)
(*P1=(M1//Conjugate).G1.(M1//Transpose);  *)


(* ::Input:: *)
(*{P1/.Nc-> 0.5//N//Chop//MatrixForm,P1/.Nc-> 1.5//N//Chop//MatrixForm,P1/.Nc-> 2.5//N//Chop//MatrixForm,P1/.Nc-> 3.1//N//Chop//MatrixForm}*)


(* ::Input:: *)
(*(* Symmetrized dilatation matrix *)*)


(* ::Input:: *)
(*H1=(M1.D1.(M1//Inverse)//Simplify)//SimplifySqrt; *)
(*H1//MatrixForm*)
(*H1//SymmetricMatrixQ*)


(* ::Subsection::Closed:: *)
(*Coalescing eigenvectors*)


(* ::Input:: *)
(*(* Consider dim-8 length-4 (-)^4 sector as example *)*)


(* ::Input:: *)
(*Timing[*)
(*nclist=Table[ 2.824+0.0004(x-2000),{x,1,3500}];*)
(*test1=Table[Eigensystem[(D1/.{Nc->nclist[[x]]})//Transpose],{x,1,nclist//Length}];*)
(*vlist=(#[[2]]&/@test1)//Chop; *)
(*angle=Table[Power[ 1-((vlist[[r,3]].(vlist[[r,4]]//Conjugate))//Abs)^2/((vlist[[r,3]].(vlist[[r,3]]//Conjugate))(vlist[[r,4]].(vlist[[r,4]]//Conjugate))),1/2] ,{r,1,nclist//Length}]//Chop; *)
(*]*)


(* ::Input:: *)
(*(* define the angle between vectors Subscript[v, 1] and Subscript[v, 2] by cos\[Theta]=|Subscript[v, 1]^\[Dagger].Subscript[v, 2]|/((Subscript[v, 1]^\[Dagger].Subscript[v, 1])^(1/2)(Subscript[v, 2]^\[Dagger].Subscript[v, 2])^(1/2)) *)*)
(*ListPlot[Table[{nclist[[i]],angle[[i]]},{i,1,nclist//Length}],Joined->True,AxesLabel->{Subscript[N, c],"|sin(\!\(\*SubscriptBox[\(v\), \(1\)]\),\!\(\*SubscriptBox[\(v\), \(2\)]\))\!\(\*SuperscriptBox[\(|\), \(2\)]\)"},PlotLabel-> "dim-8, (-\!\(\*SuperscriptBox[\()\), \(4\)]\), original D",AxesOrigin->{2,0}]*)


(* ::Input:: *)
(*(* Below we can also plot the angle for symmetric Hamiltonian *)*)
(*Timing[*)
(*nclist=Table[ 2.824+0.0004(x-2000),{x,1,3500}];*)
(*test1=Table[Eigensystem[(H1/.{Nc->nclist[[x]]})//Transpose],{x,1,nclist//Length}];*)
(*vlist=(#[[2]]&/@test1)//Chop; *)
(*angle2=Table[Power[ 1-((vlist[[r,3]].(vlist[[r,4]]//Conjugate))//Abs)^2/((vlist[[r,3]].(vlist[[r,3]]//Conjugate))(vlist[[r,4]].(vlist[[r,4]]//Conjugate))),1/2] ,{r,1,nclist//Length}]//Chop; *)
(*]*)


(* ::Input:: *)
(*ListPlot[Table[{nclist[[i]],angle2[[i]]},{i,1,nclist//Length}],Joined->True,AxesLabel->{Subscript[N, c],"|sin(\!\(\*SubscriptBox[\(v\), \(1\)]\),\!\(\*SubscriptBox[\(v\), \(2\)]\))\!\(\*SuperscriptBox[\(|\), \(2\)]\)"},PlotLabel-> "dim-8, (-\!\(\*SuperscriptBox[\()\), \(4\)]\),symmetric H",AxesOrigin->{2,0}]*)


(* ::Subsection::Closed:: *)
(*P, T acting on eigenvectors of H*)


(* ::Input:: *)
(*(* We check the P,T acting on eigenvectors of H at a list of Nc values *)*)


(* ::Input:: *)
(*(* P matrix is the diagonal matrix of the Gram's signature *)*)


(* ::Input:: *)
(*{P1/.Nc-> 0.5//N//Chop//MatrixForm,P1/.Nc-> 1.5//N//Chop//MatrixForm,P1/.Nc-> 2.5//N//Chop//MatrixForm,P1/.Nc-> 3.1//N//Chop//MatrixForm}*)


(* ::Input:: *)
(*{Sign/@(G1/.Nc-> 0.5//Eigenvalues),Sign/@(G1/.Nc-> 1.5//Eigenvalues),Sign/@(G1/.Nc-> 2.5//Eigenvalues),Sign/@(G1/.Nc-> 3.1//Eigenvalues)}*)


(* ::Input:: *)
(*(* Examine the eigensystem at several values of Nc, given by nclist;*)
(*Hnum: symmetrized Hamiltonian at certain Nc values; Pnum: P matrix at certain Nc values; *)*)


(* ::Input:: *)
(*nclist=N[Table[r/20+1/100,{r,1,62}],20];*)
(*Hnum=N[Table[H1/.Nc-> nclist[[i]],{i,1,nclist//Length}],20];*)
(*Pnum=N[Table[P1/.Nc-> nclist[[i]],{i,1,nclist//Length}],20]//Chop//Rationalize;*)


(* ::Input:: *)
(*(* Enum: eigenvalues of Hnum; *)
(*Vnum: eigenvectors of Hnum *)*)


(* ::Input:: *)
(*test1=Table[Eigensystem[H1/.{Nc->nclist[[ii]]}],{ii,1,nclist//Length}];*)
(*Enum=(#[[1]]&/@test1)//Chop;*)
(*Vnum=Table[Table[*)
(*test1[[i,2,j]]/Sqrt[test1[[i,2,j]].test1[[i,2,j]]]*)
(*,{j,1,H1//Length}]*)
(*,{i,1,nclist//Length}]//Chop; *)


(* ::Input:: *)
(*(Table[Hnum[[i]].(Vnum[[i]]//Transpose)-(Vnum[[i]]//Transpose).DiagonalMatrix[Enum[[i]]]//Chop,{i,1,nclist//Length}]//Flatten//DeleteDuplicates)=={0}*)


(* ::Input:: *)
(*(* nclist includes three region;*)
(*region1: non-Hermitian and PT-broken;*)
(*region2: non-Hermitian and PT-unbroken;*)
(*region3: Hermitian *)*)


(* ::Input:: *)
(*Nep=EPPositive[D1][[1]];*)
(*Nep//N*)


(* ::Input:: *)
(*region1=Select[Range[nclist//Length],nclist[[#]]<Nep&]*)
(*region2=Select[Range[nclist//Length],3>nclist[[#]]>Nep&]*)
(*region3=Select[Range[nclist//Length],nclist[[#]]>3&]*)


(* ::Input:: *)
(*{Table[ ((Im/@Enum[[region1[[i]]]])//Max)!= 0,{i,1,region1//Length}]//DeleteDuplicates,Table[MemberQ[ (Pnum[[region1[[i]]]]//Flatten//DeleteDuplicates),-1],{i,1,region1//Length}]//DeleteDuplicates}*)


(* ::Input:: *)
(*{Table[ ((Im/@Enum[[region2[[i]]]])//Max)== 0,{i,1,region2//Length}]//DeleteDuplicates,Table[MemberQ[ (Pnum[[region2[[i]]]]//Flatten//DeleteDuplicates),-1],{i,1,region2//Length}]//DeleteDuplicates}*)


(* ::Input:: *)
(*{Table[ ((Im/@Enum[[region3[[i]]]])//Max)== 0,{i,1,region3//Length}]//DeleteDuplicates,Table[ Pnum[[region3[[i]]]]==IdentityMatrix[H1//Length],{i,1,region3//Length}]//DeleteDuplicates}*)


(* ::Input:: *)
(*(* check H commutes with the composite PT *)*)


(* ::Input:: *)
(*((Table[Hnum[[i]].Pnum[[i]]-Pnum[[i]].Conjugate[Hnum[[i]]]//Chop,{i,1,nclist//Length}]//Flatten)//DeleteDuplicates)=={0}*)


(* ::Input:: *)
(*(* Consider PT symmetry and its breaking on eigenstates *)*)


(* ::Input:: *)
(*(* PTVnum: states 'Vnum' after the action of the composite PT *)*)


(* ::Input:: *)
(*PTVnum=Table[Pnum[[i]].Conjugate[Vnum[[i]]//Transpose]//N,{i,1,nclist//Length}];*)


(* ::Input:: *)
(*(* the action effect of PT;*)
(*In the PT-broken phase, the eigenvectors of H are not all the eigenvectors of composite PT *)*)


(* ::Input:: *)
(*MatrixForm/@(Table[(Inverse[Vnum[[region1[[i]]]]//Transpose]).PTVnum[[region1[[i]]]]//Chop//Rationalize,{i,1,region1//Length}]//DeleteDuplicates)*)


(* ::Input:: *)
(*(* In the PT-unbroken phase, the eigenvectors of H are all the eigenvectors of composite PT  *)*)


(* ::Input:: *)
(*MatrixForm/@(Table[(Inverse[Vnum[[region2[[i]]]]//Transpose]).PTVnum[[region2[[i]]]]//Chop//Rationalize,{i,1,region2//Length}]//DeleteDuplicates)*)


(* ::Input:: *)
(*(* In the Hermitian region, the action of PT is identity action *)*)


(* ::Input:: *)
(*MatrixForm/@(Table[(Inverse[Vnum[[region3[[i]]]]//Transpose]).PTVnum[[region3[[i]]]]//Chop//Rationalize,{i,1,region3//Length}]//DeleteDuplicates)*)


(* ::Subsection::Closed:: *)
(*P, T operator for original dilatation D*)


(* ::Input:: *)
(*(* The Overscript[P, ~]Overscript[T, ~] operation for the original dilatation D can be obtained by similarity transformation *)*)


(* ::Input:: *)
(*tP1=(M1//Transpose).P1.((M1//Transpose)//Inverse);*)
(*tT1=(M1//Transpose).Conjugate[((M1//Transpose)//Inverse)];*)


(* ::Input:: *)
(*(* check D commutes with the composite Overscript[P, ~]Overscript[T, ~] *)*)


(* ::Input:: *)
(*test1=(D1//Transpose).tP1.tT1;*)
(*test2=tP1.tT1.Conjugate[D1//Transpose];*)
(*nclist2=N[Table[r/5+1/50,{r,1,15}],20];*)
(*(Table[N[test1-test2/.Nc-> nclist2[[i]],20]//Chop,{i,1,nclist2//Length}]//Flatten)//DeleteDuplicates*)


(* ::Section::Closed:: *)
(*C matrix*)


(* ::Text:: *)
(*In the PT-unbroken phase one can construct C-operation in a standard way.*)


(* ::Input:: *)
(*(* Examine the eigensystem at several values of Nc, given by nclist;*)
(*Hnum: symmetrized Hamiltonian at certain Nc values; *)
(*Pnum: P matrix at certain Nc values;*)
(*Enum: eigenvalues of Hnum; *)
(*Psinum: right eigenvectors of Hnum;*)
(*Phinum: left eigenvectors of Hnum *)*)


(* ::Input:: *)
(*nclist=N[Table[r/20+1/100,{r,1,62}],20];*)
(*Hnum=N[Table[H1/.Nc-> nclist[[i]],{i,1,nclist//Length}],20];*)
(*Pnum=N[Table[P1/.Nc-> nclist[[i]],{i,1,nclist//Length}],20]//Chop//Rationalize; *)


(* ::Input:: *)
(*test1=Table[Eigensystem[H1/.{Nc->nclist[[ii]]}],{ii,1,nclist//Length}];*)
(*Enum=(#[[1]]&/@test1)//Chop;*)
(*Psinum=Table[Table[*)
(*test1[[i,2,j]]/Sqrt[test1[[i,2,j]].test1[[i,2,j]]]*)
(*,{j,1,H1//Length}]*)
(*,{i,1,nclist//Length}]//Chop; *)
(*Phinum=Psinum//Conjugate;*)


(* ::Input:: *)
(*(Table[Hnum[[i]].(Psinum[[i]]//Transpose)-(Psinum[[i]]//Transpose).DiagonalMatrix[Enum[[i]]]//Chop,{i,1,nclist//Length}]//Flatten//DeleteDuplicates)=={0}*)
(*(Table[Conjugate[Hnum[[i]]].(Phinum[[i]]//Transpose)-(Phinum[[i]]//Transpose).DiagonalMatrix[Enum[[i]]//Conjugate]//Chop,{i,1,nclist//Length}]//Flatten//DeleteDuplicates)=={0}*)


(* ::Input:: *)
(*(* Construct the \[Eta] matrix from eigenvectors,as shown in Appendix E; *)
(*Etanum and invEtanum are \[Eta] and \[Eta]^-1 at certain Nc values *)*)


(* ::Input:: *)
(*Etanum=Block[{result,thephi,thee,inter,temp1,end1,theno,check},*)
(*result={};*)
(*Do[*)
(*thephi=Phinum[[ii]];*)
(*thee=Enum[[ii]];*)
(*inter=0;*)
(*Do[*)
(*If[Im[thee[[jj]]]===0,*)
(*temp1=Table[Table[thephi[[jj,i]](thephi[[jj,j]]//Conjugate),{j,1,thee//Length}],{i,1,thee//Length}];*)
(*inter=inter+temp1;Goto[end1];];*)
(*If[!(Im[thee[[jj]]]===0),*)
(*check=Table[Abs[Conjugate[thee[[jj]]]-thee[[i]]],{i,1,thee//Length}];*)
(*theno=Position[check,check//Min][[1,1]];*)
(*temp1=Table[Table[thephi[[jj,i]](thephi[[theno,j]]//Conjugate),{j,1,thee//Length}],{i,1,thee//Length}];*)
(*inter=inter+temp1;Goto[end1];];*)
(*Label[end1];*)
(*,{jj,1,thee//Length}];*)
(*AppendTo[result,inter];*)
(*,{ii,1,nclist//Length}];*)
(*result//Chop*)
(*];*)


(* ::Input:: *)
(*invEtanum=Block[{result,thepsi,thee,inter,temp1,end1,theno,check},*)
(*result={};*)
(*Do[*)
(*thepsi=Psinum[[ii]];*)
(*thee=Enum[[ii]];*)
(*inter=0;*)
(*Do[*)
(*If[Im[thee[[jj]]]===0,*)
(*temp1=Table[Table[thepsi[[jj,i]](thepsi[[jj,j]]//Conjugate),{j,1,thee//Length}],{i,1,thee//Length}];*)
(*inter=inter+temp1;Goto[end1];];*)
(*If[!(Im[thee[[jj]]]===0),*)
(*check=Table[Abs[Conjugate[thee[[jj]]]-thee[[i]]],{i,1,thee//Length}];*)
(*theno=Position[check,check//Min][[1,1]];*)
(*temp1=Table[Table[thepsi[[jj,i]](thepsi[[theno,j]]//Conjugate),{j,1,thee//Length}],{i,1,thee//Length}];*)
(*inter=inter+temp1;Goto[end1];];*)
(*Label[end1];*)
(*,{jj,1,thee//Length}];*)
(*AppendTo[result,inter];*)
(*,{ii,1,nclist//Length}];*)
(*result//Chop*)
(*];*)


(* ::Input:: *)
(*(Table[Etanum[[k]].invEtanum[[k]]-IdentityMatrix[H1//Length]//Chop,{k,1,(nclist//Length)}]//Flatten//DeleteDuplicates)=={0}*)


(* ::Input:: *)
(*(* The Nc values we test cover three phases;*)
(*region1: PT-broken phase;*)
(*region2: PT-unbroken phase; region3: Hermitian region *)*)


(* ::Input:: *)
(*Nep=EPPositive[D1][[1]];*)
(*Nep//N*)


(* ::Input:: *)
(*region1=Select[Range[nclist//Length],nclist[[#]]<Nep&]*)
(*region2=Select[Range[nclist//Length],3>nclist[[#]]>Nep&]*)
(*region3=Select[Range[nclist//Length],nclist[[#]]>3&]*)


(* ::Input:: *)
(*(* \[Eta] is Hermitian in the whole region: *)*)


(* ::Input:: *)
(*(Table[(Etanum[[k]]//ConjugateTranspose)-Etanum[[k]]//Chop,{k,1,(nclist//Length)}]//Flatten//DeleteDuplicates)=={0} *)


(* ::Input:: *)
(*(* \[Eta] satisfies the pseudo-Hermitian condition \[Eta]H=H^\[Dagger]\[Eta] in the whole region *)*)


(* ::Input:: *)
(*(Table[(Hnum[[k]]//ConjugateTranspose).Etanum[[k]]-Etanum[[k]].Hnum[[k]]//Chop,{k,1,nclist//Length}]//Flatten//DeleteDuplicates)=={0}*)


(* ::Input:: *)
(*(* In Hermitian region, \[Eta] is the identity matrix *)*)


(* ::Input:: *)
(*Table[(Etanum[[region3[[k]]]]//Rationalize)==IdentityMatrix[H1//Length],{k,1,region3//Length}]*)


(* ::Input:: *)
(*(Table[Table[Table[(Psinum[[region3[[k]],i]]//Conjugate).Etanum[[region3[[k]]]].Psinum[[region3[[k]],j]],{j,1,H1//Length}],{i,1,H1//Length}]-IdentityMatrix[H1//Length]//Chop,{k,1,region3//Length}]//Flatten//DeleteDuplicates)=={0}*)


(* ::Input:: *)
(*(* \[Eta] defines an orthogonal inner product for right eigenstates 'Psinum' in PT-unbroken phase: *)*)


(* ::Input:: *)
(*(Table[Table[Table[(Psinum[[region2[[k]],i]]//Conjugate).Etanum[[region2[[k]]]].Psinum[[region2[[k]],j]],{j,1,H1//Length}],{i,1,H1//Length}]-IdentityMatrix[H1//Length]//Chop,{k,1,region2//Length}] //Flatten//DeleteDuplicates)=={0}*)


(* ::Input:: *)
(*(* \[Eta] is positive-definite in the PT-unbroken phase *)*)


(* ::Input:: *)
(*Table[And@@((#>0&&(#\[Element]Reals))&/@(Etanum[[region2[[k]]]]//Eigenvalues//Chop)),{k,1,region2//Length}]//DeleteDuplicates*)


(* ::Text:: *)
(*4. Define C by C: =P \[Eta], as shown in (E7), and this gives a positive definite norm in the PT-unbroken phase.*)


(* ::Input:: *)
(*(* Define C by C:=P\[Eta], as shown in Appendix E;*)
(*This defines a positive definite CPT-norm in the PT-unbroken phase for eigen-operators, whose coefficients are right eigenvectors of H;*)
(*Cnum: C-matrix at certain Nc values; *)*)


(* ::Input:: *)
(*Cnum=Table[Pnum[[k]].Etanum[[k]],{k,1,nclist//Length}];*)


(* ::Input:: *)
(*(* Examples of C in PT-broken phase and Hermitian region respectively: *)*)


(* ::Input:: *)
(*{nclist[[region2[[1]]]]//N,Cnum[[region2[[1]]]]//N//MatrixForm}*)


(* ::Input:: *)
(*{nclist[[region3[[1]]]]//N,Cnum[[region3[[1]]]]//N//MatrixForm}*)


(* ::Input:: *)
(*(* Properties of C-matrix: commutative with H; commutative with PT; square equals to one *)*)


(* ::Input:: *)
(*(Table[Hnum[[k]].Cnum[[k]]-Cnum[[k]].Hnum[[k]]//Chop,{k,1,nclist//Length}]//Flatten//DeleteDuplicates)=={0} *)


(* ::Input:: *)
(*(Table[Cnum[[k]].Pnum[[k]]-Pnum[[k]].Conjugate[Cnum[[k]]]//Chop,{k,1,nclist//Length}]//Flatten//DeleteDuplicates)=={0}*)


(* ::Input:: *)
(*(Table[Cnum[[k]].Cnum[[k]]-IdentityMatrix[H1//Length]//Chop,{k,1,nclist//Length}]//Flatten//DeleteDuplicates)=={0}*)


(* ::Section:: *)
(*Logarithmic property*)


(* ::Subsection::Closed:: *)
(* Log oscillation*)


(* ::Subsubsection::Closed:: *)
(*Two point  function in the broken phase*)


(* ::Input:: *)
(*(* Observe the oscillating behavior of the functions contained in the two-point Green's function, as shown in Section 5.B *)*)


(* ::Input:: *)
(*(* Take the following sector as an example:(dim,length,C-parity)=(8,4,1),(helicity,derivative)=((-)^4). *)*)


(* ::Input:: *)
(*D1=submatrix[DilaInput[8,4,1],block[8,4,1][[1]]];*)
(*G1=(submatrix[GramInput[8,4,1],block[8,4,1][[1]]]/.d-> 4) Nc^2/(2048*3*(-1+Nc) (1+Nc)); *)
(*Nep=EPPositive[D1][[1]];*)
(*Nep//N*)


(* ::Input:: *)
(*(* Valuing Nc at 'Nnum' in the PT-broken phase;*)
(*Enum: the eigenvalue of the dilatation at 'Nnum';*)
(*Vnum: the coefficients of eigen-operators at 'Nnum', i.e. the left-eigenvectors of the dilatation;*)
(*Dein: the dilatation matrix under the basis of energy eigenvectors;*)
(*Gein: the Gram matrix under the basis of energy eigenvectors; *)*)


(* ::Input:: *)
(*Nnum=17/10;*)
(*Nnum<Nep*)


(* ::Input:: *)
(*test1=Eigensystem[N[(D1/.Nc-> Nnum)//Transpose,30]];*)
(*Enum=test1[[1]];*)
(*Vnum=test1[[2]];*)
(*Dein=Vnum.(D1/.Nc->Nnum).(Vnum//Inverse)//Chop;*)
(*Gein=(Vnum//Conjugate).(G1/.Nc-> Nnum).(Vnum//Transpose)//Chop;*)


(* ::Input:: *)
(*MatrixForm/@({Dein,Gein}//N)*)


(* ::Input:: *)
(*(* Solve the renormalization equation to obtain the two point Green's functions;*)
(*\[CapitalDelta]: the canonical dimension;*)
(*\[Alpha]: Subscript[\[Alpha], s]/4\[Pi];r: r^2=|(x^2)| *)*)


(* ::Input:: *)
(*RGeqn=Table[Table[*)
(*r D[g[ii,jj][r],r]+2\[CapitalDelta] g[ii,jj][r]+Sum[Conjugate[Dein[[ii,kk]]]\[Alpha] g[kk,jj][r],{kk,1,Dein//Length}]+Sum[g[ii,kk][r]Dein[[jj,kk]]\[Alpha],{kk,1,Dein//Length}]*)
(*,{jj,1,Dein//Length}],{ii,1,Dein//Length}]//Flatten;*)
(*IniCon=Table[Table[g[ii,jj][1]- Gein[[ii,jj]],{jj,1,Gein//Length}],{ii,1,Gein//Length}]//Flatten;*)


(* ::Input:: *)
(*sol1=DSolve[#==0&/@Join[RGeqn,IniCon],Table[g[i,j][r],{j,1,Dein//Length},{i,1,Dein//Length}]//Flatten,r]//Flatten//Chop;*)
(*TwoPtFunc=Table[Table[g[i,j][r],{j,1,Dein//Length}],{i,1,Dein//Length}]/.sol1//Expand;*)


(* ::Input:: *)
(*TwoPtFunc//N//MatrixForm*)


(* ::Input:: *)
(*(* Check the expression of Subscript[G, 00] in Section 5.B: *)*)


(* ::Input:: *)
(*test1={0,0,1,-1}.TwoPtFunc.{0,0,1,-1}//Simplify//N//Chop//Expand;*)
(*test2=-(2 Re[Gein[[4,3]]]Cos[(Enum[[4]]//Im)\[Alpha] Log[r^2]]-2 Im[Gein[[4,3]]]Sin[(Enum[[4]]//Im)\[Alpha] Log[r^2]]) r^(-2(Enum[[4]]//Re)\[Alpha]-2\[CapitalDelta])//N;*)
(*test1-test2/.{r-> 17/19,\[Alpha]-> 1/13}//FullSimplify//N //Chop*)


(* ::Subsubsection::Closed:: *)
(*draw the distance-dependence: |G2|*)


(* ::Input:: *)
(*(* draw the distance-dependence of the two-point Green's function Subscript[G, 00] times |x^2|^\[CapitalDelta] *)*)


(* ::Input:: *)
(*Enum[[4]]//Re*)


(* ::Input:: *)
(*test1=-(2 Re[Gein[[4,3]]]Cos[(Enum[[4]]//Im)\[Alpha] Log[r^2]]-2 Im[Gein[[4,3]]]Sin[(Enum[[4]]//Im)\[Alpha] Log[r^2]]) r^(-2(Enum[[4]]//Re)\[Alpha]);*)
(*test2=Table[i/10000,{i,1,10000}];*)
(*test3=Table[{test2[[i]],test1/.\[Alpha]-> 1/3/.r-> test2[[i]]}//N//Chop[#,10^-5]&,{i,1,test2//Length}]//Chop;*)
(*ListPlot[test3,AxesLabel->{"|x|","\!\(\*SubscriptBox[\(G\), \(00\)]\)(x) |x\!\(\*SuperscriptBox[\(|\), \(2  \[CapitalDelta]\)]\)"}]*)


(* ::Input:: *)
(*(*1.*)expr=-(2 Re[Gein[[4,3]]] Cos[(Im[Enum[[4]]]) \[Alpha] Log[x^2]]-2 Im[Gein[[4,3]]] Sin[(Im[Enum[[4]]]) \[Alpha] Log[x^2]])*x^(-2 (Re[Enum[[4]]]) \[Alpha]);*)
(*exprToPlot=Abs[expr/. {\[Alpha]->1/3}];*)


(* ::Input:: *)
(*(* single-log plot *)*)
(*logYPlot=LogPlot[exprToPlot,{x,0.0001,1},PlotRange->All,PlotPoints->300,(**)*)
(*MaxRecursion->6,*)
(*(**)Frame->True,Axes->False,FrameStyle->Directive[Black,AbsoluteThickness[1.2]],FrameLabel->{Style["|x|",16,FontFamily->"Times",FontSlant->"Italic"],Style["|\!\(\*SubscriptBox[\(G\), \(00\)]\)(x) |x\!\(\*SuperscriptBox[\(|\), \(2  \[CapitalDelta]\)]\)|",16,FontFamily->"Times"]},FrameTicksStyle->Directive[Black,14,FontFamily->"Times"],PlotStyle->Directive[RGBColor[0.12,0.46,0.70],AbsoluteThickness[1.5]],ImageSize->500]*)


(* ::Input:: *)
(*(* double-log plot *)*)
(*logLogPlot=LogLogPlot[exprToPlot,{x,0.0001,1},PlotRange->All,PlotPoints->400,*)
(*(*\:53cc\:5bf9\:6570\:4e0b\:5c16\:70b9\:66f4\:5bc6\:96c6\:ff0c\:9700\:8981\:66f4\:591a\:91c7\:6837*)MaxRecursion->8,*)
(*(**)Frame->True,Axes->False,FrameStyle->Directive[Black,AbsoluteThickness[1.2]],FrameLabel->{Style["|x|",16,FontFamily->"Times",FontSlant->"Italic"],Style["|\!\(\*SubscriptBox[\(G\), \(00\)]\)(x) |x\!\(\*SuperscriptBox[\(|\), \(2  \[CapitalDelta]\)]\)|",16,FontFamily->"Times"]},FrameTicksStyle->Directive[Black,14,FontFamily->"Times"],(**)PlotStyle->Directive[RGBColor[0.12,0.46,0.70],AbsoluteThickness[1.2]],ImageSize->500]*)


(* ::Input:: *)
(*(*  *)*)


(* ::Subsubsection::Closed:: *)
(*draw the distance-dependence: oscillating part of G2*)


(* ::Input:: *)
(*(* draw the distance-dependence of the oscillating part of the two-point Green's function Subscript[G, 00] *)*)


(* ::Input:: *)
(*test1=-(2 Re[Gein[[4,3]]]Cos[(Enum[[4]]//Im)\[Alpha] Log[r^2]]-2 Im[Gein[[4,3]]]Sin[(Enum[[4]]//Im)\[Alpha] Log[r^2]]);*)
(*exprToPlot=test1/. {\[Alpha]->1/3,r->x};*)


(* ::Input:: *)
(*(*  *)*)


(* ::Input:: *)
(*(**)*)
(*exprToPlot=test1/. {\[Alpha]->1/3,r->x};*)
(*linearPlot=Plot[exprToPlot,{x,0.0001,1},PlotRange->All,PlotPoints->200,(**)MaxRecursion->5,*)
(*(**)Frame->True,Axes->False,*)
(*FrameStyle->Directive[Black,AbsoluteThickness[1.2]],*)
(*FrameLabel->{Style["|x|",16,FontFamily->"Times",FontSlant->"Italic"],Style["Oscillating part of \!\(\*SubscriptBox[\(G\), \(00\)]\)",16,FontFamily->"Times"]},(**)FrameTicksStyle->Directive[Black,14,FontFamily->"Times"],(**)PlotStyle->Directive[RGBColor[0.12,0.46,0.70],AbsoluteThickness[2.0]],ImageSize->500]*)
(**)


(* ::Input:: *)
(*(* *)*)


(* ::Input:: *)
(*logPlot=LogLinearPlot[exprToPlot,{x,0.0001,1},PlotRange->All,PlotPoints->100,Frame->True,Axes->False,FrameStyle->Directive[Black,AbsoluteThickness[1.2]],FrameLabel->{Style["|x| (log scale)",16,FontFamily->"Times",FontSlant->"Italic"],Style["Oscillating part of \!\(\*SubscriptBox[\(G\), \(00\)]\)",16,FontFamily->"Times"]},FrameTicksStyle->Directive[Black,14,FontFamily->"Times"],PlotStyle->Directive[RGBColor[0.12,0.46,0.70],AbsoluteThickness[2.0]],ImageSize->500]*)


(* ::Subsection::Closed:: *)
(*Jordan form near EP*)


(* ::Subsubsection::Closed:: *)
(*Perturbative expansion of eigenstates and eigenvalues around EP*)


(* ::Input:: *)
(*(* Take the following sector as an example:(dim,length,C-parity)=(8,4,1),(helicity,derivative)=((-)^4). *)*)


(* ::Input:: *)
(*D1=submatrix[DilaInput[8,4,1],block[8,4,1][[1]]];*)
(*G1=(submatrix[GramInput[8,4,1],block[8,4,1][[1]]]/.d-> 4) Nc^2/(2048*3*(-1+Nc) (1+Nc));*)
(*Nep=EPPositive[D1][[1]];*)
(*Nep//N*)


(* ::Input:: *)
(*(* Evaluate the eigensystem at Nc=Subscript[N, ep]-\[Sigma]^2 (PT-broken phase) and Nc=Subscript[N, ep]+\[Sigma]^2 (PT-unbroken phase), where \[Sigma] is small. *)*)


(* ::Input:: *)
(*(* PT-broken phase *)*)


(* ::Input:: *)
(*(* *)
(*Dbro: the dilatation matrix on the PT-broken side;*)
(*Gbro: the Gram matrix on the PT-broken side; *)*)


(* ::Input:: *)
(*Dbro=D1/.Nc-> Nep-\[Delta]^2;*)
(*Gbro=1/10000 G1/.Nc-> Nep-\[Delta]^2;*)
(*test1=Eigensystem[N[Dbro//Transpose,70]];*)
(*test2=(Series[test1[[1]],{\[Delta],0,2},Assumptions->\[Delta]>0]//Normal);*)
(*test3=(Series[test1[[2]],{\[Delta],0,2},Assumptions->\[Delta]>0]//Normal);*)


(* ::Input:: *)
(*(* *)
(*Ebro: the eigenvalues of 'Dbro' on the PT-broken side; *)
(*VbroE: "eigen-basis" on the PT-broken side, composed of eigenvectors of 'Dbro';*)
(*VbroJ: "Jordan-basis" on the PT-broken side, including the non-eigenvector of 'Dbro';  *)
(**)*)


(* ::Input:: *)
(*Ebro={test2[[1]],test2[[4]],test2[[2]],(test2[[3]]//Conjugate)/.{Conjugate[\[Delta]]-> \[Delta]}};*)
(*VbroE={test3[[1]],test3[[4]],test3[[2]],(test3[[3]]//Conjugate)/.{Conjugate[\[Delta]]-> \[Delta]}};*)
(*VbroJ={VbroE[[1]],VbroE[[2]],VbroE[[3]],(-I/\[Delta] (VbroE[[3]]-VbroE[[4]])//Expand)//Chop};*)


(* ::Input:: *)
(*Series[VbroE.Dbro-DiagonalMatrix[Ebro].VbroE,{\[Delta],0,2}]//Normal*)


(* ::Input:: *)
(*(* PT-unbroken phase *)*)


(* ::Input:: *)
(*(**)
(*Dunb: the dilatation matrix on the PT-unbroken side;*)
(*Gunb: the Gram matrix on the PT-unbroken side; *)*)


(* ::Input:: *)
(*Dunb=D1/.Nc-> Nep+\[Delta]^2;*)
(*Gunb=G1/10000/.Nc-> Nep+\[Delta]^2;*)
(*test4=Eigensystem[N[Dunb//Transpose,70]];*)
(*test5=(Series[test4[[1]],{\[Delta],0,2}]//Normal);*)
(*test6=(Series[test4[[2]],{\[Delta],0,2}]//Normal);*)


(* ::Input:: *)
(*(* *)
(*Eunb: the eigenvalues of 'Dbro' on the PT-unbroken side; *)
(*VunbE: "eigen-basis" on the PT-unbroken side, composed of eigenvectors of 'Dunb';*)
(*VunbJ: "Jordan-basis" on the PT-unbroken side, including the non-eigenvector of 'Dunb'; *)
(* *)*)


(* ::Input:: *)
(*Eunb={test5[[1]],test5[[4]],test5[[2]],test5[[3]]};*)
(*VunbE={test6[[1]],test6[[4]],test6[[2]],test6[[3]]};*)
(*VunbJ={VunbE[[1]],VunbE[[2]],VunbE[[3]],(1/\[Delta] (VunbE[[3]]-VunbE[[4]])//Expand)}//Chop;*)


(* ::Input:: *)
(*Series[VunbE.Dunb-DiagonalMatrix[Eunb].VunbE,{\[Delta],0,2}]//Normal*)


(* ::Input:: *)
(*(* The expansion of nearly-degenerating eigenvalue on the broken side: \[Lambda]=a\[PlusMinus]i\[Omega]\[Delta]+O((\[Delta]^2)): *)*)


(* ::Input:: *)
(*Ebro[[{3,4}]]//N*)


(* ::Input:: *)
(*(* The expansion of nearly-degenerating eigenvalue on the unbroken side: \[Lambda]=a\[PlusMinus]\[Omega]\[Delta]+O((\[Delta]^2)): *)*)


(* ::Input:: *)
(*Eunb[[{3,4}]]//N*)


(* ::Input:: *)
(*(* The non-eigenvector is of order 1 *)*)


(* ::Input:: *)
(*VbroJ[[4]]//N*)
(*VunbJ[[4]]//N*)


(* ::Subsubsection::Closed:: *)
(*Gram and dilatation on the eigen-basis*)


(* ::Input:: *)
(*(* Expand the dilatation and Gram under "eigen-basis" on both broken and unbroken sides. *)*)


(* ::Input:: *)
(* DbroE=(Series[VbroE.Dbro.(VbroE//Inverse),{\[Delta],0,2}]//Normal)//Chop;*)
(* DunbE=(Series[VunbE.Dunb.(VunbE//Inverse),{\[Delta],0,2}]//Normal)//Chop;*)
(* GbroE=(Series[((VbroE//Conjugate)/.{Conjugate[\[Delta]]-> \[Delta]}).Gbro.(VbroE//Transpose),{\[Delta],0,2}]//Normal)//Chop;*)
(* GunbE=(Series[((VunbE//Conjugate)/.{Conjugate[\[Delta]]-> \[Delta]}).Gunb.(VunbE//Transpose),{\[Delta],0,2}]//Normal)//Chop;*)


(* ::Input:: *)
(*(* Under the "eigen-basis", the dilatation matrices on both the broken and the unbroken sides are diagonal *)*)


(* ::Input:: *)
(*Series[DbroE,{\[Delta],0,1}]//Normal//N//MatrixForm*)
(*Series[DunbE,{\[Delta],0,1}]//Normal//N//MatrixForm*)


(* ::Input:: *)
(*(* *)
(*Under the "eigen-basis", the Gram on the broken side is composed of a diagonal block and a non-diagonal block of a conjugate pair;*)
(*Under the "eigen-basis", the Gram on the unbroken side is diagonal. *)*)


(* ::Input:: *)
(*Series[GbroE,{\[Delta],0,1}]//Normal//N//MatrixForm*)
(*Series[GunbE,{\[Delta],0,1}]//Normal//N//MatrixForm*)


(* ::Input:: *)
(*(* Under the "eigen-basis", the expansion of the matrix elements of Gram on the broken side: Subscript[G, +-]=(Subscript[G, -+])^*=-im\[Delta]-r(\[Delta]^2): *)*)


(* ::Input:: *)
(*GbroE[[3,4]]//N*)
(*GbroE[[4,3]]//N*)


(* ::Input:: *)
(*(* Under the "eigen-basis", the expansion of the matrix elements of Gram on the unbroken side: Subscript[G, \[PlusMinus]\[PlusMinus]]=\[PlusMinus]m\[Delta]+r(\[Delta]^2): *)*)


(* ::Input:: *)
(*GunbE[[3,3]]//N*)
(*GunbE[[4,4]]//N*)


(* ::Subsubsection::Closed:: *)
(*Gram and dilatation on the Jordan-basis*)


(* ::Input:: *)
(*(* Expand the dilatation and Gram under "Jordan-basis" on both broken and unbroken sides. *)*)


(* ::Input:: *)
(* DbroJ=(Series[VbroJ.Dbro.(VbroJ//Inverse),{\[Delta],0,2}]//Normal)//Chop;*)
(* DunbJ=(Series[VunbJ.Dunb.(VunbJ//Inverse),{\[Delta],0,2}]//Normal)//Chop;*)
(* GbroJ=(Series[((VbroJ//Conjugate)/.{Conjugate[\[Delta]]-> \[Delta]}).Gbro.(VbroJ//Transpose),{\[Delta],0,2}]//Normal)//Chop;*)
(* GunbJ=(Series[((VunbJ//Conjugate)/.{Conjugate[\[Delta]]-> \[Delta]}).Gunb.(VunbJ//Transpose),{\[Delta],0,2}]//Normal)//Chop;*)


(* ::Input:: *)
(*(* Under the "Jordan-basis", the dilatation approaches to a normal Jordan form as \[Delta]\[Rule]0 on both the broken and the unbroken sides: *)*)


(* ::Input:: *)
(*Series[DbroJ,{\[Delta],0,1}]//Normal//N//MatrixForm*)
(*Series[DunbJ,{\[Delta],0,1}]//Normal//N//MatrixForm*)


(* ::Input:: *)
(*(* the relation between the dilatation matrices under eigen-basis and Jordan-basis: *)*)


(* ::Input:: *)
(*{((Series[blockmat[IdentityMatrix[2],{{1,0},-I{1/\[Delta],-1/\[Delta]}}].DbroE.(blockmat[IdentityMatrix[2],{{1,0},-I{1/\[Delta],-1/\[Delta]}}]//Inverse)-DbroJ,{\[Delta],0,1}]//Normal//Simplify)//Chop//Flatten//DeleteDuplicates)=={0},((Series[blockmat[IdentityMatrix[2],{{1,0},{1/\[Delta],-1/\[Delta]}}].DunbE.(blockmat[IdentityMatrix[2],{{1,0},{1/\[Delta],-1/\[Delta]}}]//Inverse)-DunbJ,{\[Delta],0,1}]//Normal//Simplify)//Chop//Flatten//DeleteDuplicates)=={0}}*)


(* ::Input:: *)
(*(* Under the "Jordan-basis", the non-eigenvector has a non-vanishing norm as \[Sigma]\[Rule]0 on both the broken and the unbroken sides, given by the last diagonal element of the Gram *)*)


(* ::Input:: *)
(*Series[GbroJ,{\[Delta],0,1}]//Normal//N//MatrixForm*)
(*Series[GunbJ,{\[Delta],0,1}]//Normal//N//MatrixForm*)


(* ::Input:: *)
(*(* relation between the dilatation matrices under eigen-basis and Jordan-basis: *)*)


(* ::Input:: *)
(*{((Series[blockmat[IdentityMatrix[2],{{1,0},I{1/\[Delta],-1/\[Delta]}}].GbroE.(blockmat[IdentityMatrix[2],{{1,0},-I{1/\[Delta],-1/\[Delta]}}]//Transpose)-GbroJ,{\[Delta],0,1}]//Normal//Simplify)//Chop//Flatten//DeleteDuplicates)=={0},((Series[blockmat[IdentityMatrix[2],{{1,0},{1/\[Delta],-1/\[Delta]}}].GunbE.(blockmat[IdentityMatrix[2],{{1,0},{1/\[Delta],-1/\[Delta]}}]//Transpose)-GunbJ,{\[Delta],0,1}]//Normal//Simplify)//Chop//Flatten//DeleteDuplicates)=={0}}*)


(* ::Input:: *)
(*(*  *)*)


(* ::Subsection::Closed:: *)
(*Log evolution of 2-point function near EP*)


(* ::Subsubsection::Closed:: *)
(*General analysis*)


(* ::Input:: *)
(*(* Consider a 2x2 system *)*)


(* ::Input:: *)
(*(* Obtain the 2-point Green's functions under the "eigen-basis" by solving renormalization equations.*)
(*Then obtain the Green's functions under the "Jordan-basis" by linear recombination. *) *)


(* ::Input:: *)
(*RGeqBroE={x D[g11[x],x]+2\[CapitalDelta] g11[x]+Conjugate[d11]g11[x]+Conjugate[d12]g21[x]+g11[x]d11+g12[x]d12,*)
(*x D[g22[x],x]+2\[CapitalDelta] g22[x]+Conjugate[d21]g12[x]+Conjugate[d22]g22[x]+g21[x]d21+g22[x]d22,*)
(*x D[g12[x],x]+2\[CapitalDelta] g12[x]+Conjugate[d11]g12[x]+Conjugate[d12]g22[x]+g11[x]d21+g12[x]d22,*)
(*x D[g21[x],x]+2\[CapitalDelta] g21[x]+Conjugate[d21]g11[x]+Conjugate[d22]g21[x]+g21[x]d11+g22[x]d12,*)
(*g11[1]-g110,g22[1]-g220,g12[1]-g120,g21[1]-g210}/.{g110-> 0,g220-> 0,g120->I M-R,g210-> -I M-R,*)
(*d12-> 0,d21-> 0,d11-> A-I W, d22-> A+I W,Conjugate[d11]-> A+I W, Conjugate[d22]-> A-I W}; *)


(* ::Input:: *)
(*RGeqUnbE={x D[g11[x],x]+2\[CapitalDelta] g11[x]+Conjugate[d11]g11[x]+Conjugate[d12]g21[x]+g11[x]d11+g12[x]d12,*)
(*x D[g22[x],x]+2\[CapitalDelta] g22[x]+Conjugate[d21]g12[x]+Conjugate[d22]g22[x]+g21[x]d21+g22[x]d22,*)
(*x D[g12[x],x]+2\[CapitalDelta] g12[x]+Conjugate[d11]g12[x]+Conjugate[d12]g22[x]+g11[x]d21+g12[x]d22,*)
(*x D[g21[x],x]+2\[CapitalDelta] g21[x]+Conjugate[d21]g11[x]+Conjugate[d22]g21[x]+g21[x]d11+g22[x]d12,*)
(*g11[1]-g110,g22[1]-g220,g12[1]-g120,g21[1]-g210}/.{g110->-M +R,g220-> M+R,g120->0,g210->0,*)
(*d12-> 0,d21-> 0,d11-> A- W, d22-> A+W,Conjugate[d11]-> A-W, Conjugate[d22]-> A+ W}; *)


(* ::Input:: *)
(*ExpandBro={R->r \[Delta]^2,M->m \[Delta],A->a \[Alpha]-a1 \[Alpha] \[Delta]^2,W->w \[Alpha] \[Delta] }; *)
(*ExpandUnb={R->r \[Delta]^2,M->m \[Delta],A->a \[Alpha]+a1 \[Alpha] \[Delta]^2,W->w \[Alpha] \[Delta] }; *)


(* ::Input:: *)
(*sol1=DSolve[#==0&/@(RGeqBroE),{g11[x],g12[x],g21[x],g22[x]},x]//Flatten;*)
(*TwoPtFuncBroE={{g11[x],g12[x]},{g21[x],g22[x]}}/.sol1//Expand;*)
(*TwoPtFuncBroE2=Series[TwoPtFuncBroE/.ExpandBro,{\[Delta],0,2}]//Normal;*)
(*TwoPtFuncBroJ=(Series[({{1,0},I{1/\[Delta],-1/\[Delta]}}).(TwoPtFuncBroE/.ExpandBro).({{1,0},-I{1/\[Delta],-1/\[Delta]}}//Transpose),{\[Delta],0,1}]//Normal);*)


(* ::Input:: *)
(*sol2=DSolve[#==0&/@(RGeqUnbE),{g11[x],g12[x],g21[x],g22[x]},x]//Flatten;*)
(*TwoPtFuncUnbE={{g11[x],g12[x]},{g21[x],g22[x]}}/.sol2//Expand;*)
(*TwoPtFuncUnbE2=Series[TwoPtFuncUnbE/.ExpandUnb,{\[Delta],0,2}]//Normal;*)
(*TwoPtFuncUnbJ=(Series[({{1,0},{1/\[Delta],-1/\[Delta]}}).(TwoPtFuncUnbE/.ExpandUnb).({{1,0},{1/\[Delta],-1/\[Delta]}}//Transpose),{\[Delta],0,1}]//Normal);*)


(* ::Input:: *)
(*(* *)
(*TwoPtFuncBroE2: the running 2-point Green's functions on the broken side, under the "eigen-basis";*)
(*TwoPtFuncUnbE2: the running 2-point Green's functions on the unbroken side, under the "eigen-basis"*)
(* *)*)


(* ::Input:: *)
(*Series[TwoPtFuncBroE2,{\[Delta],0,1}]//Normal//MatrixForm*)
(*Series[TwoPtFuncUnbE2,{\[Delta],0,1}]//Normal//MatrixForm*)


(* ::Input:: *)
(*(* *)
(*TwoPtFuncBroJ: the running 2-point Green's functions on the broken side, under the "Jordan-basis";*)
(*TwoPtFuncUnbJ: the running 2-point Green's functions on the unbroken side, under the "Jordan-basis";*)
(*On both the broken and the unbroken sides, the Green's function of the non-eigen-operator has a non-vanishing logarithmic scaling as \[Sigma]\[Rule] 0 *)
(* *)*)


(* ::Input:: *)
(*Series[TwoPtFuncBroJ,{\[Delta],0,1}]//Normal//Factor//MatrixForm*)
(*Series[TwoPtFuncUnbJ,{\[Delta],0,1}]//Normal//Factor//MatrixForm*)


(* ::Subsubsection::Closed:: *)
(*Example: dim-8 length-4 sector*)


(* ::Input:: *)
(*(* Take the following sector as an example:(dim,length,C-parity)=(8,4,1),(helicity,derivative)=((-)^4). *)*)


(* ::Input:: *)
(*(* Solve the RG equation for two-point Green's functions under the "eigen-basis" on both broken and unbroken sides. *)*)


(* ::Input:: *)
(*RGeqBroE=Table[Table[*)
(*x D[g[ii,jj][x],x]+2\[CapitalDelta] g[ii,jj][x]+Sum[Conjugate[DbroE[[ii,kk]]]\[Alpha] g[kk,jj][x],{kk,1,DbroE//Length}]+Sum[g[ii,kk][x]DbroE[[jj,kk]]\[Alpha],{kk,1,DbroE//Length}]/.{Conjugate[\[Delta]]-> \[Delta]}*)
(*,{jj,1,DbroE//Length}],{ii,1,DbroE//Length}]//Flatten;*)
(*IniBroE=Table[Table[g[ii,jj][1]- GbroE[[ii,jj]],{jj,1,GbroE//Length}],{ii,1,GbroE//Length}]//Flatten;*)


(* ::Input:: *)
(*RGeqUnbE=Table[Table[*)
(*x D[g[ii,jj][x],x]+2\[CapitalDelta] g[ii,jj][x]+Sum[Conjugate[DunbE[[ii,kk]]]\[Alpha] g[kk,jj][x],{kk,1,DunbE//Length}]+Sum[g[ii,kk][x]DunbE[[jj,kk]]\[Alpha],{kk,1,DunbE//Length}]/.{Conjugate[\[Delta]]-> \[Delta]}*)
(*,{jj,1,DunbE//Length}],{ii,1,DunbE//Length}]//Flatten;*)
(*IniUnbE=Table[Table[g[ii,jj][1]- GunbE[[ii,jj]],{jj,1,GunbE//Length}],{ii,1,GunbE//Length}]//Flatten;*)


(* ::Input:: *)
(*Timing[*)
(*sol1=DSolve[#==0&/@Join[RGeqBroE,IniBroE],Table[g[i,j][x],{j,1,DbroE//Length},{i,1,DbroE//Length}]//Flatten,x]//Flatten;*)
(*TwoPtFuncBroE=Table[g[i,j][x],{j,1,DbroE//Length},{i,1,DbroE//Length}]/.sol1//Expand;]*)


(* ::Input:: *)
(*Timing[sol2=DSolve[#==0&/@Join[RGeqUnbE,IniUnbE],Table[g[i,j][x],{j,1,DbroE//Length},{i,1,DbroE//Length}]//Flatten,x]//Flatten;*)
(*TwoPtFuncUnbE=Table[g[i,j][x],{j,1,DbroE//Length},{i,1,DbroE//Length}]/.sol2//Expand;]*)


(* ::Input:: *)
(*(* *)
(*TwoPtFuncBroE: the running 2-point Green's functions on the broken side, under the "eigen-basis";*)
(*TwoPtFuncUnbE: the running 2-point Green's functions on the unbroken side, under the "eigen-basis"; *)
(**)*)


(* ::Input:: *)
(*Series[TwoPtFuncBroE,{\[Delta],0,1}]//Normal//N//MatrixForm*)


(* ::Input:: *)
(*Series[TwoPtFuncUnbE,{\[Delta],0,1}]//Normal//N//MatrixForm*)


(* ::Input:: *)
(*(* Solve the RG equation for two-point Green's functions under the "Jordan-basis" on both broken and unbroken sides. *)*)


(* ::Input:: *)
(*RGeqBroJ=Table[Table[*)
(*Series[x D[g[ii,jj][x],x]+2\[CapitalDelta] g[ii,jj][x]+Sum[Conjugate[DbroJ[[ii,kk]]] g[kk,jj][x] \[Alpha],{kk,1,DbroJ//Length}]+Sum[g[ii,kk][x]DbroJ[[jj,kk]] \[Alpha],{kk,1,DbroJ//Length}]/.{Conjugate[\[Delta]]-> \[Delta]},{\[Delta],0,1}]//Normal*)
(*,{jj,1,DbroJ//Length}],{ii,1,DbroJ//Length}]//Flatten;*)
(*IniBroJ=Table[Table[g[ii,jj][1]- GbroJ[[ii,jj]],{jj,1,DbroJ//Length}],{ii,1,DbroJ//Length}]//Flatten;*)


(* ::Input:: *)
(*RGeqUnbJ=Table[Table[*)
(*Series[x D[g[ii,jj][x],x]+2\[CapitalDelta] g[ii,jj][x]+Sum[Conjugate[DunbJ[[ii,kk]]] g[kk,jj][x] \[Alpha],{kk,1,DunbJ//Length}]+Sum[g[ii,kk][x]DunbJ[[jj,kk]]\[Alpha],{kk,1,DunbJ//Length}]/.{Conjugate[\[Delta]]-> \[Delta]},{\[Delta],0,1}]//Normal*)
(*,{jj,1,DunbJ//Length}],{ii,1,DunbJ//Length}]//Flatten;*)
(*IniUnbJ=Table[Table[g[ii,jj][1]- GunbJ[[ii,jj]],{jj,1,DunbJ//Length}],{ii,1,DunbJ//Length}]//Flatten;*)


(* ::Input:: *)
(*Timing[*)
(*sol3=DSolve[#==0&/@Join[RGeqBroJ,IniBroJ],Table[g[i,j][x],{j,1,DbroJ//Length},{i,1,DbroJ//Length}]//Flatten,x]//Flatten;*)
(*TwoPtFuncBroJ=Table[g[i,j][x],{j,1,DbroJ//Length},{i,1,DbroJ//Length}]/.sol3//Expand;]*)


(* ::Input:: *)
(*Timing[sol4=DSolve[#==0&/@Join[RGeqUnbJ,IniUnbJ],Table[g[i,j][x],{j,1,DunbJ//Length},{i,1,DunbJ//Length}]//Flatten,x]//Flatten;*)
(*TwoPtFuncUnbJ=Table[g[i,j][x],{j,1,DunbJ//Length},{i,1,DunbJ//Length}]/.sol4//Expand;]*)


(* ::Input:: *)
(*(* *)
(*TwoPtFuncBroJ: the running 2-point Green's functions on the broken side, under the "Jordan-basis";*)
(*TwoPtFuncUnbJ: the running 2-point Green's functions on the unbroken side, under the "Jordan-basis"; *)
(**)*)


(* ::Input:: *)
(*((Series[TwoPtFuncBroJ,{\[Delta],0,1}]//Normal)//Simplify)//N//Simplify//MatrixForm*)


(* ::Input:: *)
(*((Series[TwoPtFuncUnbJ,{\[Delta],0,1}]//Normal)//Simplify)//N//Simplify//MatrixForm*)


(* ::Input:: *)
(*(* The following two results are equal;*)
(*1. First obtain Green's function by solving RG equations under 'eigen-basis' and then take linear combination to 'Jordan-basis';*)
(*2. Obtain Green's functions by solving RG equations under 'Jordan-basis' *)*)


(* ::Input:: *)
(*(Series[TwoPtFuncBroJ,{\[Delta],0,1}]//Normal)-(Series[blockmat[IdentityMatrix[2],{{1,0},-I{1/\[Delta],-1/\[Delta]}}].TwoPtFuncBroE.(blockmat[IdentityMatrix[2],{{1,0},I{1/\[Delta],-1/\[Delta]}}]//Transpose),{\[Delta],0,1}]//Normal)/.{\[Alpha]-> 1/13}//Simplify//N//Chop*)


(* ::Input:: *)
(*(Series[TwoPtFuncUnbJ/.{\[Alpha]-> 1/13,x-> 17/19},{\[Delta],0,1}]//Normal//Chop//Simplify)-(Series[blockmat[IdentityMatrix[2],{{1,0},{1/\[Delta],-1/\[Delta]}}].(TwoPtFuncUnbE/.{\[Alpha]-> 1/13,x-> 17/19}).(blockmat[IdentityMatrix[2],{{1,0},{1/\[Delta],-1/\[Delta]}}]//Transpose),{\[Delta],0,1}]//Normal//Simplify//Chop)//Chop[#,10^-9]&//Simplify//Chop[#,10^-5]&*)


(* ::Input:: *)
(*(*  *)*)


(* ::Section:: *)
(*Geometric phase*)


(* ::Subsubsection::Closed:: *)
(*Non-abelian geometric phases using D*)


(* ::Input:: *)
(*(* Take the following sector as an example:(dim,length,C-parity)=(8,4,1),(helicity,derivative)=((-)^4). *)*)


(* ::Input:: *)
(*(* alphaEP: All the 10 complex EPs of this sector *)*)


(* ::Input:: *)
(*D1=submatrix[DilaInput[8,4,1],block[8,4,1][[1]]];*)


(* ::Input:: *)
(*alphaEP=EPComplex[D1]; *)
(*alphaEP//N*)
(*alphaEP//Length*)


(* ::Input:: *)
(*(* Choose closed paths based at Nc=3, encircling each EP respectively *)*)


(* ::Input:: *)
(*nodes={*)
(*{3,1/2-8I,-1/2-8I,-1/2-86/10I,1/2-86/10I},*)
(*{3,1/2+86/10I,-1/2+86/10I,-1/2+8I,1/2+8I},*)
(*{3,1/2-44/10I,-1/2-44/10I,-1/2-52/10I,1/2-52/10I},*)
(*{3,1/2+52/10I,-1/2+52/10I,-1/2+44/10I,1/2+44/10I},*)
(*{3,3+3/5I,-283/100+3/5I,-283/100-I/2,-281/100-I/2,-281/100+1/3I,29/10+1/3I},*)
(*{3,3+I/2,5/2+I/2,5/2-I/2,3-I/2},*)
(*{3,3+15/10I,-1/3+15/10I,-1/3+7/10I,1/20+7/10I,1/20+12/10I,29/10+12/10I},*)
(*{3,3-7/10I,-7/10I,-12/10I,32/10-12/10I},*)
(*{3,3-4/10I,-1/3-4/10I,-1/3-3/2I,1/20-3/2I,1/20-3/5I,32/10-3/5I},*)
(*{3,3+12/10I,12/10I,7/10I,29/10+7/10I}*)
(*};*)
(*Nclist1=Table[ContourGene[nodes[[ii]],0.005],{ii,1,alphaEP//Length}];*)


(* ::Input:: *)
(*(* drawing the contours *)*)


(* ::Input:: *)
(*drawPath[Nclist1[[1]],Join[alphaEP,{}],0,9]*)


(* ::Input:: *)
(*drawPath[Nclist1[[2]],Join[alphaEP,{}],0,9]*)


(* ::Input:: *)
(*drawPath[Nclist1[[3]],Join[alphaEP,{}],0,7]*)


(* ::Input:: *)
(*drawPath[Nclist1[[4]],Join[alphaEP,{}],0,7]*)


(* ::Input:: *)
(*drawPath[Nclist1[[5]],Join[alphaEP,{}],0,4]*)


(* ::Input:: *)
(*drawPath[Nclist1[[6]],Join[alphaEP,{}],0,5]*)


(* ::Input:: *)
(*drawPath[Nclist1[[7]],Join[alphaEP,{}],0,3.2]*)


(* ::Input:: *)
(*drawPath[Nclist1[[8]],Join[alphaEP,{}],0,3.2]*)


(* ::Input:: *)
(*drawPath[Nclist1[[9]],Join[alphaEP,{}],0,3.2]*)


(* ::Input:: *)
(*drawPath[Nclist1[[10]],Join[alphaEP,{}],0,3.2]*)


(* ::Input:: *)
(*(*  *)*)


(* ::Input:: *)
(*(* Generate the discretization of the flow of Hamiltonian D *)*)


(* ::Input:: *)
(*Timing[hlist1r=Table[CorMat[Nclist1[[i]],D1,20],{i,1,alphaEP//Length}];]*)


(* ::Input:: *)
(*(* Generate the discretization of the flow of left and right eigenvectors  *)*)


(* ::Input:: *)
(*Timing[elist1=Table[CorEigen1[hlist1r[[i]],20],{i,1,alphaEP//Length}];]*)


(* ::Input:: *)
(*Timing[vlist1an=Table[NumVec5[hlist1r[[i]],elist1[[i]],20,{-1,1,1,-1},{1,-1,-1,-1},20],{i,1,alphaEP//Length}];]*)


(* ::Input:: *)
(*(* obtain the monodromy matrices (non-abelian geometric phases)  *)*)
(*(* Method I: direct comparing the final states and initial states *)*)


(* ::Input:: *)
(*test1=Table[vlist1an[[i,1,-1]].(vlist1an[[i,1,1]]//Inverse)//Chop,{i,1,alphaEP//Length}];*)
(*test2=Table[vlist1an[[i,2,-1]].(vlist1an[[i,2,1]]//Inverse)//Chop,{i,1,alphaEP//Length}];*)
(*(Table[test1[[i]].(test2[[i]]//Transpose)-IdentityMatrix[4],{i,1,alphaEP//Length}]//Chop//Flatten//DeleteDuplicates)=={0}*)
(*monolist=chopMono[test1];*)
(*MatrixForm/@monolist*)


(* ::Input:: *)
(*(* Method II: we calculate monodromy through the integration of Berry connection *)*)
(*(* Berry connection: A(N)_{mn} dN=<m(N)|d_N n(N) >  =log<m(N)|n(N+dN)>; *)
(*The discrete segment of Berry connection: A(i)_{mn}\Delta Nc = log <m(i)|n(i+1)>;*)
(*The discrete segment of Wilson line: exp(A \DeltaNc)=<m(i)|n(i+1)> *)*)


(* ::Input:: *)
(*Timing[Wseglist=Table[Table[*)
(*Table[Table[ vlist1an[[r,2,kk-1,i]].(vlist1an[[r,1,kk,j]]),{j,1,4}],{i,1,4}]*)
(*,{kk,2,Nclist1[[r]]//Length}],{r,1,Nclist1//Length}];]*)


(* ::Input:: *)
(*(* The product of Wilson line segements, which are already ordered in path order, reproduces the monodromy*)
(* *)*)


(* ::Input:: *)
(*obs2=Block[{head,target,result,inter,tar},*)
(*target=Wseglist;*)
(*result={};*)
(*Do[tar=target[[r]];*)
(*inter=tar[[1]];*)
(*Do[inter=inter.(tar[[ii]]);,{ii,2,(tar//Length)}];*)
(*AppendTo[result,inter//Transpose];*)
(*,{r,1,target//Length}];*)
(*result*)
(*];*)
(*chopMono[obs2]==monolist*)


(* ::Input:: *)
(*(* All the monodromy matrices satisfy M^4=1 *)*)


(* ::Input:: *)
(*Table[monolist[[i]].monolist[[i]].monolist[[i]].monolist[[i]]==IdentityMatrix[4],{i,1,alphaEP//Length}] //DeleteDuplicates*)


(* ::Input:: *)
(*(* The square of monodromy matrices are not equal to 1 *)*)


(* ::Input:: *)
(*Table[!(monolist[[i]].monolist[[i]]==IdentityMatrix[4]),{i,1,alphaEP//Length}] //DeleteDuplicates*)


(* ::Input:: *)
(*(* the real positive EP and its monodromy *)*)
(*alphaEP[[6]]//N*)


(* ::Input:: *)
(*monolist[[6]]//MatrixForm*)


(* ::Input:: *)
(*(*   *)*)


(* ::Subsubsection::Closed:: *)
(*Check Monodromy's invariance under path deformation*)


(* ::Input:: *)
(*(* We test paths that are topologically equivalent but different in shapes *)*)


(* ::Input:: *)
(*nodes={*)
(*{3,3+I,2+I,2-I,3-I},*)
(*{3,285/100+I/100,282/100+I/10,280/100,282/100-I/10,285/100+I/100},*)
(*{3,285/100-I/100,282/100+I/10,280/100,282/100-I/10,285/100-I/100},*)
(*{3,284/100,282/100+I/10,280/100,282/100-I/10,284/100},*)
(*{3,283/100,282/100+I/100,280/100,282/100-I/100,283/100},*)
(*{3,283/100,282/100+I/100,282/100,282/100-I/100,283/100}*)
(*};*)
(*Nclist10=Table[ContourGene[nodes[[ii]],0.002],{ii,1,nodes//Length}];*)
(*Nclist10=Prepend[Nclist10,Table[210/100+(3-210/100) Exp[I 2 Pi (i-1)/2000],{i,1,2001}]];*)


(* ::Input:: *)
(*(* draw the paths *)*)


(* ::Input:: *)
(*drawPath[Nclist10[[1]],alphaEP,2,2]*)


(* ::Input:: *)
(*drawPath[Nclist10[[2]],alphaEP,2.8,2]*)


(* ::Input:: *)
(*drawPath[Nclist10[[3]],alphaEP,2.8,0.1]*)


(* ::Input:: *)
(*drawPath[Nclist10[[4]],alphaEP,2.8,0.1]*)


(* ::Input:: *)
(*drawPath[Nclist10[[5]],alphaEP,2.8,0.1]*)


(* ::Input:: *)
(*drawPath[Nclist10[[6]],alphaEP,2.8,0.1]*)


(* ::Input:: *)
(*drawPath[Nclist10[[7]],alphaEP,2.8,0.1]*)


(* ::Input:: *)
(*(*   *)*)


(* ::Input:: *)
(*(* Generate the discretization of the flow of Hamiltonian D *)*)


(* ::Input:: *)
(*Timing[hlist10r=Table[CorMat[Nclist10[[i]],D1,20],{i,1,Nclist10//Length}];]*)


(* ::Input:: *)
(*(* Generate the discretization of the flow of left and right eigenvectors  *)*)


(* ::Input:: *)
(*Timing[elist10=Table[CorEigen1[hlist10r[[i]],20],{i,1,Nclist10//Length}];]*)


(* ::Input:: *)
(*Timing[vlist10n=Table[NumVec5[hlist10r[[i]],elist10[[i]],20,{-1,1,1,-1},{1,-1,-1,-1},20],{i,1,Nclist10//Length}];]*)


(* ::Input:: *)
(*(* Obtain the monodromy matrices (non-abelian geometric phases) *)*)


(* ::Input:: *)
(*test1=Table[vlist10n[[i,1,-1]].(vlist10n[[i,1,1]]//Inverse)//Chop,{i,1,Nclist10//Length}];*)
(*test2=Table[vlist10n[[i,2,-1]].(vlist10n[[i,2,1]]//Inverse)//Chop,{i,1,Nclist10//Length}];*)
(*Table[(test1[[i]]//Transpose).test2[[i]]-IdentityMatrix[4],{i,1,test1//Length}]//Chop//DeleteDuplicates*)


(* ::Input:: *)
(*Table[test1[[i]]-test1[[1]],{i,1,test1//Length}]//Chop[#,10^-7]&//DeleteDuplicates*)


(* ::Input:: *)
(*(*   *)*)

